Random weighting inference for linear regression under serial dependence of unknown form

We construct confidence regions for a linear regression's coefficients, with regressors and errors forming a stationary ergodic sequence of serial dependence not necessarily known. We weight the observations by random variables from an independent auxiliary sample and estimate the coefficients by weighted least squares. We prove the estimator to be asymptotically normal with the sandwich covariance if and only if the bandwidth shrinks fast enough for the weights' randomness to dominate the score's serial dependence. Wald regions have the nominal level, under short memory with the dependence left unspecified and under long memory with a non-normal least-squares limit. We derive a condition specific to the slopes and a bandwidth from consistent memory-order estimates, and identify the estimator asymptotically with least squares perturbed by independent noise. In simulations, we compare our regions with self-normalized, fixed-bandwidth, and resampled intervals under short and long memory, and we apply the method to daily wind speeds at Irish stations, a long-memory series.

==> anc/replication.R <==
# Code for "Random weighting inference for linear regression under serial dependence of
# unknown form".
#
#   Rscript replication.R                all three steps
#   Rscript replication.R simulations    Section 5
#   Rscript replication.R application    Section 6
#   Rscript replication.R report         figures, tables, numbers.txt, results.pdf
#
# Output goes to the folder results. Wind speeds: wind_daily.csv, downloaded if absent.

alpha  <- 0.05
z_crit <- qnorm(1 - alpha / 2)
R      <- 1000                              # replications
cores  <- parallel::detectCores()
out    <- function(file) { dir.create("results", showWarnings = FALSE); file.path("results", file) }

# Corollary 3.4: exponent a of tau = n^a from a memory-order estimate d
a0 <- 0.5; delta <- 0.1; a1 <- 0.9
rule <- function(d) min(max(a0, 2 * max(d, 0) + delta), a1)


# ---- Estimators and intervals ----

ols <- function(z, y) {
  b <- as.numeric(solve(crossprod(z), crossprod(z, y)))
  list(b = b, e = as.numeric(y - z %*% b))
}

# Subsampling weights (2.4) with second moment tau
subsample <- function(n, tau) rbinom(n, 1, 1 / tau) * tau

# Randomly weighted least squares (2.2) and the sandwich (3.2), the identity when singular
# (at most m positive weights)
rwls <- function(z, y, w) {
  n <- nrow(z); m <- ncol(z)
  zw <- z * w
  G <- crossprod(zw, z) / n
  if (rcond(G) < 1e-12) return(list(b = ols(z, y)$b, C = diag(m)))
  Gi <- solve(G)
  b <- as.numeric(Gi %*% crossprod(zw, y) / n)
  M <- crossprod(z * (w * as.numeric(y - z %*% b))) / n^2
  list(b = b, C = if (sum(w > 0) <= m || rcond(M) < 1e-12) diag(m) else Gi %*% M %*% Gi)
}

# Least-squares sandwich; C-tilde is tau / n times this matrix
ls_sandwich <- function(z, y) {
  n <- nrow(z)
  Qi <- solve(crossprod(z) / n)
  M <- crossprod(z * ols(z, y)$e) / n
  if (rcond(M) < 1e-12) diag(ncol(z)) else Qi %*% M %*% Qi
}

# Local Whittle estimate (Robinson, 1995), floor(n^0.6) frequencies
local_whittle <- function(u) {
  n <- length(u); k <- floor(n^0.6)
  freq <- 2 * pi * (1:k) / n
  I <- (Mod(fft(u - mean(u)))^2 / (2 * pi * n))[2:(k + 1)]
  optimize(function(d) log(mean(freq^(2 * d) * I)) - 2 * d * mean(log(freq)), c(-0.49, 0.99))$minimum
}

# Leung (2022): pseudo-observations n (Z'Z)^{-1} z_t Y_t, and center and half-width of the
# interval of his equation (3)
leung_obs <- function(z, y) nrow(z) * (z * y) %*% solve(crossprod(z))
leung <- function(x, draws) {
  c(mean(x[sample.int(length(x), draws, replace = TRUE)]),
    z_crit * sqrt(mean((x - mean(x))^2) / draws))
}
leung_draws <- function(n) round(sqrt(n))

# Self-normalization (Shao, 2010): critical value by simulation of the limit
sn_critical <- function() {
  set.seed(2)
  q <- replicate(50000, {
    W <- cumsum(rnorm(1000)) / sqrt(1000)
    W[1000]^2 / mean((W - (1:1000) / 1000 * W[1000])^2)
  })
  quantile(q, 1 - alpha, names = FALSE)
}
# Half-width from the estimates bk on the first k = 10, ..., n observations
sn_half <- function(bk, b, n, cv) sqrt(cv * sum(((10:n) * (bk - b))^2) / n^3)

# EWC (Lazarus, Lewis, Stock, and Watson, 2018): sqrt(2/n) sum_t cos(pi k (t - 1/2) / n) u_t
# for k = 1, ..., K
cosine <- function(u, K) {
  n <- nrow(u); k <- 1:K
  f <- mvfft(rbind(u, u[n:1, , drop = FALSE]))[k + 1, , drop = FALSE]
  sqrt(2 / n) * Re(f * exp(-1i * pi * k / (2 * n))) / 2
}
ewc_terms <- function(n) floor(0.4 * n^(2 / 3))
ewc_half <- function(cs, Qi, j, terms, n) {
  Omega <- crossprod(cs[1:terms, , drop = FALSE]) / terms
  qt(1 - alpha / 2, terms) * sqrt((Qi %*% Omega %*% Qi)[j, j] / n)
}


# ---- Section 5: designs ----

beta   <- c(1, 1, -1)
m      <- 3
x_crit <- qchisq(1 - alpha, m)
seed   <- 20261104                          # replication r of cell c: seed + 100000 c + r
ns     <- c(1000, 4000, 16000, 64000)
ns_mid <- c(2000, 8000, 32000)              # Figures 2 and S2
expo   <- seq(0.1, 0.8, by = 0.1)           # tau = n^a
n_tune <- 16000                             # Figure S1

# Table 1: par is phi, H, d_eps, or d_X = d_eps; j is the coefficient under study, d the
# memory order of its score coordinate
designs <- data.frame(
  family = rep(1:4, each = 3),
  par    = c(0.3, 0.6, 0.9,   0.7, 0.8, 0.85,   0.1, 0.2, 0.3,   0.2, 0.3, 0.35),
  d      = c(0,   0,   0,     0,   0.1, 0.2,    0.1, 0.2, 0.3,   0,   0.1, 0.2))
designs$j    <- ifelse(designs$family == 4, 2, 1)
designs$dmax <- ifelse(designs$family == 4, designs$par, designs$d)
cell <- function(i, n) {
  if (n %in% ns) (i - 1) * length(ns) + match(n, ns) else 1000 + (i - 1) * length(ns_mid) + match(n, ns_mid)
}

# Autocorrelations at lags 0, ..., K
rho_ar     <- function(a, K) a^(0:K)
rho_fgn    <- function(H, K) { k <- 0:K; (abs(k + 1)^(2 * H) - 2 * k^(2 * H) + abs(k - 1)^(2 * H)) / 2 }
rho_arfima <- function(d, K) c(1, cumprod(((1:K) - 1 + d) / ((1:K) - d)))
var_arfima <- function(d) gamma(1 - 2 * d) / gamma(1 - d)^2

# Autocovariances of the errors
gamma_e <- function(family, par, K) {
  switch(family, rho_ar(par, K) / (1 - par^2), rho_fgn(par, K)^2,
         var_arfima(par) * rho_arfima(par, K), var_arfima(par) * rho_arfima(par, K))
}

# Circulant embedding (Chan and Wood, 1999)
embed <- function(g, n) sqrt(pmax(Re(fft(c(g[1:(n + 1)], g[n:2]))), 0))
gauss <- function(s, n) {
  Re(fft(s * complex(real = rnorm(2 * n), imaginary = rnorm(2 * n)), inverse = TRUE))[1:n] / sqrt(2 * n)
}
ar1 <- function(n, a) {
  as.numeric(stats::filter(rnorm(n), a, method = "recursive", init = rnorm(1, 0, 1 / sqrt(1 - a^2))))
}

# Families 1 to 3: AR(1) regressors with coefficients 0.5 and -0.5, unit variances, and
# innovations of correlation 0.5
x_ar <- function(n) {
  e1 <- rnorm(n); e2 <- 0.5 * e1 + sqrt(0.75) * rnorm(n)
  x10 <- rnorm(1); x20 <- 0.3 * x10 + sqrt(1 - 0.09) * rnorm(1)
  cbind(as.numeric(stats::filter(sqrt(0.75) * e1,  0.5, method = "recursive", init = x10)),
        as.numeric(stats::filter(sqrt(0.75) * e2, -0.5, method = "recursive", init = x20)))
}

# Family 4: X1 ARFIMA(0, d, 0), X2 the AR(1) above. cross_cov() returns Cov(X1[t+h], X2[t])
# and Cov(X1[t-h], X2[t]) for h = 0, ..., K, the first summed backward from lag K + 400.
cross_cov <- function(d, K) {
  s <- 0.5 * sqrt(0.75) / sqrt(var_arfima(d)); KK <- K + 400
  psi <- c(1, cumprod(((1:KK) - 1 + d) / (1:KK)))
  tail <- numeric(KK + 1); tail[KK + 1] <- psi[KK + 1] / 1.5
  for (h in KK:1) tail[h] <- psi[h] - 0.5 * tail[h + 1]
  list(lead = s * tail[1:(K + 1)], lag = s * (-0.5)^(0:K) * 1.5^(-d))
}
# Square roots of the 2 x 2 spectral matrices
embed2 <- function(d, n) {
  g1 <- rho_arfima(d, n); g2 <- rho_ar(-0.5, n); cc <- cross_cov(d, n)
  L11 <- Re(fft(c(g1[1:(n + 1)], g1[n:2])))
  L22 <- Re(fft(c(g2[1:(n + 1)], g2[n:2])))
  L12 <- fft(c(cc$lead[1:n], (cc$lead[n + 1] + cc$lag[n + 1]) / 2, cc$lag[n:2]))
  s <- sqrt(pmax(L11 * L22 - Mod(L12)^2, 0))
  tr <- sqrt(pmax(L11 + L22 + 2 * s, 1e-300))
  list(S11 = (L11 + s) / tr, S22 = (L22 + s) / tr, S12 = L12 / tr)
}
x_lm <- function(S, n) {
  N <- 2 * n
  W1 <- complex(real = rnorm(N), imaginary = rnorm(N))
  W2 <- complex(real = rnorm(N), imaginary = rnorm(N))
  cbind(Re(fft(S$S11 * W1 + S$S12 * W2, inverse = TRUE))[1:n],
        Re(fft(Conj(S$S12) * W1 + S$S22 * W2, inverse = TRUE))[1:n]) / sqrt(N)
}

# Returns a function drawing one sample (z, y)
sampler <- function(family, par, n) {
  s <- if (family > 1) embed(if (family == 2) rho_fgn(par, n) else gamma_e(family, par, n), n)
  S <- if (family == 4) embed2(par, n)
  function() {
    x <- if (family == 4) x_lm(S, n) else x_ar(n)
    e <- switch(family, ar1(n, par), (gauss(s, n)^2 - 1) / sqrt(2), gauss(s, n), gauss(s, n))
    z <- cbind(1, x)
    list(z = unname(z), y = as.numeric(z %*% beta + e))
  }
}

# Families 1 to 3: eigenvalues of V^{-1} L_n and kappa(v_1), from the score autocovariances
# E[z_{t+k} z_t'] gamma_e(k)
kappas <- function(family, par, n) {
  K <- n - 1; g <- gamma_e(family, par, K)
  r1 <- rho_ar(0.5, K); r2 <- rho_ar(-0.5, K)
  wt <- c(1, 2 * (1 - (1:K) / n))
  mat <- function(v) matrix(c(v[1], 0, 0, 0, v[2], v[3], 0, v[3], v[4]), 3, 3)
  V <- mat(c(1, 1, 0.3, 1) * g[1])
  L <- mat(c(sum(wt * g), sum(wt * g * r1), sum(wt * g * (0.3 * r1 + 0.3 * r2) / 2), sum(wt * g * r2)))
  v <- solve(mat(c(1, 1, 0.3, 1)), c(1, 0, 0))
  list(eig = sort(Re(eigen(solve(V, L))$values), decreasing = TRUE),
       target = as.numeric(t(v) %*% L %*% v / (t(v) %*% V %*% v)), V = V)
}

# P(sum_j a_j zeta_j^2 <= x) for independent standard normal zeta_j (Imhof, 1961)
imhof <- function(a, x) {
  f <- function(u) sapply(u, function(v) {
    sin(sum(atan(a * v)) / 2 - x * v / 2) / (v * prod((1 + (a * v)^2)^0.25))
  })
  0.5 - sum(sapply(seq(0, 4995, by = 5), function(u) integrate(f, u, u + 5)$value)) / pi
}
# Corollary 4.1(i) and Proposition 4.1(ii)
limit_interval <- function(kappa, tau) 2 * pnorm(z_crit / sqrt(1 + (kappa - 1) / tau)) - 1
limit_region   <- function(kappa, tau) imhof(1 + (kappa - 1) / tau, x_crit)


# ---- Section 5: one replication ----

covers <- function(b, C, x = x_crit) as.numeric(crossprod(b - beta, solve(C, b - beta))) <= x

# Half-width of the self-normalized interval; recursive estimates by cofactors of the 3 x 3
# cumulative moment matrices
sn_interval <- function(z, y, b, j, cv) {
  n <- nrow(z); k <- 10:n
  A <- apply(z[, c(1, 1, 1, 2, 2, 3)] * z[, c(1, 2, 3, 2, 3, 3)], 2, cumsum)[k, ]
  B <- apply(z * y, 2, cumsum)[k, ]
  cof <- cbind(A[, 4] * A[, 6] - A[, 5]^2, A[, 3] * A[, 5] - A[, 2] * A[, 6], A[, 2] * A[, 5] - A[, 3] * A[, 4],
               A[, 1] * A[, 6] - A[, 3]^2, A[, 2] * A[, 3] - A[, 1] * A[, 5], A[, 1] * A[, 4] - A[, 2]^2)
  det <- A[, 1] * cof[, 1] + A[, 2] * cof[, 2] + A[, 3] * cof[, 3]
  bk <- rowSums(cof[, list(c(1, 2, 3), c(2, 4, 5), c(3, 5, 6))[[j]]] * B) / det
  sn_half(bk, b[j], n, cv)
}

# All methods on one sample. rw, rs: random weighting at tau = n^a with C-tilde and with the
# sandwich; le: Leung; sn; ewc; pf, ps: Corollary 3.4(i) and (ii); nz: least squares plus
# Gaussian noise; h: a = 1/2 alone when fixed = FALSE.
replication <- function(r, c, draw, n, j, draws, terms, sn_cv, fixed = TRUE) {
  set.seed(seed + 100000 * c + r)
  s <- draw(); z <- s$z; y <- s$y
  out <- c()
  interval <- function(key, center, half) {
    out[paste0(key, ".cover")] <<- abs(center - beta[j]) <= half
    out[paste0(key, ".len")] <<- 2 * half
  }
  weighted <- function(key, a, sandwich = NULL) {
    tau <- n^a
    f <- rwls(z, y, subsample(n, tau)); C <- tau / n * W
    interval(key, f$b[j], z_crit * sqrt(C[j, j]))
    out[paste0(key, ".region")] <<- covers(f$b, C)
    if (!is.null(sandwich)) {
      interval(sandwich, f$b[j], z_crit * sqrt(f$C[j, j]))
      out[paste0(sandwich, ".region")] <<- covers(f$b, f$C)
    }
  }
  W <- ls_sandwich(z, y)
  if (fixed) for (i in seq_along(expo)) weighted(paste0("rw", i), expo[i], paste0("rs", i))

  x <- leung_obs(z, y)[, j]
  for (i in seq_along(draws)) { v <- leung(x, draws[i]); interval(paste0("le", i), v[1], v[2]) }

  o <- ols(z, y); e <- o$e
  interval("sn", o$b[j], sn_interval(z, y, o$b, j, sn_cv))
  Qi <- solve(crossprod(z) / n); cs <- cosine(z * e, max(terms))
  for (i in seq_along(terms)) interval(paste0("ewc", i), o$b[j], ewc_half(cs, Qi, j, terms[i], n))

  a <- rule(max(apply(z * e, 2, local_whittle)))
  weighted("pf", a); out["pf.a"] <- a
  if (j == 2) {
    xc <- sweep(z[, -1], 2, colMeans(z[, -1]))
    a <- rule(max(max(apply(xc * e, 2, local_whittle)), max(apply(xc, 2, local_whittle)) + local_whittle(e) - 0.5))
    weighted("ps", a); out["ps.a"] <- a
  }

  if (fixed) {
    U <- chol(W)
    for (i in seq_along(expo)) {
      tau <- n^expo[i]; C <- tau / n * W
      center <- o$b + sqrt((tau - 1) / n) * as.numeric(crossprod(U, rnorm(m)))
      interval(paste0("nz", i), center[j], z_crit * sqrt(C[j, j]))
      out[paste0("nz", i, ".region")] <- covers(center, C)
    }
  } else weighted("h", 0.5)
  out
}

# Section 4 at tau = 20: R_n, R_n^ols, the regions averaged over B = 5 and 20 draws, and
# C_{n,J} with J = 200
replication_regions <- function(r, c, draw, n, tau, nu = 0.005) {
  set.seed(seed + 100000 * c + r)
  s <- draw(); z <- s$z; y <- s$y
  W <- ls_sandwich(z, y); C <- tau / n * W
  out <- c(single = covers(rwls(z, y, subsample(n, tau))$b, C), ols = covers(ols(z, y)$b, C))
  for (B in c(5, 20)) {
    weights <- replicate(B, subsample(n, tau))
    center <- rowMeans(apply(weights, 2, function(w) rwls(z, y, w)$b))
    out[paste0("avg", B)] <- covers(center, (1 + (tau - 1) / B) / n * W)
  }
  x_nu <- qchisq(1 - alpha + nu, m)
  out["cf"] <- mean(replicate(200, covers(rwls(z, y, subsample(n, tau))$b, C, x_nu))) >= 1 - alpha
  out
}

# Region of Leung (2022, Section 2.1): coverage, and volume relative to R_n with the exponent
# of Corollary 3.4(i), to the power 1/m
replication_leung_region <- function(r, c, draw, n) {
  set.seed(seed + 100000 * c + r)
  s <- draw(); z <- s$z; y <- s$y
  a <- rule(max(apply(z * ols(z, y)$e, 2, local_whittle)))
  C <- n^a / n * ls_sandwich(z, y)
  draws <- leung_draws(n); xi <- leung_obs(z, y)
  center <- colMeans(xi[sample.int(n, draws, replace = TRUE), , drop = FALSE])
  S <- crossprod(sweep(xi, 2, colMeans(xi))) / n
  c(cover = covers(center, S / draws),
    size = exp((determinant(S / draws)$modulus - determinant(C)$modulus) / (2 * m)), a = a)
}

# Intervals for beta_0 when beta_1 = b1, from Y_t + (b1 - 1) X_1t
slopes <- 0:8
replication_slope <- function(r, c, draw, n) {
  set.seed(seed + 100000 * c + r)
  s <- draw(); z <- s$z; y <- s$y
  tau <- n^rule(max(apply(z * ols(z, y)$e, 2, local_whittle)))
  out <- c()
  for (b1 in slopes) {
    yb <- y + (b1 - 1) * z[, 2]
    f <- rwls(z, yb, subsample(n, tau)); half <- z_crit * sqrt(tau / n * ls_sandwich(z, yb)[1, 1])
    out[paste0("rw", b1, c(".cover", ".len"))] <- c(abs(f$b[1] - beta[1]) <= half, 2 * half)
    v <- leung(leung_obs(z, yb)[, 1], leung_draws(n))
    out[paste0("le", b1, c(".cover", ".len"))] <- c(abs(v[1] - beta[1]) <= v[2], 2 * v[2])
  }
  out
}

# Corollary 4.1(iii) with kappa_1 <= 20 and rho* = 1: tau = 19, critical value doubled
replication_bound <- function(r, c, draw, n, tau = 19) {
  set.seed(seed + 100000 * c + r)
  s <- draw(); z <- s$z; y <- s$y
  b <- rwls(z, y, subsample(n, tau))$b; C <- tau / n * ls_sandwich(z, y)
  c(plain = covers(b, C), enlarged = covers(b, C, 2 * x_crit))
}

replicate_cell <- function(f, ...) do.call(rbind, parallel::mclapply(seq_len(R), f, ..., mc.cores = cores))


# ---- Section 5: the runs ----

# One row per design, n, method, and tuning value. mult: exponent a, or multiple of the
# recommended tuning value (Leung, EWC). valid: method within its theory in the design.
simulate_study <- function(sizes, sn_cv) {
  force(sn_cv)                              # before any seed is set
  rows <- list()
  for (i in seq_len(nrow(designs))) for (n in sizes) {
    D <- designs[i, ]; fixed <- n %in% ns
    mult_le <- if (n == n_tune) 2^(-4:2) else 1
    mult_ew <- if (n == n_tune) 2^(-7:2) else 1
    draws <- round(leung_draws(n) * mult_le); terms <- round(ewc_terms(n) * mult_ew)
    res <- replicate_cell(replication, c = cell(i, n), draw = sampler(D$family, D$par, n), n = n, j = D$j,
                          draws = draws, terms = terms, sn_cv = sn_cv, fixed = fixed)
    kap <- if (fixed && D$family < 4) kappas(D$family, D$par, n)
    row <- function(method, key, tuning, mult, valid, neff = NA, region = FALSE, limit = FALSE) {
      rows[[length(rows) + 1]] <<- data.frame(
        family = D$family, par = D$par, memory = D$d, n = n, method = method, tuning = tuning, mult = mult,
        cover = mean(res[, paste0(key, ".cover")]), len = mean(res[, paste0(key, ".len")]), neff = neff,
        region = if (region) mean(res[, paste0(key, ".region")]) else NA,
        pred_cover  = if (limit && !is.null(kap)) limit_interval(kap$target, tuning) else NA,
        pred_region = if (limit && !is.null(kap)) limit_region(kap$eig, tuning) else NA, valid = valid)
    }
    for (i_a in if (fixed) seq_along(expo)) {
      a <- expo[i_a]; tau <- n^a; ok <- a > 2 * D$d + 1e-9
      row("rw",          paste0("rw", i_a), tau, a, ok, n / tau, region = TRUE, limit = TRUE)
      row("rw_sandwich", paste0("rs", i_a), tau, a, ok, n / tau, region = TRUE, limit = TRUE)
      row("noise",       paste0("nz", i_a), tau, a, ok, n / tau, region = TRUE, limit = TRUE)
    }
    if (!fixed) row("rw", "h", n^0.5, 0.5, 0.5 > 2 * D$d + 1e-9, n^0.5, region = TRUE)
    for (key in c("pf", if (D$j == 2) "ps")) {
      a <- res[, paste0(key, ".a")]
      row(if (key == "pf") "rw_rule" else "rw_rule_slopes", key, mean(a), NA, TRUE, mean(n^(1 - a)), region = TRUE)
    }
    for (k in seq_along(draws)) row("leung", paste0("le", k), draws[k], mult_le[k], D$d < 0.25)
    row("sn", "sn", NA, 1, D$d == 0)
    for (k in seq_along(terms)) row("ewc", paste0("ewc", k), terms[k], mult_ew[k], D$d == 0)
    message(sprintf("family %d, parameter %.2f, n = %d", D$family, D$par, n))
  }
  do.call(rbind, rows)
}

simulate_regions <- function(n = 16000, tau = 20, nu = 0.005) {
  x_nu <- qchisq(1 - alpha + nu, m)
  rows <- list()
  for (i in 1:3) {
    phi <- designs$par[i]
    res <- replicate_cell(replication_regions, c = length(ns) * nrow(designs) + i, draw = sampler(1, phi, n),
                          n = n, tau = tau)
    kap <- kappas(1, phi, n)$eig
    # C_{n,J}: binomial count with success probability Psi(Lambda_n), Lambda_n at its limit
    set.seed(7)
    lambda <- as.numeric(matrix(rnorm(3e5 * m)^2, ncol = m) %*% kap) / (tau - 1)
    p <- pchisq(tau * x_nu / (tau - 1), m, ncp = lambda)
    limit <- c(single = imhof((tau - 1 + kap) / tau, x_crit), ols = imhof(kap / tau, x_crit),
               avg5  = imhof((tau - 1 + 5 * kap) / (tau - 1 + 5), x_crit),
               avg20 = imhof((tau - 1 + 20 * kap) / (tau - 1 + 20), x_crit),
               cf = mean(1 - pbinom(ceiling((1 - alpha) * 200) - 1, 200, p)))
    rows[[i]] <- data.frame(par = phi, n = n, tuning = tau, method = names(limit),
                            cover = colMeans(res)[names(limit)], pred_cover = limit, row.names = NULL)
    message(sprintf("regions, phi = %.1f", phi))
  }
  do.call(rbind, rows)
}

simulate_leung_region <- function() {
  rows <- list()
  for (i in which(designs$dmax > 0 & designs$dmax < 0.25)) for (n in sort(c(ns, ns_mid))) {
    D <- designs[i, ]
    res <- replicate_cell(replication_leung_region, c = cell(i, n), draw = sampler(D$family, D$par, n), n = n)
    rows[[length(rows) + 1]] <- data.frame(family = D$family, par = D$par, memory = D$d, dmax = D$dmax, n = n,
                                           cover = mean(res[, "cover"]), size = mean(res[, "size"]))
    message(sprintf("Leung's region, family %d, parameter %.2f, n = %d", D$family, D$par, n))
  }
  do.call(rbind, rows)
}

simulate_slope <- function(n = n_tune) {
  i <- which(designs$family == 3 & designs$par == 0.1)
  res <- colMeans(replicate_cell(replication_slope, c = cell(i, n), draw = sampler(3, 0.1, n), n = n))
  do.call(rbind, lapply(slopes, function(b1) data.frame(
    b1 = b1, method = c("rw_rule", "leung"),
    cover = res[paste0(c("rw", "le"), b1, ".cover")], len = res[paste0(c("rw", "le"), b1, ".len")],
    row.names = NULL)))
}

simulate_bound <- function() {
  rows <- list()
  for (i in which(designs$d == 0 & designs$family < 3)) for (n in ns) {
    D <- designs[i, ]
    res <- colMeans(replicate_cell(replication_bound, c = cell(i, n), draw = sampler(D$family, D$par, n), n = n))
    rows[[length(rows) + 1]] <- data.frame(family = D$family, par = D$par, n = n, method = names(res), cover = res,
                                           kappa1 = kappas(D$family, D$par, n)$eig[1], row.names = NULL)
  }
  do.call(rbind, rows)
}

simulations <- function() {
  sn_cv <- sn_critical()
  save <- function(x, file) write.csv(x, out(file), row.names = FALSE)
  save(simulate_study(ns, sn_cv),     "simulations_summary.csv")
  save(simulate_study(ns_mid, sn_cv), "simulations_fig2.csv")
  save(simulate_regions(),            "simulations_regions.csv")
  save(simulate_leung_region(),       "simulations_joint.csv")
  save(simulate_slope(),              "simulations_beta.csv")
  save(simulate_bound(),              "simulations_bound.csv")
}


# ---- Section 6: wind speeds in Ireland, 2000-2024 ----

stations <- c(Valentia = "039530", Shannon = "039620", Dublin = "039690", Claremorris = "039700",
              Mullingar = "039710", Belmullet = "039760", "Malin Head" = "039800")
blocks    <- c(365, 548, 730, 1096, 1461)            # one to four years
expo_wind <- seq(0.1, 0.6, by = 0.1)

# Daily mean speeds (m/s) from the hourly ISD-Lite files of NOAA; days with fewer than eight
# reports are missing
wind_data <- function(file = "wind_daily.csv") {
  if (file.exists(file)) return(read.csv(file, check.names = FALSE))
  days <- seq(as.Date("2000-01-01"), as.Date("2024-12-31"), by = "day")
  speeds <- sapply(stations, function(id) {
    hourly <- do.call(rbind, lapply(2000:2024, function(year) {
      tmp <- tempfile(fileext = ".gz")
      download.file(sprintf("https://noaa-isd-pds.s3.amazonaws.com/isd-lite/data/%d/%s-99999-%d.gz", year, id, year),
                    tmp, quiet = TRUE, mode = "wb")
      h <- read.fwf(gzfile(tmp), widths = c(4, 3, 3, 3, 6, 6, 6, 6, 6, 6, 6, 6))[, c(1:3, 9)]
      h[h[[4]] != -9999, ]
    }))
    date <- as.Date(sprintf("%d-%02d-%02d", hourly[[1]], hourly[[2]], hourly[[3]]))
    daily <- ifelse(tapply(hourly[[4]], date, length) >= 8, tapply(hourly[[4]] / 10, date, mean), NA)
    daily[match(as.character(days), names(daily))]
  })
  out <- data.frame(date = days, speeds, check.names = FALSE)
  write.csv(out, file, row.names = FALSE)
  out
}

# Square roots minus the seasonal effect (Haslett and Raftery, 1989), three annual harmonics
transformed_speeds <- function(wind) {
  wind <- wind[complete.cases(wind), ]
  doy <- pmin(as.integer(format(as.Date(wind$date), "%j")), 365)
  S <- sqrt(as.matrix(wind[, -1]))
  harmonics <- function(u) {
    a <- 2 * pi * u / 365.25
    cbind(1, sin(a), cos(a), sin(2 * a), cos(2 * a), sin(3 * a), cos(3 * a))
  }
  by_day <- tapply(rowMeans(S), doy, mean)
  S - as.numeric(harmonics(doy) %*% qr.solve(harmonics(as.integer(names(by_day))), by_day))
}

# Intervals for coefficient j from one block: centers and half-width, 200 draws for Leung and
# for random weighting
wind_intervals <- function(z, y, j, sn_cv, draws = 200) {
  n <- nrow(z); o <- ols(z, y); b <- o$b[j]; e <- o$e
  Qi <- solve(crossprod(z) / n)
  out <- list()
  out$ols <- list(center = b, half = z_crit * sqrt(sum(e^2) / (n - ncol(z)) * Qi[j, j] / n))
  out$ewc <- list(center = b, half = ewc_half(cosine(z * e, ewc_terms(n)), Qi, j, ewc_terms(n), n))
  k <- 10:n                                 # recursive estimates of the mean or of the slope
  bk <- if (ncol(z) == 1) cumsum(y)[k] / k else {
    x <- z[, 2]
    (k * cumsum(x * y)[k] - cumsum(x)[k] * cumsum(y)[k]) / (k * cumsum(x^2)[k] - cumsum(x)[k]^2)
  }
  out$sn <- list(center = b, half = sn_half(bk, b, n, sn_cv))
  v <- replicate(draws, leung(leung_obs(z, y)[, j], leung_draws(n)))
  out$leung <- list(center = v[1, ], half = v[2, 1])
  W <- ls_sandwich(z, y)
  weighted <- function(a) {
    tau <- n^a
    list(center = replicate(draws, rwls(z, y, subsample(n, tau))$b[j]), half = z_crit * sqrt(tau / n * W[j, j]), a = a)
  }
  for (a in expo_wind) out[[sprintf("rw%.1f", a)]] <- weighted(a)
  # Corollary 3.4 within the block: part (i) for the mean, part (ii) for the slope
  d <- if (ncol(z) == 1) local_whittle(e) else {
    xc <- z[, 2] - mean(z[, 2])
    max(local_whittle(xc * e), local_whittle(xc) + local_whittle(e) - 0.5)
  }
  out$rule <- weighted(rule(d))
  out
}

# Fraction of the block intervals containing the estimate from all n days
wind_blocks <- function(V, sn_cv) {
  force(sn_cv)
  n <- nrow(V); rows <- list()
  for (s in seq_along(stations)) {
    y <- V[, s]; x <- rowMeans(V[, -s])
    for (target in c("mean", "slope")) {
      z <- if (target == "mean") matrix(1, n, 1) else cbind(1, x)
      j <- ncol(z); full <- ols(z, y)$b[j]
      for (L in blocks) for (b in seq_len(n %/% L)) {
        t <- ((b - 1) * L + 1):(b * L)
        set.seed(20261103 + 1000 * s + 100 * match(L, blocks) + b + if (target == "slope") 50000 else 0)
        res <- wind_intervals(z[t, , drop = FALSE], y[t], j, sn_cv)
        rows[[length(rows) + 1]] <- data.frame(
          target = target, station = names(stations)[s], block = L, index = b, method = names(res),
          cover = sapply(res, function(v) mean(abs(v$center - full) <= v$half)),
          len = sapply(res, function(v) 2 * v$half), a = c(rep(NA, length(res) - 1), res$rule$a),
          row.names = NULL)
      }
    }
  }
  do.call(rbind, rows)
}

# Fractions by coefficient, block length, and method; standard errors over periods
wind_summary <- function(res) {
  out <- aggregate(cbind(cover, len) ~ target + block + method, data = res, FUN = mean)
  period <- aggregate(cover ~ target + block + method + index, data = res, FUN = mean)
  out$se <- aggregate(cover ~ target + block + method, data = period, FUN = function(v) sd(v) / sqrt(length(v)))$cover
  out
}

# Table 3
wind_memory <- function(V) {
  do.call(rbind, lapply(seq_along(stations), function(s) {
    y <- V[, s]; x <- rowMeans(V[, -s]); e <- ols(cbind(1, x), y)$e
    data.frame(station = names(stations)[s], d_speed = local_whittle(y), d_x = local_whittle(x),
               d_resid = local_whittle(e), d_slope_score = local_whittle((x - mean(x)) * e))
  }))
}

# Fractional Gaussian noise: intervals at a = 1/2 containing the true mean and the
# full-sample mean
wind_check <- function(N = 8946) {
  set.seed(20261108)
  fgn <- function(H) {
    g <- rho_fgn(H, N - 1); g <- c(g, g[(N - 1):2]); M <- length(g)
    Re(fft(sqrt(pmax(Re(fft(g)), 0)) * complex(real = rnorm(M), imaginary = rnorm(M)), inverse = TRUE))[1:N] / sqrt(M)
  }
  rows <- list()
  for (d in c(0.1, 0.2)) for (L in c(365, 1461)) {
    tau <- L^0.5; true <- full <- count <- 0
    for (r in 1:R) {
      x <- fgn(0.5 + d)
      for (b in seq_len(N %/% L)) {
        y <- x[((b - 1) * L + 1):(b * L)]; w <- subsample(L, tau)
        if (sum(w) == 0) next
        center <- sum(w * y) / sum(w); half <- z_crit * sqrt(tau / L * mean((y - mean(y))^2))
        true <- true + (abs(center) <= half); full <- full + (abs(center - mean(x)) <= half); count <- count + 1
      }
    }
    rows[[length(rows) + 1]] <- data.frame(d = d, block = L, cover_true = true / count, cover_full = full / count)
  }
  do.call(rbind, rows)
}

application <- function() {
  save <- function(x, file) write.csv(x, out(file), row.names = FALSE)
  sn_cv <- sn_critical()
  V <- transformed_speeds(wind_data())
  res <- wind_blocks(V, sn_cv)
  save(res,               "application_blocks.csv")
  save(wind_summary(res), "application_summary.csv")
  save(wind_memory(V),    "application_memory.csv")
  # after removing a linear trend at every station
  time <- seq_len(nrow(V))
  V <- apply(V, 2, function(v) residuals(lm(v ~ time)))
  save(wind_summary(wind_blocks(V, sn_cv)), "application_summary_trend.csv")
  save(wind_memory(V),                      "application_memory_trend.csv")
  save(wind_check(),                        "application_check.csv")
}


# ---- Figures ----

grey   <- "grey88"
family_color <- c("#0072B2", "#D55E00", "#009E73", "#CC79A7")
family_name  <- c("AR(1) errors", "squared fGn errors", "ARFIMA errors", "joint long memory")
label <- c(rule = "random weighting, a from the data", half = "random weighting, a = 1/2", leung = "Leung",
           sn = "SN", ewc = "EWC", ols = "independent errors", rw = "random weighting")
color <- c(rule = "black", half = "black", leung = "#0072B2", sn = "#009E73", ewc = "#D55E00", ols = "grey50", rw = "black")
mark  <- c(rule = 4, half = 1, leung = 17, sn = 15, ewc = 18, ols = 3, rw = 16)
dash  <- c(rule = 1, half = 2, leung = 1, sn = 1, ewc = 1, ols = 1, rw = 1)
thick <- c(rule = 2, half = 1.4, leung = 1.4, sn = 1.4, ewc = 1.4, ols = 1.4, rw = 2)
se2   <- 2 * sqrt(0.0475 / R)               # two Monte Carlo standard errors at coverage 0.95

open_pdf <- function(file, height) pdf(out(file), width = 6.8, height = height, family = "Times", pointsize = 9, encoding = "ISOLatin1")
band <- function(x1, x2) rect(x1, 0.95 - se2, x2, 0.95 + se2, col = "grey80", border = NA)
top_legend <- function(keys, lty = dash[keys], ncol = NULL) {
  par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE); plot.new()
  if (is.null(ncol)) {
    legend("top", legend = paste0(label[keys], "     "), col = color[keys], pch = mark[keys], lty = lty, lwd = thick[keys],
           horiz = TRUE, bty = "n", cex = 0.85, seg.len = 2.4, x.intersp = 0.5)
  } else {
    legend("top", legend = label[keys], col = color[keys], pch = mark[keys], lty = lty, lwd = thick[keys], pt.lwd = 1.4,
           ncol = ncol, bty = "n", cex = 0.85, seg.len = 2.4, x.intersp = 0.5)
  }
}
design_title <- function(family, par, d) {
  switch(family, bquote(paste(phi == .(par), ",   ", d == .(d))), bquote(paste(H == .(par), ",   ", d == .(d))),
         bquote(paste(d[epsilon] == .(par), ",   ", d == .(d))),
         bquote(paste(d[X] == d[epsilon], " = ", .(par), ",   ", d == .(d))))
}
rule_method <- function(family) if (family == 4) "rw_rule_slopes" else "rw_rule"

# Figure 1
figure1 <- function(study) {
  rw <- study[study$method == "rw", ]
  q <- rw[rw$memory == 0 & rw$family < 3 & rw$mult < 0.65, ]
  key <- as.character(q$par)
  col <- c("0.3" = family_color[1], "0.6" = family_color[1], "0.9" = family_color[1], "0.7" = family_color[2])
  filled <- c("0.3" = 16, "0.6" = 15, "0.9" = 17, "0.7" = 16); hollow <- c("0.3" = 1, "0.6" = 0, "0.9" = 2, "0.7" = 1)
  gap <- function(realized, limit, title, legend) {
    xs <- c(16, 40, 100, 250, 1000, 4000, 16000); ys <- seq(-0.10, 0.02, by = 0.02)
    plot(NA, xlim = c(13, 26000), ylim = c(-0.11, 0.03), log = "x", axes = FALSE, xlab = "effective sample size",
         ylab = "realized minus predicted coverage")
    rect(8, -se2, 40000, se2, col = "grey85", border = NA)
    abline(h = ys, v = xs, col = grey, lwd = 0.6); abline(h = 0, lwd = 1)
    axis(1, at = xs, labels = format(xs, big.mark = ",", trim = TRUE)); axis(2, at = ys, labels = sprintf("%.2f", ys)); box(bty = "l")
    points(q$neff, realized - limit, pch = ifelse(limit >= 0.9, filled[key], hollow[key]), col = col[key], lwd = 1.2)
    if (legend) legend("bottomright", bty = "n", cex = 0.9, pt.cex = 1, col = c(col, "black"), pch = c(filled, 1),
                       legend = c(expression(phi == 0.3), expression(phi == 0.6), expression(phi == 0.9), expression(H == 0.7),
                                  "predicted coverage below 0.9"))
    mtext(title, 3, line = 0.3, adj = 0, cex = 0.9)
  }
  open_pdf("figure1.pdf", 2.6)
  par(mfrow = c(1, 3), mar = c(3.5, 3.9, 1.8, 0.7), oma = c(0, 0, 0.3, 0), mgp = c(2.4, 0.45, 0), tcl = -0.25, las = 1)
  gap(q$cover, q$pred_cover, "(a) interval, d = 0", TRUE)
  gap(q$region, q$pred_region, "(b) region, d = 0", FALSE)
  lm <- rw[rw$memory > 0, ]
  ch <- merge(lm[lm$n == 1000, ], lm[lm$n == 64000, ], by = c("family", "par", "memory", "mult"), suffixes = c("_1", "_64"))
  x <- ch$mult - 2 * ch$memory; y <- ch$cover_64 - ch$cover_1
  xa <- seq(floor(10 * min(x)) / 10, ceiling(10 * max(x)) / 10, by = 0.1)
  xl <- range(x) + c(-0.05, 0.05); yl <- range(y) * 1.15
  plot(NA, xlim = xl, ylim = yl, axes = FALSE, xlab = expression(a - 2 * d), ylab = "change in coverage")
  rect(xl[1], -2 * sqrt(0.18 / R), xl[2], 2 * sqrt(0.18 / R), col = "grey85", border = NA)   # a change near coverage 0.9
  abline(h = pretty(y), v = xa, col = grey, lwd = 0.6); abline(h = 0, v = 0, lwd = 1)
  axis(1, at = xa, labels = sprintf("%.1f", xa)); axis(2, at = pretty(y), labels = sprintf("%.2f", pretty(y))); box(bty = "l")
  k <- match(round(ch$memory, 2), c(0.1, 0.2, 0.3))
  points(x, y, pch = c(18, 8, 4)[k], cex = c(1.2, 1, 1)[k], lwd = 1.6, col = family_color[ch$family])
  text(-0.03, yl[2], "condition fails", adj = c(1, 1), cex = 0.85); text(0.03, yl[2], "holds", adj = c(0, 1), cex = 0.85)
  legend("bottomright", legend = c("d = 0.1", "d = 0.2", "d = 0.3"), pch = c(18, 8, 4), pt.cex = c(1.2, 1, 1), pt.lwd = 1.6, bty = "n", cex = 0.9)
  legend(xl[1] - 0.02, yl[2] - 0.03, legend = family_name[2:4], col = family_color[2:4], pch = 16, bty = "n", cex = 0.8, pt.cex = 0.9)
  mtext("(c) interval, d > 0", 3, line = 0.3, adj = 0, cex = 0.9)
  dev.off()
}

# Axes and curves against n
all_n <- sort(c(ns, ns_mid))
n_grid <- function() { abline(v = all_n, col = grey, lwd = 0.6); axis(1, at = all_n, labels = all_n / 1000) }
coverage_axes <- function(values) {
  yl <- range(c(values, 0.95 - se2, 0.95 + se2)); yl <- yl + c(-1, 1) * max(0.1 * diff(yl), (0.04 - diff(yl)) / 2)
  at <- pretty(yl, n = 5); at <- at[at >= yl[1] & at <= yl[2]]
  plot(NA, xlim = c(850, 75000), ylim = yl, log = "x", axes = FALSE, xlab = "", ylab = "")
  abline(h = at, col = grey, lwd = 0.6); n_grid(); band(850, 75000); abline(h = 0.95, lty = 3, lwd = 0.7)
  axis(2, at = at, labels = sprintf("%.2f", at)); box(bty = "l")
}
curve_n <- function(q, key, what) {
  q <- q[order(q$n), ]
  if (nrow(q)) {
    lines(q$n, q[[what]], col = color[key], lwd = thick[key], lty = dash[key])
    points(q$n, q[[what]], col = color[key], pch = mark[key], cex = 1, lwd = 1.4)
  }
}

# Figures 2 and S2
figure2 <- function(runs, leung_region) {
  within <- runs[runs$valid & (runs$method %in% c("rw_rule", "rw_rule_slopes") | (runs$method %in% c("leung", "sn", "ewc") & runs$mult == 1)), ]
  open_pdf("figure2.pdf", 6.4)
  par(mfrow = c(4, 3), mar = c(2.2, 3.1, 1.5, 0.6), oma = c(2.4, 1.4, 1.6, 0), mgp = c(1.7, 0.45, 0), tcl = -0.25, las = 1)
  for (i in c(3, 6, 9, 12)) {
    D <- designs[i, ]
    d <- within[within$family == D$family & within$par == D$par, ]
    q <- list(leung = d[d$method == "leung", ], sn = d[d$method == "sn", ], ewc = d[d$method == "ewc", ],
              rule = d[d$method == rule_method(D$family), ])
    coverage_axes(unlist(lapply(q, `[[`, "cover")))
    for (key in names(q)) curve_n(q[[key]], key, "cover")
    mtext(design_title(D$family, D$par, D$d), 3, line = 0.2, adj = 0, cex = 0.8)
    mtext(family_name[D$family], 2, line = 2.6, las = 0, cex = 0.8)
    plot(NA, xlim = c(850, 75000), ylim = range(unlist(lapply(q, `[[`, "len"))) * c(0.8, 1.25), log = "xy", axes = FALSE, xlab = "", ylab = "")
    at <- axTicks(2); abline(h = at, col = grey, lwd = 0.6); n_grid()
    axis(2, at = at, labels = format(at, drop0trailing = TRUE)); box(bty = "l")
    for (key in names(q)) curve_n(q[[key]], key, "len")
    if (D$dmax == 0) {
      plot.new(); keys <- c("rule", "half", "leung", "sn", "ewc")
      legend("center", legend = label[keys], col = color[keys], pch = mark[keys], lty = dash[keys], lwd = thick[keys],
             pt.lwd = 1.4, bty = "n", cex = 0.9, seg.len = 2.4)
      next
    }
    g <- runs[runs$family == D$family & runs$par == D$par, ]
    q <- list(half = g[g$method == "rw" & abs(g$mult - 0.5) < 1e-9, ],
              leung = transform(leung_region[leung_region$family == D$family & leung_region$par == D$par, ], region = cover),
              rule = g[g$method == "rw_rule", ])
    coverage_axes(unlist(lapply(q, `[[`, "region")))
    for (key in names(q)) curve_n(q[[key]], key, "region")
    mtext(bquote(paste("coverage of the region,   ", d[max] == .(D$dmax))), 3, line = 0.2, adj = 0, cex = 0.8)
  }
  mtext("n (thousands)", 1, line = 1, outer = TRUE, cex = 0.85)
  mtext(c("coverage of the interval", "mean length of the interval"), 3, line = 0.3, outer = TRUE, at = c(1, 3) / 6, cex = 0.85)
  dev.off()

  open_pdf("figureS2.pdf", 7.9)
  par(mfrow = c(4, 3), mar = c(2.2, 3.1, 1.5, 0.6), oma = c(2.4, 2.4, 2.2, 0), mgp = c(1.7, 0.45, 0), tcl = -0.25, las = 1)
  for (i in seq_len(nrow(designs))) {
    D <- designs[i, ]
    d <- within[within$family == D$family & within$par == D$par & within$method %in% c(rule_method(D$family), "leung", "sn", "ewc"), ]
    coverage_axes(d$cover)
    for (key in c("leung", "sn", "ewc")) curve_n(d[d$method == key, ], key, "cover")
    curve_n(d[d$method == rule_method(D$family), ], "rule", "cover")
    mtext(design_title(D$family, D$par, D$d), 3, line = 0.2, adj = 0, cex = 0.8)
    if (i %% 3 == 1) mtext(family_name[D$family], 2, line = 2.8, las = 0, cex = 0.8)
  }
  mtext("n (thousands)", 1, line = 1, outer = TRUE, cex = 0.85)
  mtext("coverage", 2, line = 1.1, outer = TRUE, las = 0, cex = 0.85)
  top_legend(c("rule", "leung", "sn", "ewc"))
  dev.off()
}

# Figure 3
figure3 <- function(slope) {
  open_pdf("figure3.pdf", 2.3)
  par(mfrow = c(1, 2), mar = c(3.2, 3.6, 0.8, 0.8), oma = c(0, 0, 1.6, 0), mgp = c(2.0, 0.45, 0), tcl = -0.25, las = 1)
  for (what in c("cover", "len")) {
    yl <- if (what == "cover") range(c(slope$cover, 0.95 - se2, 0.95 + se2)) + c(-0.01, 0.01) else c(0, max(slope$len) * 1.05)
    plot(NA, xlim = range(slopes) + c(-0.3, 0.3), ylim = yl, axes = FALSE, xlab = expression(beta[1]),
         ylab = if (what == "cover") "coverage" else "mean length")
    at <- pretty(yl, n = 5); at <- at[at >= yl[1] & at <= yl[2]]
    abline(h = at, v = slopes, col = grey, lwd = 0.6)
    if (what == "cover") { band(-1, 9); abline(h = 0.95, lty = 3, lwd = 0.7) }
    axis(1, at = slopes); box(bty = "l")
    axis(2, at = at, labels = if (what == "cover") sprintf("%.2f", at) else format(at, drop0trailing = TRUE))
    for (key in c("leung", "rule")) {
      q <- slope[slope$method == (if (key == "rule") "rw_rule" else key), ]; q <- q[order(q$b1), ]
      lines(q$b1, q[[what]], col = color[key], lwd = thick[key]); points(q$b1, q[[what]], col = color[key], pch = mark[key], cex = 1, lwd = 1.4)
    }
  }
  top_legend(c("rule", "leung"))
  dev.off()
}

# Figure S1
figureS1 <- function(study) {
  at_n <- study[study$n == n_tune, ]
  swept <- at_n[at_n$method %in% c("rw", "leung", "sn", "ewc") & at_n$valid, ]
  low <- floor(20 * min(c(swept$cover, at_n$cover[at_n$method %in% c("rw_rule", "rw_rule_slopes")]))) / 20
  open_pdf("figureS1.pdf", 7.9)
  par(mfrow = c(4, 3), mar = c(2.2, 2.9, 1.5, 0.6), oma = c(2.4, 2.4, 2.2, 0), mgp = c(1.7, 0.45, 0), tcl = -0.25, las = 1)
  for (i in seq_len(nrow(designs))) {
    D <- designs[i, ]
    d <- swept[swept$family == D$family & swept$par == D$par, ]
    ru <- at_n[at_n$method == rule_method(D$family) & at_n$family == D$family & at_n$par == D$par, ]
    xl <- range(c(d$len, ru$len)) * c(0.85, 1.15)
    plot(NA, xlim = xl, ylim = c(low, 1), log = "x", axes = FALSE, xlab = "", ylab = "")
    at <- seq(ceiling(10 * low) / 10, 1, by = 0.1); abline(h = at, col = grey, lwd = 0.6); band(xl[1], xl[2])
    xt <- axTicks(1); abline(v = xt, col = grey, lwd = 0.6)
    axis(2, at = at, labels = sprintf("%.1f", at)); axis(1, at = xt, labels = format(xt, drop0trailing = TRUE)); box(bty = "l")
    for (key in c("rw", "leung", "sn", "ewc")) {
      q <- d[d$method == key, ]; q <- q[order(q$len), ]
      if (!nrow(q)) next
      lines(q$len, q$cover, col = color[key], lwd = thick[key]); points(q$len, q$cover, col = color[key], pch = mark[key], cex = 0.8)
      q <- q[if (key == "rw") abs(q$mult - 0.5) < 1e-9 else q$mult == 1, ]
      points(q$len, q$cover, col = color[key], pch = 1, cex = 1.9, lwd = 1.2)
    }
    points(ru$len, ru$cover, pch = mark["rule"], cex = 1.4, lwd = 1.4)
    mtext(design_title(D$family, D$par, D$d), 3, line = 0.2, adj = 0, cex = 0.8)
    if (i %% 3 == 1) mtext(family_name[D$family], 2, line = 2.6, las = 0, cex = 0.8)
  }
  mtext("mean length", 1, line = 1, outer = TRUE, cex = 0.85)
  mtext("coverage", 2, line = 1.1, outer = TRUE, las = 0, cex = 0.85)
  top_legend(c("rw", "rule", "leung", "sn", "ewc"), lty = c(1, 0, 1, 1, 1))
  dev.off()
}

# Figure 4
figure4 <- function(wind, memory) {
  wind$method[wind$method == "rw0.5"] <- "half"
  keys <- c("rule", "half", "leung", "sn", "ewc", "ols")
  years <- blocks / 365; shade <- c("grey70", "grey55", "grey40", "grey20", "black"); shape <- c(1, 2, 0, 5, 16)
  threshold <- 2 * max(memory$d_speed, memory$d_slope_score)
  year_grid <- function() { abline(v = years, col = grey, lwd = 0.6); axis(1, at = years, labels = c("1", "1.5", "2", "3", "4")) }
  curve_block <- function(q, key, what) {
    q <- q[order(q$block), ]
    lines(q$block / 365, q[[what]], col = color[key], lwd = thick[key], lty = dash[key])
    points(q$block / 365, q[[what]], col = color[key], pch = mark[key], cex = 1, lwd = 1.4)
  }
  fraction_axis <- function(values) {
    yl <- range(values, 0.95); yl <- yl + c(-0.06, 0.12) * diff(yl)
    at <- pretty(yl, n = 6); list(yl = yl, at = at[at >= yl[1] & at <= yl[2]])
  }
  open_pdf("figure4.pdf", 4.3)
  par(mfrow = c(2, 3), mar = c(2.4, 3.4, 1.4, 0.6), oma = c(1.8, 1.4, 4.2, 0), mgp = c(1.8, 0.45, 0), tcl = -0.25, las = 1)
  for (target in c("mean", "slope")) {
    d <- wind[wind$target == target & wind$method %in% keys, ]
    ax <- fraction_axis(d$cover)
    plot(NA, xlim = c(0.9, 4.4), ylim = ax$yl, log = "x", axes = FALSE, xlab = "", ylab = "")
    abline(h = ax$at, col = grey, lwd = 0.6); year_grid(); abline(h = 0.95, lty = 3, lwd = 0.8)
    axis(2, at = ax$at, labels = sprintf("%.2f", ax$at)); box(bty = "l")
    for (key in rev(keys)) curve_block(d[d$method == key, ], key, "cover")
    mtext(target, 2, line = 2.8, las = 0, cex = 0.85); mtext("fraction containing the 25-year value", 3, line = 0.2, adj = 0, cex = 0.8)
    plot(NA, xlim = c(0.9, 4.4), ylim = range(d$len) * c(0.8, 1.25), log = "xy", axes = FALSE, xlab = "", ylab = "")
    at <- axTicks(2); abline(h = at, col = grey, lwd = 0.6); year_grid(); axis(2, at = at, labels = format(at, drop0trailing = TRUE)); box(bty = "l")
    for (key in rev(keys)) curve_block(d[d$method == key, ], key, "len")
    mtext("mean length", 3, line = 0.2, adj = 0, cex = 0.8)
    s <- wind[wind$target == target & grepl("^rw|half", wind$method), ]
    s$a <- ifelse(s$method == "half", 0.5, suppressWarnings(as.numeric(sub("rw", "", s$method))))
    ax <- fraction_axis(s$cover)
    plot(NA, xlim = c(0.07, 0.63), ylim = ax$yl, axes = FALSE, xlab = "", ylab = "")
    abline(h = ax$at, v = expo_wind, col = grey, lwd = 0.6); abline(h = 0.95, lty = 3, lwd = 0.8); abline(v = threshold, lty = 2, lwd = 1, col = "grey40")
    axis(1, at = expo_wind); axis(2, at = ax$at, labels = sprintf("%.2f", ax$at)); box(bty = "l")
    for (i in seq_along(blocks)) {
      q <- s[s$block == blocks[i], ]; q <- q[order(q$a), ]
      lines(q$a, q$cover, col = shade[i], lwd = 1.4); points(q$a, q$cover, col = shade[i], pch = shape[i], cex = 0.9, lwd = 1.3)
    }
    text(threshold + 0.012, ax$yl[1] + 0.02 * diff(ax$yl), expression(2 * d), adj = c(0, 0), cex = 0.85, col = "grey40")
    if (target == "mean") legend("bottomright", legend = c("1 year", "1.5 years", "2 years", "3 years", "4 years"), col = shade, pch = shape,
                                 lwd = 1.4, pt.lwd = 1.3, bty = "n", cex = 0.78, inset = c(0.01, 0.03))
    mtext("random weighting against the exponent", 3, line = 0.2, adj = 0, cex = 0.8)
  }
  mtext("block length (years)", 1, line = 0.5, outer = TRUE, at = 1 / 3, cex = 0.85); mtext("exponent a", 1, line = 0.5, outer = TRUE, at = 5 / 6, cex = 0.85)
  top_legend(keys, ncol = 3)
  dev.off()
}


# ---- Tables and numbers quoted in the text ----

say <- function(...) cat(sprintf(...), "\n")
span <- function(x, digits = 3) sprintf(paste0("%.", digits, "f to %.", digits, "f"), min(x), max(x))
# Rows with the exponent of Corollary 3.4 for the coefficient under study
with_rule <- function(x) x[x$method == ifelse(x$family == 4, "rw_rule_slopes", "rw_rule"), ]

numbers_simulations <- function(study, runs, regions, leung_region, slope, bound) {
  rw <- study[study$method == "rw", ]; rs <- study[study$method == "rw_sandwich", ]; rule_rows <- with_rule(study)
  short <- function(x) x[x$memory == 0 & x$family < 3, ]

  cat("\nSection 5.2, d = 0\n")
  q <- short(rw); fig1 <- q[q$mult < 0.65, ]
  say("interval, limit minus realized, a <= 0.6: mean %.3f", mean(fig1$pred_cover - fig1$cover))
  say("region, largest gap for n_eff > 40: %.3f", max(abs(q$pred_region - q$region)[q$neff > 40]))
  say("interval, largest shortfall over all a: %.3f", max(q$pred_cover - q$cover))
  few <- function(x) { x <- short(x); x[x$mult < 0.65 & x$neff < 50, ] }
  say("n_eff < 50, shortfall of the interval: %.3f with the sandwich, %.3f with C-tilde",
      mean(few(rs)$pred_cover - few(rs)$cover), mean(few(rw)$pred_cover - few(rw)$cover))
  say("n_eff < 50, shortfall of the region: %.3f with the sandwich, %.3f with C-tilde",
      mean(few(rs)$pred_region - few(rs)$region), mean(few(rw)$pred_region - few(rw)$region))
  say("largest kappa_1: %.1f; enlarged region, smallest coverage: %.3f; usual critical value at phi = 0.9, n = 1000: %.3f",
      max(bound$kappa1), min(bound$cover[bound$method == "enlarged"]),
      bound$cover[bound$method == "plain" & bound$par == 0.9 & bound$n == 1000])

  cat("\nSection 5.2, d > 0, fixed exponents\n")
  lm <- rw[rw$memory > 0, ]; lm$dmax <- ifelse(lm$family == 4, lm$par, lm$memory)
  say("interval at n = 64,000 with a > 2d: %s", span(lm$cover[lm$n == 64000 & lm$valid]))
  ch <- merge(lm[lm$n == 1000, ], lm[lm$n == 64000, ], by = c("family", "par", "mult", "memory", "dmax"), suffixes = c("_1", "_64"))
  count <- function(gap, change) {
    gap <- round(gap, 2)
    sprintf("a above: %d of %d rise; a below: %d of %d fall; a equal: %d of %d rise", sum(gap > 0 & change > 0), sum(gap > 0),
            sum(gap < 0 & change < 0), sum(gap < 0), sum(gap == 0 & change > 0), sum(gap == 0))
  }
  say("interval against 2d, n = 1000 to 64,000: %s", count(ch$mult - 2 * ch$memory, ch$cover_64 - ch$cover_1))
  say("region against 2d_max: %s", count(ch$mult - 2 * ch$dmax, ch$region_64 - ch$region_1))
  say("d_eps = 0.35, a = 1/2, n = 64,000, interval for beta_1: %.3f",
      rw$cover[rw$family == 4 & rw$par == 0.35 & rw$n == 64000 & abs(rw$mult - 0.5) < 1e-9])

  cat("\nSection 5.2, exponent from the data\n")
  say("largest mean exponent: %.4f for d = 0 and n >= 16,000; %.3f for d = 0.1 and 0.2",
      max(rule_rows$tuning[rule_rows$memory == 0 & rule_rows$n >= 16000]), max(rule_rows$tuning[rule_rows$memory %in% c(0.1, 0.2)]))
  gain <- sapply(split(rule_rows, list(rule_rows$family, rule_rows$par), drop = TRUE), function(r) {
    fixed <- rw[rw$family == r$family[1] & rw$par == r$par[1] & rw$valid, ]
    max(tapply(fixed$cover, fixed$mult, mean)) - mean(r$cover)
  })
  say("best fixed exponent with a > 2d against the data-driven one, coverage averaged over n: gain at most %.3f", max(gain))
  q <- rule_rows[rule_rows$family == 1 & rule_rows$par == 0.9 & rule_rows$n == 1000, ]
  say("phi = 0.9, n = 1000: mean exponent %.2f, length %.1f times that at a = 1/2", q$tuning,
      q$len / rw$len[rw$family == 1 & rw$par == 0.9 & rw$n == 1000 & abs(rw$mult - 0.5) < 1e-9])
  q <- rule_rows[rule_rows$family == 3 & rule_rows$par == 0.3, ]
  say("d_eps = 0.3: mean exponent %s, effective observations %s", span(q$tuning), span(q$neff, 0))
  q <- study[study$family == 4 & study$memory > 0, ]
  say("joint long memory, d > 0, interval for beta_1: %s with part (ii), %s with part (i)",
      span(q$cover[q$method == "rw_rule_slopes"]), span(q$cover[q$method == "rw_rule"]))
  say("coverage for d <= 0.2: %s", span(rule_rows$cover[rule_rows$memory <= 0.2]))

  cat("\nSection 5.2, comparison with Leung (2022)\n")
  pair <- merge(with_rule(runs), runs[runs$method == "leung" & runs$mult == 1, ], by = c("family", "par", "memory", "n"), suffixes = c("", "_leung"))
  say("length of Leung's interval over random weighting's, d = 0.1 and 0.2: %s", span((pair$len_leung / pair$len)[pair$memory %in% c(0.1, 0.2)], 1))
  # Leung's coverage interpolated at the length of random weighting, n = 16,000, a <= 0.6
  equal_length <- unlist(lapply(seq_len(nrow(designs)), function(i) {
    at <- study[study$n == n_tune & study$family == designs$family[i] & study$par == designs$par[i] & study$valid, ]
    own <- at[at$method == "rw" & at$mult < 0.65, ]; other <- at[at$method == "leung", ]
    if (nrow(other)) approx(log(other$len), other$cover, log(own$len))$y - own$cover
  }))
  say("Leung minus random weighting at equal length: %s", span(na.omit(equal_length)))
  say("beta_1 = 8: Leung's interval %.1f times longer; random weighting's length %s",
      slope$len[slope$method == "leung" & slope$b1 == 8] / slope$len[slope$method == "rw_rule" & slope$b1 == 8], span(slope$len[slope$method == "rw_rule"], 2))

  cat("\nSection 5.2, regions with the exponent of part (i)\n")
  q <- study[study$method == "rw_rule", ]; q$dmax <- ifelse(q$family == 4, q$par, q$memory)
  say("n = 64,000: at least %.3f for d_max <= 0.2; %s for d_max = 0.3", min(q$region[q$n == 64000 & q$dmax <= 0.2]), span(q$region[q$n == 64000 & q$dmax == 0.3]))
  say("d_eps = 0.35: mean exponent %s, effective observations %s", span(q$tuning[q$dmax == 0.35], 2), span(q$neff[q$dmax == 0.35], 0))
  both <- merge(leung_region, runs[runs$method == "rw_rule", ], by = c("family", "par", "n"))
  say("Leung's region: %s times larger per coefficient; coverage within %.3f of random weighting's at n = 64,000",
      span(leung_region$size, 1), max(abs(both$cover.x - both$region)[both$n == 64000]))

  cat("\nSection 5.2, d = 0.3, coverage of the intervals from n = 1000 to 64,000\n")
  q <- runs[runs$family == 3 & runs$par == 0.3, ]; q <- q[order(q$n), ]
  for (key in c("rw_rule", "leung", "rw")) {
    v <- q[q$method == key & (key != "leung" | q$mult == 1) & (key != "rw" | abs(q$mult - 0.5) < 1e-9), ]
    say("%-8s %s", key, paste(sprintf("%.3f", v$cover), collapse = " "))
  }

  cat("\nSection 7 and Table S1: further constructions\n")
  noise <- merge(rw, study[study$method == "noise", ], by = c("family", "par", "n", "mult"), suffixes = c("", "_noise"))
  noise <- noise[noise$neff > 40, ]
  say("weights minus Gaussian noise, n_eff > 40: interval %s, region %s", span(noise$cover - noise$cover_noise), span(noise$region - noise$region_noise))
  q <- regions[regions$method %in% c("avg5", "avg20", "cf"), ]
  say("averaged regions and confidence function: within %.3f of the limits", max(abs(q$cover - q$pred_cover)))
}

numbers_application <- function(wind, trend, blocks_res, memory, memory_trend, check) {
  cat("\nSection 6\n")
  n <- sum(complete.cases(wind_data()))
  say("n = %d of %d days; %d frequencies, standard error %.3f; n^0.1 = %.1f", n, 9132, floor(n^0.6), 1 / (2 * sqrt(floor(n^0.6))), n^0.1)
  r <- blocks_res[blocks_res$method == "rule", ]
  say("exponent within the blocks: at the floor in %.0f%% of the blocks for the slope; mean %.2f at 365 days and %.2f at 1461 days for the mean",
      100 * mean(r$a[r$target == "slope"] == a0), mean(r$a[r$target == "mean" & r$block == 365]), mean(r$a[r$target == "mean" & r$block == 1461]))
  say("fractional Gaussian noise: full-sample mean against true mean, largest difference %.3f", max(abs(check$cover_full - check$cover_true)))
  random <- wind$method %in% c("rule", "rw0.5", "leung")
  say("standard errors: at most %.3f for the randomized intervals; %.2f for SN and EWC at 1461 days",
      max(wind$se[random]), max(wind$se[wind$method %in% c("sn", "ewc") & wind$block == 1461]))
  w <- function(method, target) wind[wind$method == method & wind$target == target, ]
  say("random weighting: %s for the mean, %s for the slope", span(rbind(w("rule", "mean"), w("rw0.5", "mean"))$cover, 2),
      span(rbind(w("rule", "slope"), w("rw0.5", "slope"))$cover, 2))
  ratio <- w("leung", "slope")$len / w("rw0.5", "slope")$len
  say("slope, length of Leung's interval over random weighting's at a = 1/2: %s", span(ratio, 1))
  say("threshold of Figure 4: %.2f; effective sample sizes %.0f to %.0f", 2 * max(memory$d_speed, memory$d_slope_score),
      365^(1 - mean(r$a[r$target == "mean" & r$block == 365])), 1461^0.5)
  both <- merge(wind, trend, by = c("target", "block", "method"), suffixes = c("", "_trend"))
  rise <- function(methods, target) max((both$cover_trend - both$cover)[both$method %in% methods & both$target == target])
  say("after detrending: memory orders of V change by at most %.2f; random weighting rises by at most %.3f for the mean and changes by at most %.3f for the slope",
      max(abs(memory_trend$d_speed - memory$d_speed)), rise(c("rule", "rw0.5"), "mean"),
      max(abs(both$cover_trend - both$cover)[both$method %in% c("rule", "rw0.5") & both$target == "slope"]))
  say("after detrending: SN, EWC, and independent errors rise by up to %.2f for the mean", rise(c("sn", "ewc", "ols"), "mean"))
}

# LaTeX tabular from a column format, header lines, and rows of cells
write_table <- function(file, format, header, rows) {
  writeLines(c(sprintf("\\begin{tabular}{%s}", format), "\\toprule", header, "\\midrule",
               sapply(rows, function(r) paste(paste(r, collapse = " & "), "\\\\")), "\\bottomrule", "\\end{tabular}"), out(file))
}
num <- function(x, digits = 3) sub("-", "$-$", sprintf(paste0("%.", digits, "f"), x))

tables <- function(study, regions, wind, memory) {
  # Table 2
  D <- designs[designs$d > 0, ]
  name <- c("", "$H=%s$", "$d_\\varepsilon=%s$", "$d_X=d_\\varepsilon=%s$")
  write_table("table2.tex", "l c cc cc cc",
    c(" & & \\multicolumn{2}{c}{random weighting} & \\multicolumn{2}{c}{SN} & \\multicolumn{2}{c}{EWC}\\\\",
      "\\cmidrule(lr){3-4}\\cmidrule(lr){5-6}\\cmidrule(lr){7-8}",
      "design & $d$ & $n=1000$ & $64{,}000$ & $n=1000$ & $64{,}000$ & $n=1000$ & $64{,}000$\\\\"),
    lapply(seq_len(nrow(D)), function(i) {
      q <- study[study$family == D$family[i] & study$par == D$par[i] & study$n %in% c(1000, 64000) &
                 (is.na(study$mult) | study$mult == 1), ]
      cover <- function(method) num(q$cover[q$method == method][order(q$n[q$method == method])])
      c(sprintf(name[D$family[i]], D$par[i]), sprintf("$%s$", D$d[i]), cover(rule_method(D$family[i])), cover("sn"), cover("ewc"))
    }))

  # Table 3
  write_table("table3.tex", "l cccc cc",
    c(" & \\multicolumn{4}{c}{memory-order estimate} & \\multicolumn{2}{c}{$\\hat a_n$}\\\\", "\\cmidrule(lr){2-5}\\cmidrule(lr){6-7}",
      "station & $V_{st}$ & $x_{st}$ & $\\tilde\\varepsilon_{st}$ & $(x_{st}-\\bar x_s)\\tilde\\varepsilon_{st}$ & part (i) & part (ii)\\\\"),
    lapply(seq_len(nrow(memory)), function(i) with(memory[i, ], c(
      station, num(d_speed), num(d_x), num(d_resid), num(d_slope_score),
      num(rule(d_resid), 2), num(rule(max(d_slope_score, d_x + d_resid - 0.5)), 2)))))

  # Table 4
  methods <- c(rule = "random weighting, $a=\\hat a_n$", rw0.5 = "random weighting, $a=1/2$", leung = "Leung (2022)",
               sn = "SN", ewc = "EWC", ols = "independent errors")
  write_table("table4.tex", "l ccccc ccccc",
    c(" & \\multicolumn{5}{c}{mean $\\mu_s$} & \\multicolumn{5}{c}{slope $\\beta_{1,s}$}\\\\", "\\cmidrule(lr){2-6}\\cmidrule(lr){7-11}",
      paste("$\\ell$ &", paste(sprintf("$%d$", rep(blocks, 2)), collapse = " & "), "\\\\"),
      paste("$\\lfloor n/\\ell\\rfloor$ &", paste(sprintf("$%d$", rep(nrow(wind_data()[complete.cases(wind_data()), ]) %/% blocks, 2)), collapse = " & "), "\\\\")),
    lapply(names(methods), function(k) c(methods[[k]], sapply(c("mean", "slope"), function(target) {
      q <- wind[wind$method == k & wind$target == target, ]; num(q$cover[order(q$block)], 2)
    }))))

  # Table S1
  region <- c(single = "$R_n(\\alpha)$", ols = "$R_n^{\\mathrm{ols}}(\\alpha)$", avg5 = "$\\bar R_{n,5}(\\alpha)$",
              avg20 = "$\\bar R_{n,20}(\\alpha)$", cf = "$C_{n,200}$")
  write_table("tableS1.tex", "l cc cc cc",
    c(" & \\multicolumn{2}{c}{$\\phi=0.3$} & \\multicolumn{2}{c}{$\\phi=0.6$} & \\multicolumn{2}{c}{$\\phi=0.9$}\\\\",
      "\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}", "region & realized & limit & realized & limit & realized & limit\\\\"),
    lapply(names(region), function(k) {
      q <- regions[regions$method == k, ]; q <- q[order(q$par), ]
      c(region[[k]], as.vector(rbind(num(q$cover), num(q$pred_cover))))
    }))
}

# All figures and tables in one document
results_pdf <- function() {
  figure <- function(file, caption) c("\\begin{figure}[p]\\centering", sprintf("\\includegraphics[width=\\textwidth]{%s}", file),
                                      sprintf("\\caption{%s}", caption), "\\end{figure}")
  table <- function(file, caption) c("\\begin{table}[p]\\centering\\small", sprintf("\\caption{%s}", caption),
                                     sprintf("\\input{%s}", file), "\\end{table}")
  writeLines(c(
    "\\documentclass[11pt]{article}", "\\usepackage[margin=1in]{geometry}", "\\usepackage{amsmath,amssymb,graphicx,booktabs}",
    "\\begin{document}", "\\setcounter{table}{1}",
    figure("figure1.pdf", "Realized minus predicted coverage of random weighting against $n_{\\mathrm{eff}}$ for $d=0$ (a, b), and change in coverage from $n=1000$ to $64{,}000$ for $d>0$ (c), with grey bands of two Monte Carlo standard errors."),
    figure("figure2.pdf", "Coverage and mean length of the $95\\%$ intervals, and coverage of the $95\\%$ regions, against $n$ in the design with the strongest dependence in every family."),
    figure("figure3.pdf", "Coverage and mean length of the $95\\%$ intervals for $\\beta_0$ against $\\beta_1$ under ARFIMA errors with $d_\\varepsilon=0.1$ at $n=16{,}000$, with a grey band of two Monte Carlo standard errors around $0.95$."),
    table("table2.tex", "Coverage of the $95\\%$ intervals for $d>0$ at $n=1000$ and $64{,}000$, by random weighting with $\\hat a_n$ and by SN and EWC."),
    table("table3.tex", "Local Whittle estimates of the memory order from the $n$ days, with standard error $0.033$, and exponents $\\hat a_n$ of Corollary~3.4 for the regression on $x_{st}$."),
    table("table4.tex", "Fraction of the $95\\%$ intervals containing the $25$-year value, by block length $\\ell$ in days, with $\\lfloor n/\\ell\\rfloor$ periods of seven stations."),
    figure("figure4.pdf", "Fraction of the $95\\%$ intervals containing the $25$-year value and mean length against block length, and the fraction for random weighting against $a$, for the mean (top) and the slope (bottom)."),
    "\\renewcommand{\\thefigure}{S\\arabic{figure}}\\renewcommand{\\thetable}{S\\arabic{table}}\\setcounter{figure}{0}\\setcounter{table}{0}",
    table("tableS1.tex", "Coverage of the $95\\%$ regions of Section~4 under AR(1) errors at $n=16{,}000$ and $\\tau=20$, realized in $1000$ samples and in the limit."),
    figure("figureS1.pdf", "Coverage against mean length of the $95\\%$ intervals at $n=16{,}000$ over the tuning values, with circles at the recommended tuning values and crosses at the exponent of Corollary~3.4."),
    figure("figureS2.pdf", "Coverage of the $95\\%$ intervals at the recommended tuning values against $n$ in every design, with $a$ from Corollary~3.4 for random weighting and a grey band of two Monte Carlo standard errors around $0.95$."),
    "\\end{document}"), out("results.tex"))
  old <- setwd("results"); on.exit(setwd(old))
  try(tools::texi2pdf("results.tex", clean = TRUE))
}

report <- function() {
  get <- function(file) read.csv(out(file))
  study <- get("simulations_summary.csv"); mid <- get("simulations_fig2.csv")
  runs <- rbind(study[, names(mid)], mid)
  regions <- get("simulations_regions.csv"); leung_region <- get("simulations_joint.csv")
  wind <- get("application_summary.csv"); memory <- get("application_memory.csv")

  figure1(study); figure2(runs, leung_region); figure3(get("simulations_beta.csv")); figureS1(study); figure4(wind, memory)
  tables(study, regions, wind, memory)
  results_pdf()

  sink(out("numbers.txt"), split = TRUE)
  numbers_simulations(study, runs, regions, leung_region, get("simulations_beta.csv"), get("simulations_bound.csv"))
  numbers_application(wind, get("application_summary_trend.csv"), get("application_blocks.csv"), memory,
                      get("application_memory_trend.csv"), get("application_check.csv"))
  sink()
}


steps <- commandArgs(trailingOnly = TRUE)
if (!length(steps)) steps <- c("simulations", "application", "report")
if ("simulations" %in% steps) simulations()
if ("application" %in% steps) application()
if ("report" %in% steps) report()


==> anc/wind_daily.csv <==
"date","Valentia","Shannon","Dublin","Claremorris","Mullingar","Belmullet","Malin Head"
2000-01-01,3.20833333333333,3,4.125,5.2,2.75,10.8695652173913,10.25
2000-01-02,5.875,4.66666666666667,6.16666666666667,6.1,5.625,10.0833333333333,10.3333333333333
2000-01-03,4.45833333333333,4.04166666666667,5.91666666666667,5.14285714285714,3.83333333333333,10.1666666666667,12.5416666666667
2000-01-04,8.5,6.09166666666667,7.25,5.85,5.54166666666667,12.875,12.5833333333333
2000-01-05,11.1818181818182,9.60454545454546,10.5909090909091,10,9.42857142857143,17.1428571428571,15.7727272727273
2000-01-06,5.47619047619048,4.4695652173913,7.9695652173913,6,5.19047619047619,9.80952380952381,11.2857142857143
2000-01-07,12.2916666666667,9.04166666666667,11.125,10.4736842105263,8.41666666666667,17.5416666666667,16.8333333333333
2000-01-08,8.69565217391304,5.59166666666667,8.59583333333333,5.57894736842105,5.17391304347826,11.3478260869565,14.0869565217391
2000-01-09,4.34782608695652,3,5.21739130434783,3.78947368421053,3.09090909090909,7.82608695652174,8.73913043478261
2000-01-10,6.83333333333333,4.5,7,6.1,5.43478260869565,10.875,10.875
2000-01-11,5.16666666666667,3.375,4.45833333333333,3.55,3.56521739130435,6.5,7.58333333333333
2000-01-12,3.8695652173913,2.02083333333333,3.25416666666667,2.73684210526316,2.33333333333333,7.21739130434783,7.1304347826087
2000-01-13,6.95833333333333,4.70833333333333,5.95833333333333,5.4,3.95833333333333,11.5,14.25
2000-01-14,6.56521739130435,3.71666666666667,5.63333333333333,3.94444444444444,2.68181818181818,9.30434782608696,11.304347826087
2000-01-15,4,2.54166666666667,3.375,2.63157894736842,1.79166666666667,0.625,4.26086956521739
2000-01-16,2.79166666666667,1.125,3.25,2.125,2.125,3.25,6.41666666666667
2000-01-17,1.95833333333333,2.33333333333333,3.70833333333333,NA,2.56521739130435,5.16666666666667,7
2000-01-18,0.875,2.70833333333333,3.20833333333333,2.9,2.47826086956522,5.25,6.75
2000-01-19,1.85714285714286,1.52272727272727,1.92173913043478,2.05555555555556,1.80952380952381,3.9047619047619,4.80952380952381
2000-01-20,1.83333333333333,1.875,4.25,3,2.26086956521739,4.625,6.125
2000-01-21,2.95833333333333,2.125,4.16666666666667,2.5,2.58333333333333,4.41666666666667,8.75
2000-01-22,5.95833333333333,4.66666666666667,7.29166666666667,5.66666666666667,4.54166666666667,8.25,13.2083333333333
2000-01-23,2.04166666666667,1.66666666666667,3.33333333333333,2,2.18181818181818,1.75,5.83333333333333
2000-01-24,1.41666666666667,1.5,3.20833333333333,2.95,1.95833333333333,2.54166666666667,5.66666666666667
2000-01-25,1.25,0.708333333333333,2.83333333333333,1.35,1.04166666666667,0.458333333333333,2.66666666666667
2000-01-26,1.69565217391304,1.3125,2.525,1.46666666666667,1.41666666666667,3.58333333333333,5.41666666666667
2000-01-27,2.66666666666667,2.33333333333333,5.33333333333333,3,3,6.20833333333333,9.125
2000-01-28,9.20833333333333,8.16666666666667,10.4166666666667,7.1,6.95833333333333,11.1666666666667,13.0416666666667
2000-01-29,11.25,11.8333333333333,13.1666666666667,10.25,8,11.9166666666667,15.9583333333333
2000-01-30,10.375,10.8333333333333,12.125,7.85,8,11.7916666666667,12.9583333333333
2000-01-31,7.91666666666667,6.70833333333333,7.83333333333333,7.7,5.83333333333333,11.3333333333333,9.79166666666667
2000-02-01,5.83333333333333,4.45833333333333,6.625,5.55,4.75,9.125,10.9583333333333
2000-02-02,4.66666666666667,4.625,7.375,5.15,4.375,9.08333333333333,12.0833333333333
2000-02-03,5.29166666666667,3.70833333333333,5.66666666666667,6.35714285714286,4.08333333333333,8.54166666666667,9.125
2000-02-04,6.16666666666667,4.58333333333333,8.04166666666667,8.45,5.66666666666667,13.1666666666667,9.75
2000-02-05,5.70833333333333,5.25,7.16666666666667,6.1,5.16666666666667,11.5,11
2000-02-06,8.54166666666667,7.75,8.45833333333333,8,7.04166666666667,15.4583333333333,14.0416666666667
2000-02-07,8.91666666666667,8.79166666666667,10.7916666666667,7.94736842105263,7.5,13.75,15.9166666666667
2000-02-08,13.2916666666667,10.875,11.2083333333333,9.5,7.5,14.4166666666667,16.2083333333333
2000-02-09,9.70833333333333,8,9.79166666666667,9.73684210526316,7.125,16.7916666666667,16.304347826087
2000-02-10,9.08333333333333,8.375,10.5,8.4,6.29166666666667,13.2083333333333,17
2000-02-11,8.82608695652174,7.45833333333333,9.625,7.8,6.83333333333333,13.0869565217391,13.5416666666667
2000-02-12,8.39130434782609,7.5125,8.46666666666667,6.68421052631579,5.1304347826087,12.0434782608696,13.4166666666667
2000-02-13,3.75,2.54166666666667,4.5,3.15,2.75,5.33333333333333,8.125
2000-02-14,6.8695652173913,6.375,6.58333333333333,6.35,5,9.54166666666667,11.0416666666667
2000-02-15,8.33333333333333,6.08333333333333,7.5,5.05,5.25,10.5416666666667,10.3333333333333
2000-02-16,9.29166666666667,8.375,9.25,7,5.5,12.3333333333333,10.5833333333333
2000-02-17,5.82608695652174,5.36666666666667,6.46666666666667,5,4.5,7.65217391304348,8.95652173913044
2000-02-18,9.08333333333333,8.91666666666667,9.45833333333333,8.4,6.33333333333333,10.9583333333333,10.5833333333333
2000-02-19,3.5,2.5,4.33333333333333,3.15,2.25,4.125,5.70833333333333
2000-02-20,7.41666666666667,5.83333333333333,4.41666666666667,5.5,5.33333333333333,8.5,10.9583333333333
2000-02-21,4.95652173913043,3.62916666666667,4.69583333333333,4.05882352941176,3.63636363636364,7.82608695652174,8
2000-02-22,4.58333333333333,5.33333333333333,5.125,4.85,5.04166666666667,8.45833333333333,9.125
2000-02-23,7.40909090909091,5.21739130434783,6.82608695652174,7.05263157894737,4.91304347826087,10.8181818181818,11.1304347826087
2000-02-24,4.41666666666667,4.20833333333333,6.625,5.31578947368421,4.04166666666667,10.5,12.5416666666667
2000-02-25,4.625,4.5,6.04166666666667,5.1,4.125,9.45833333333333,10.8260869565217
2000-02-26,7.83333333333333,6.54166666666667,6.875,7.65,5.875,12.5416666666667,12.625
2000-02-27,7.79166666666667,5.91666666666667,8.08333333333333,6.2,5.83333333333333,10.125,11.25
2000-02-28,8.66666666666667,6.33333333333333,9.25,6.1,6.25,10.3333333333333,13.5833333333333
2000-02-29,6.66666666666667,4.5,4.83333333333333,4.31578947368421,3.65217391304348,5.75,7.8695652173913
2000-03-01,5.1304347826087,3.43478260869565,6.43478260869565,4.63157894736842,4.1304347826087,7.34782608695652,10.5217391304348
2000-03-02,9.5,10.0416666666667,11.25,8.3,8.08333333333333,11.7083333333333,12.5416666666667
2000-03-03,5.25,4.875,6.875,5.75,4.20833333333333,9.20833333333333,11.7083333333333
2000-03-04,1.66666666666667,2.04166666666667,4.75,3,2.75,4.375,5.16666666666667
2000-03-05,4.75,3.875,6.66666666666667,5.05,5.125,10.875,11
2000-03-06,5.25,4.41666666666667,8.625,6.9,5.70833333333333,10.2083333333333,11.7916666666667
2000-03-07,8.54166666666667,6.91666666666667,9.29166666666667,6.75,6.41666666666667,10.25,11
2000-03-08,7.33333333333333,10.1166666666667,12.3875,8.35,8.1304347826087,11.2916666666667,14.7916666666667
2000-03-09,5.125,6.41666666666667,9.5,6.2,5.5,7.66666666666667,9.125
2000-03-10,4.54166666666667,6.45833333333333,8.375,6.06666666666667,5.625,9.20833333333333,11.125
2000-03-11,3.30434782608696,3.26086956521739,5.34782608695652,3.05263157894737,3.52173913043478,4.95652173913043,7.73913043478261
2000-03-12,1.29166666666667,2.54166666666667,5.04166666666667,3.85,2.79166666666667,7.375,7.66666666666667
2000-03-13,2.66666666666667,4.25,8.1304347826087,4.7,4.8695652173913,7.29166666666667,8.29166666666667
2000-03-14,4.41666666666667,4.91666666666667,6.625,4.8125,4.625,6.45833333333333,10.4583333333333
2000-03-15,1.25,1.875,5.20833333333333,3.65,2.70833333333333,5.79166666666667,9.08333333333333
2000-03-16,1.58333333333333,1.25,3.125,2.15,2.04166666666667,4.875,6.83333333333333
2000-03-17,1.33333333333333,1.20833333333333,3.83333333333333,2.84210526315789,2.54166666666667,5.375,7.125
2000-03-18,1.30434782608696,0.652173913043478,2.21739130434783,2.52631578947368,2.08695652173913,4.56521739130435,4.21739130434783
2000-03-19,1.04166666666667,0.375,3.08333333333333,3.05,2.16666666666667,6.20833333333333,7.20833333333333
2000-03-20,1,0.0869565217391304,2.73913043478261,2.68421052631579,1.56521739130435,5.56521739130435,6.78260869565217
2000-03-21,1.54166666666667,0.125,2.375,2.8,1.29166666666667,6.41666666666667,6.26086956521739
2000-03-22,1.25,1.20833333333333,3.16666666666667,3.45,2.70833333333333,4.69565217391304,2.70833333333333
2000-03-23,2.83333333333333,3.29166666666667,4.25,4.2,3.75,6.125,9.04166666666667
2000-03-24,4.54166666666667,5.08333333333333,5.16666666666667,5.4,4.34782608695652,8.25,7.875
2000-03-25,7.04166666666667,5.41666666666667,4.45833333333333,5,4.58333333333333,9.45833333333333,9.29166666666667
2000-03-26,6.625,5.875,6.54166666666667,6.2,4.625,7.95833333333333,7.29166666666667
2000-03-27,2.58333333333333,2.45833333333333,4.58333333333333,3.55,2.79166666666667,3.04166666666667,4.33333333333333
2000-03-28,1.95833333333333,2.16666666666667,3.875,3,2.91666666666667,4.31818181818182,4.41666666666667
2000-03-29,3.41666666666667,3.58333333333333,4.66666666666667,3.7,3.08695652173913,4.875,3.66666666666667
2000-03-30,2.29166666666667,1.83333333333333,2.75,2.1,1.79166666666667,3.08333333333333,3.375
2000-03-31,1.56521739130435,1.20833333333333,1.875,2.25,1.33333333333333,2.58333333333333,2.41666666666667
2000-04-01,2.25,2.375,3.45833333333333,3.6,2.75,5.70833333333333,5.375
2000-04-02,4.91666666666667,4.04166666666667,3.83333333333333,8.15,2.58333333333333,15.125,14.3333333333333
2000-04-03,10.1739130434783,9.125,11.4583333333333,9.35,6.29166666666667,12.8333333333333,14.875
2000-04-04,5.04347826086957,3.9375,6.42083333333333,4.125,3.47826086956522,7.08695652173913,9.90909090909091
2000-04-05,3.16666666666667,2.79166666666667,2.45833333333333,3.3,2.16666666666667,4.79166666666667,3.66666666666667
2000-04-06,5.875,4.75,3.875,4.6,4,6.70833333333333,5.95833333333333
2000-04-07,4.125,3.16666666666667,3.8,5.38888888888889,3.47058823529412,10.4583333333333,8.83333333333333
2000-04-08,2.41666666666667,1.79166666666667,3.58333333333333,3.22222222222222,2.04166666666667,4,4.79166666666667
2000-04-09,4.125,3.875,5.66666666666667,4.2,3.45833333333333,5.625,4.70833333333333
2000-04-10,3.54166666666667,3.625,3.25,3.4,2.45833333333333,3.95833333333333,5.70833333333333
2000-04-11,8.20833333333333,5.79166666666667,6.125,5.1,4.41666666666667,9.29166666666667,10.3333333333333
2000-04-12,5.33333333333333,4.70833333333333,7.66666666666667,6.4,4.20833333333333,12.0833333333333,14.25
2000-04-13,5.625,4.75,7.125,7.35,3.45833333333333,12.75,14.9166666666667
2000-04-14,4.08695652173913,3.26086956521739,4.04347826086957,4.26315789473684,2.39130434782609,6.1304347826087,7
2000-04-15,3.5,3.70833333333333,4.125,3.75,3.54166666666667,5.125,9.33333333333333
2000-04-16,3.54166666666667,5.29166666666667,6.08333333333333,4.55,4.5,6.08333333333333,11.7083333333333
2000-04-17,2.20833333333333,2,3.875,3.6,2.41666666666667,4.79166666666667,7.125
2000-04-18,2.125,1.83333333333333,2.20833333333333,2.3,1.25,2.91666666666667,3.375
2000-04-19,7.41666666666667,7.16666666666667,7.04166666666667,5.45,5.16666666666667,7.83333333333333,8.79166666666667
2000-04-20,8.91666666666667,8.79166666666667,7.16666666666667,7.4,7.91304347826087,10.625,10.5416666666667
2000-04-21,7.17391304347826,6.30434782608696,6.30434782608696,5.26315789473684,5.8695652173913,9.39130434782609,7.91304347826087
2000-04-22,6.5,7.04545454545455,4.54545454545455,4.94444444444444,4.81818181818182,6.31818181818182,6.40909090909091
2000-04-23,5.125,5.625,4.9,3.85,4.39130434782609,4.70833333333333,5.58333333333333
2000-04-24,4.13636363636364,4.40909090909091,5.54545454545455,4,3.22727272727273,6.86363636363636,6.40909090909091
2000-04-25,8,6.125,7.45833333333333,8.68421052631579,4.41666666666667,14.2083333333333,14.0833333333333
2000-04-26,7.04166666666667,6.04166666666667,4.5,8.5,4.20833333333333,13.4583333333333,15.0416666666667
2000-04-27,3.45833333333333,2.83333333333333,2.66666666666667,3.27777777777778,2.20833333333333,6.5,7.58333333333333
2000-04-28,2.33333333333333,1.95833333333333,2.79166666666667,2.41666666666667,1.45833333333333,4.41666666666667,3.66666666666667
2000-04-29,2.91666666666667,2.375,2.58333333333333,1.90909090909091,1.75,2.83333333333333,2.45833333333333
2000-04-30,4.17391304347826,4.69166666666667,3.125,3.65,3.25,4.30434782608696,4.47826086956522
2000-05-01,2.16666666666667,1.54166666666667,2.5,2.95,2.29166666666667,3.70833333333333,2.54166666666667
2000-05-02,2.73913043478261,2.875,2.54166666666667,3.6,1.95833333333333,6.20833333333333,3.04166666666667
2000-05-03,2.73913043478261,3.4,3.2125,3.63157894736842,2.60869565217391,6.8695652173913,3.30434782608696
2000-05-04,2.41666666666667,3.41666666666667,3.91666666666667,3.55,3.54166666666667,6.04166666666667,2.375
2000-05-05,1.45833333333333,2.45833333333333,4.58333333333333,3.65,3.875,5.25,5
2000-05-06,2.375,2.25,3.95833333333333,2.95,3.33333333333333,3.91666666666667,5.20833333333333
2000-05-07,2.625,2.79583333333333,4.29166666666667,3.85,3.16666666666667,7.95833333333333,2.41666666666667
2000-05-08,1.375,2.125,3.33333333333333,3,3.70833333333333,5.875,3.70833333333333
2000-05-09,1.58333333333333,2.0875,2.37916666666667,3,1.82608695652174,6.73913043478261,2.52173913043478
2000-05-10,2.95833333333333,3.91666666666667,4.83333333333333,4.15,3.45833333333333,7.45833333333333,4
2000-05-11,3.30434782608696,6.09166666666667,7.07916666666667,6.45,6.30434782608696,5.17391304347826,10.4782608695652
2000-05-12,5.79166666666667,6.75,5.625,6.55,5.54166666666667,9.25,12.125
2000-05-13,7.29166666666667,7.66666666666667,4.25,5.5,4.33333333333333,8.58333333333333,6.75
2000-05-14,6.875,7.16666666666667,5.54166666666667,6.35,5.58333333333333,8.66666666666667,8.125
2000-05-15,5.58333333333333,5.66666666666667,5.04166666666667,6.55,5.20833333333333,11.5,8.21739130434783
2000-05-16,6.375,4.875,5.04166666666667,4.2,3.58333333333333,4.91666666666667,5.20833333333333
2000-05-17,7.56521739130435,7.16666666666667,7.625,6.75,5,8.875,9.41666666666667
2000-05-18,6.60869565217391,7.41666666666667,8.45833333333333,6.42105263157895,5.31818181818182,9.52173913043478,9.1304347826087
2000-05-19,3.8695652173913,5,6.07083333333333,4,3.66666666666667,6.1304347826087,7.43478260869565
2000-05-20,7.60869565217391,7.75833333333333,4.76190476190476,7,4.8,11.0869565217391,6.30434782608696
2000-05-21,4.79166666666667,5.29166666666667,6.16666666666667,4.3,3.91666666666667,5.91666666666667,6.04166666666667
2000-05-22,3.95833333333333,3.70833333333333,4.29166666666667,3.5,3.33333333333333,7.45833333333333,5.66666666666667
2000-05-23,6.82608695652174,6.76521739130435,6.26086956521739,6.31578947368421,5.04347826086957,8.56521739130435,10.0869565217391
2000-05-24,4.54166666666667,4.875,4.875,4.55,4,7.20833333333333,8.08333333333333
2000-05-25,6.54166666666667,5.125,4.91666666666667,4.5,3.75,7.04166666666667,6.29166666666667
2000-05-26,4.125,3.79166666666667,3.29166666666667,3.5,3.04166666666667,5.95833333333333,4.29166666666667
2000-05-27,4.66666666666667,4.625,4.50416666666667,3.1,3.125,4.95833333333333,4
2000-05-28,6.27272727272727,5.39130434782609,4.30434782608696,3,2.65217391304348,3.90909090909091,5.18181818181818
2000-05-29,2.5,1.92083333333333,4.25,2.95,2.5,3.75,5.33333333333333
2000-05-30,3.45833333333333,2.70833333333333,2.29166666666667,2.5,1.95833333333333,2.75,5.75
2000-05-31,5.5,4.625,4.66666666666667,4.2,3.875,6.58333333333333,6.54166666666667
2000-06-01,7.83333333333333,4.12916666666667,5.95833333333333,6.2,4.25,10.25,7.5
2000-06-02,3.45833333333333,3.04166666666667,5.04166666666667,5,3.08333333333333,9.33333333333333,9.25
2000-06-03,2.21739130434783,4.79166666666667,5.08333333333333,4.31578947368421,3.83333333333333,8.66666666666667,7.875
2000-06-04,2.95833333333333,2,2.95833333333333,2.25,1.83333333333333,4.83333333333333,9
2000-06-05,3.125,1.875,2.875,3.1,2.26086956521739,4.75,7
2000-06-06,5.17391304347826,6.54166666666667,6.41666666666667,6.15789473684211,4.20833333333333,8.45833333333333,8.125
2000-06-07,5.66666666666667,5.79166666666667,5.625,4.65,4.41666666666667,8.04347826086956,6
2000-06-08,5.875,6.375,5.5,7.05,5.5,13.1304347826087,9.33333333333333
2000-06-09,3.66666666666667,3.95833333333333,3.75,4,2.95833333333333,6.66666666666667,6.70833333333333
2000-06-10,6.79166666666667,6.83333333333333,6.2125,5.8,4.78260869565217,10.4166666666667,9.41666666666667
2000-06-11,5.75,6.29166666666667,6.625,5.5,4.54166666666667,9.125,8.54166666666667
2000-06-12,7.45833333333333,6.75,8.70833333333333,8.05,6.375,13,12.0416666666667
2000-06-13,4.58333333333333,5.625,7.08333333333333,6.68421052631579,4.54166666666667,10.2916666666667,13.5416666666667
2000-06-14,5.125,2.125,2.29166666666667,2.35,2,4.08333333333333,6
2000-06-15,3.375,1.875,3.29166666666667,2.45,2.125,3.04166666666667,4.58333333333333
2000-06-16,3.375,6.25,6,4.7,5.29166666666667,4.125,7.29166666666667
2000-06-17,2.73913043478261,3.43478260869565,4.69565217391304,3.57894736842105,3.21739130434783,4.47826086956522,5.47826086956522
2000-06-18,1.95833333333333,3.525,4.58333333333333,2.55,3.91666666666667,3.20833333333333,2.75
2000-06-19,4.21739130434783,3.70833333333333,3.83333333333333,3.55,3.08333333333333,6.33333333333333,3.75
2000-06-20,6.04347826086957,6.87916666666667,5.92083333333333,5.35,5.45833333333333,8.39130434782609,5.43478260869565
2000-06-21,8.25,6.625,6.41666666666667,6.25,5.29166666666667,9.58333333333333,5.75
2000-06-22,7.04166666666667,7.375,7.58333333333333,5.9,4.70833333333333,7.5,5.83333333333333
2000-06-23,5.08695652173913,6.83333333333333,8.20833333333333,5.4,4.875,7.70833333333333,12.3333333333333
2000-06-24,2.33333333333333,2.54166666666667,4.83333333333333,3.6,3.33333333333333,4.79166666666667,8.33333333333333
2000-06-25,2.16666666666667,1.41666666666667,2.125,1.9,1.95833333333333,3.41666666666667,5
2000-06-26,2.39130434782609,1.58333333333333,2.75416666666667,1.9,1.79166666666667,2.56521739130435,3.39130434782609
2000-06-27,4,3.625,2.83333333333333,3.1,2.79166666666667,1.75,2.79166666666667
2000-06-28,4.20833333333333,3.45833333333333,2.95833333333333,2.9,2.6875,2.25,3.70833333333333
2000-06-29,2.16666666666667,2.83333333333333,3.375,2.6,1.78260869565217,2.47826086956522,4.58333333333333
2000-06-30,2.54166666666667,2.41666666666667,4.29166666666667,2.7,3.54166666666667,4.83333333333333,6.45833333333333
2000-07-01,3.17391304347826,2.5,3.33333333333333,3.55,3.20833333333333,4.91666666666667,5.04166666666667
2000-07-02,1.58333333333333,2.04166666666667,3.04166666666667,3.25,2.66666666666667,5.75,3.73913043478261
2000-07-03,1.60869565217391,2.91666666666667,3.52173913043478,4.05263157894737,3.16666666666667,5,5.52173913043478
2000-07-04,2.1304347826087,2.30434782608696,4.17391304347826,3.21052631578947,2.82608695652174,4.8695652173913,1.73913043478261
2000-07-05,1.79166666666667,1.9625,2.20833333333333,3.7,2.04166666666667,5.625,3
2000-07-06,4.17391304347826,3.66666666666667,3.83333333333333,5.65,2.58333333333333,8.20833333333333,8.75
2000-07-07,5.375,5,4.95833333333333,3.78947368421053,3.375,6,7.18181818181818
2000-07-08,5.75,5.875,7.08333333333333,4.95,4.20833333333333,7.08333333333333,7.41666666666667
2000-07-09,7.375,7.58333333333333,6.91666666666667,5.9,4.5,8.33333333333333,9.20833333333333
2000-07-10,9.08333333333333,7.25,8.875,6.52631578947368,5.58333333333333,10.375,13.7916666666667
2000-07-11,3.83333333333333,5.5,5.625,4.4,3.60869565217391,5.375,7.33333333333333
2000-07-12,4.70833333333333,5.29166666666667,4.375,4.45,3.20833333333333,6.75,6.66666666666667
2000-07-13,4.5,5.875,7.45833333333333,6.1,4.625,7.33333333333333,10
2000-07-14,4.79166666666667,5.54166666666667,5.79166666666667,3.9,3.33333333333333,5.875,8.20833333333333
2000-07-15,4.95,3.27727272727273,4.12380952380952,2.88235294117647,2.25,3.8,5.05
2000-07-16,2.79166666666667,2.625,2.54166666666667,2.5,1.60869565217391,2.79166666666667,3.54166666666667
2000-07-17,1.75,2.54166666666667,2.54166666666667,2.4,1.625,3.29166666666667,2.34782608695652
2000-07-18,1.875,2.625,2.04166666666667,1.85,1.625,2.91666666666667,2.16666666666667
2000-07-19,2.33333333333333,2.04166666666667,4.25,2.9,2.625,4.16666666666667,4.04166666666667
2000-07-20,2,1.66666666666667,2.04166666666667,1.65,1.33333333333333,3.41666666666667,4.75
2000-07-21,1.79166666666667,1.83333333333333,2.79166666666667,2.5,2.375,4.91666666666667,2.70833333333333
2000-07-22,4.04166666666667,3.04166666666667,4.66666666666667,3.89473684210526,3.91666666666667,5.08333333333333,5.08333333333333
2000-07-23,4.25,3.2125,5.75,4.35,4.33333333333333,6.5,5.125
2000-07-24,2.43478260869565,1.85833333333333,3.56666666666667,2.78947368421053,2.27272727272727,5.34782608695652,2
2000-07-25,2.04166666666667,2.06666666666667,2.79166666666667,2.31578947368421,2.34782608695652,5.30434782608696,3.04347826086957
2000-07-26,3.66666666666667,3.375,3.41666666666667,3.52631578947368,2.91304347826087,5.375,5
2000-07-27,4.08333333333333,3,3.83333333333333,3.5,2.58333333333333,5.5,3.91666666666667
2000-07-28,3.54166666666667,3.70833333333333,3.70833333333333,2.5,2.41666666666667,2.70833333333333,2.58333333333333
2000-07-29,3.75,3.04166666666667,3.25,1.95,1.66666666666667,2.16666666666667,2.66666666666667
2000-07-30,3.95833333333333,2.95833333333333,3.5,3.15,2.66666666666667,5.625,4.54166666666667
2000-07-31,6.83333333333333,6.79166666666667,5.45833333333333,5.45,5.83333333333333,8.75,5.79166666666667
2000-08-01,7.91666666666667,6.375,6.375,4.64705882352941,5.08333333333333,6.95652173913043,7
2000-08-02,6.5,6.08333333333333,5.91666666666667,3.77777777777778,3.95833333333333,6.25,5.125
2000-08-03,5.79166666666667,6,6.125,4.95,4.04166666666667,7.41666666666667,6.91666666666667
2000-08-04,3.04166666666667,3.70833333333333,4.83333333333333,3.7,3,6.29166666666667,7.125
2000-08-05,2.91666666666667,3.41666666666667,4.625,4.45,3.125,6.70833333333333,7.45833333333333
2000-08-06,2.45833333333333,3.95833333333333,5.75,4.6,3.1304347826087,5.54166666666667,6.70833333333333
2000-08-07,2,2.29166666666667,4.21666666666667,3.2,2.375,5.83333333333333,6.66666666666667
2000-08-08,3.875,2.75,3.625,4.45,2.70833333333333,9.54166666666667,4.25
2000-08-09,5.41666666666667,6.16666666666667,6.875,6.6,4.875,9.375,10.5416666666667
2000-08-10,2.09090909090909,2.08333333333333,4.45833333333333,2.5,2.875,4.58333333333333,6.30434782608696
2000-08-11,5.86363636363636,4.70833333333333,3.2625,4.05555555555556,3.19047619047619,10.2272727272727,6.47619047619048
2000-08-12,3.21739130434783,2.73333333333333,3.20434782608696,4.21052631578947,2.73684210526316,7,6
2000-08-13,3.38095238095238,2.28695652173913,2.57391304347826,2.47368421052632,1.39130434782609,5.55,3.42857142857143
2000-08-14,4.66666666666667,4.04166666666667,4.29166666666667,3.33333333333333,2.82608695652174,5.18181818181818,5.95454545454545
2000-08-15,4.82608695652174,4.71666666666667,4.5,4.15,3.25,6.29166666666667,4.29166666666667
2000-08-16,6.13636363636364,5.825,5.05652173913044,3.47368421052632,4.04347826086957,5.79166666666667,6.45454545454545
2000-08-17,3.69565217391304,3.35833333333333,4.75,2.45,2.95833333333333,3.52380952380952,4.72727272727273
2000-08-18,2.08695652173913,1,3.43478260869565,2.10526315789474,1.375,2.83333333333333,4.79166666666667
2000-08-19,2.29166666666667,1.04166666666667,2.875,2.05,2.04166666666667,1.91666666666667,4.54166666666667
2000-08-20,2.79166666666667,1.83333333333333,3.04166666666667,2.05,1.70833333333333,2.29166666666667,3.58333333333333
2000-08-21,3.54166666666667,2.95833333333333,3.04166666666667,2.5,2.08333333333333,4.25,6.20833333333333
2000-08-22,5.66666666666667,4.91666666666667,4,4.75,4.04166666666667,6.54166666666667,5.16666666666667
2000-08-23,4.33333333333333,3.125,3.41666666666667,2.95,3.125,4.25,2.5
2000-08-24,2.5,1.125,2.20833333333333,1.95,1.54166666666667,2.20833333333333,3.45833333333333
2000-08-25,1.91666666666667,1.91666666666667,3.75,2.95,3.33333333333333,2.91666666666667,4.47826086956522
2000-08-26,3.70833333333333,4.41666666666667,4.54166666666667,3.8,2.41666666666667,4.75,5.83333333333333
2000-08-27,4.56521739130435,4.3625,3.39130434782609,3,2.70833333333333,4.73913043478261,3.95652173913043
2000-08-28,2.39130434782609,1.04583333333333,3.19166666666667,1.65,1.29166666666667,2.26086956521739,2.27272727272727
2000-08-29,3.70833333333333,1.45833333333333,2.16666666666667,2.4,1.83333333333333,4.5,2.70833333333333
2000-08-30,3.54166666666667,3.33333333333333,2.79166666666667,3.65,2.70833333333333,7.375,5.20833333333333
2000-08-31,6.78260869565217,6.625,6.75,6,4.75,9.16666666666667,8.83333333333333
2000-09-01,8.66666666666667,6.41666666666667,4.29166666666667,3.73333333333333,2.84210526315789,7.125,5.875
2000-09-02,3.60869565217391,2.8695652173913,3.66666666666667,2.27777777777778,2.5,4.43478260869565,3.82608695652174
2000-09-03,2.45833333333333,1.75,2.66666666666667,2.35,1.56521739130435,3.875,3.08333333333333
2000-09-04,4.125,3.58333333333333,3.16666666666667,3.6,4.04166666666667,7.95833333333333,6.5
2000-09-05,3.875,3.08333333333333,4.41666666666667,4.1,2.70833333333333,6.75,4.79166666666667
2000-09-06,5.29166666666667,5.29166666666667,7.16666666666667,5.9,4.45833333333333,8.95833333333333,11.4583333333333
2000-09-07,6.70833333333333,6.04166666666667,7.45833333333333,6.5,5.08333333333333,11.7083333333333,12.7083333333333
2000-09-08,3.21739130434783,5.17391304347826,5.94166666666667,4.88235294117647,4.18181818181818,9.65217391304348,11.5652173913043
2000-09-09,3.04166666666667,2.04166666666667,3.33333333333333,2.6,2.625,4.45833333333333,6.70833333333333
2000-09-10,4.25,3.25,3.08333333333333,2.75,2.79166666666667,4.47826086956522,5.58333333333333
2000-09-11,4.58333333333333,3.91666666666667,3.91666666666667,3,2.625,3.83333333333333,7
2000-09-12,3.16666666666667,3.58333333333333,5.29583333333333,3.55,3.26086956521739,4.95652173913043,6.21739130434783
2000-09-13,4.08333333333333,3.75,3.375,3.8,2.91666666666667,8.29166666666667,6.20833333333333
2000-09-14,2.70833333333333,2.16666666666667,3.375,2.36842105263158,2.56521739130435,3.54166666666667,4.75
2000-09-15,4,2.91666666666667,3.5,3.25,2.5,5,5.58333333333333
2000-09-16,2.58333333333333,3.375,4.90416666666667,3.5,2.25,6.58333333333333,6.79166666666667
2000-09-17,4.20833333333333,5.33333333333333,5.75,3.57894736842105,3.91666666666667,6.5,7.29166666666667
2000-09-18,3.45833333333333,4,4.75,3.8,3.08333333333333,5.91666666666667,7.54166666666667
2000-09-19,4.21739130434783,2.54166666666667,2.58333333333333,3.21052631578947,2.30434782608696,6.125,7.20833333333333
2000-09-20,3.91666666666667,3.20833333333333,4.375,3.85,3.41666666666667,6.91666666666667,6.79166666666667
2000-09-21,3.70833333333333,3.66666666666667,6.125,4.1,4.25,5.91666666666667,8.66666666666667
2000-09-22,4.70833333333333,4.375,4.875,3.95,3.79166666666667,6.125,7.375
2000-09-23,6.79166666666667,6.54166666666667,7.41666666666667,5.78947368421053,6.20833333333333,6.875,10.9166666666667
2000-09-24,3.04166666666667,2.41666666666667,3.29166666666667,3.45,2.58333333333333,5.45833333333333,5.75
2000-09-25,4.5,4.33333333333333,4.95833333333333,3.65,3,4.45833333333333,4.70833333333333
2000-09-26,4.39130434782609,4.34782608695652,3.8304347826087,3.61111111111111,2.86363636363636,4.65217391304348,9.47826086956522
2000-09-27,6.75,6.625,5.41666666666667,5.55,4.95652173913043,8.70833333333333,9.41666666666667
2000-09-28,5.25,6,4.95833333333333,4,4.41666666666667,5.875,7.95652173913043
2000-09-29,7.5,3.91666666666667,2.45833333333333,2.89473684210526,1.45833333333333,5.29166666666667,3.91666666666667
2000-09-30,5.79166666666667,2.58333333333333,3.41666666666667,2.65,2.25,3.79166666666667,1.375
2000-10-01,9.375,8.34782608695652,5.5,5.65,4.70833333333333,8.91666666666667,8.20833333333333
2000-10-02,7.70833333333333,7.54166666666667,8.58333333333333,6.4,5.83333333333333,9.70833333333333,10.2083333333333
2000-10-03,10,8.6,9.58333333333333,7.15,7,11.1666666666667,12.0416666666667
2000-10-04,4.78260869565217,4.66666666666667,6.29166666666667,4.5,3.95833333333333,9.78260869565217,10.1666666666667
2000-10-05,4.70833333333333,4.16666666666667,6,3.05,3.625,5.45833333333333,8.91666666666667
2000-10-06,2.70833333333333,2.625,4.04166666666667,3.45,2.625,7.20833333333333,6.25
2000-10-07,5.125,4.33333333333333,5.54166666666667,5.2,3.875,8.625,9.58333333333333
2000-10-08,5.5,4.79166666666667,5.375,3.9,3.5,7.91666666666667,9.75
2000-10-09,7.25,6.70833333333333,7.875,5.3,4.70833333333333,6.83333333333333,8.58333333333333
2000-10-10,6.16666666666667,4.375,8.16666666666667,4.7,4.58333333333333,7.91666666666667,12.8695652173913
2000-10-11,10.125,6.125,3.91666666666667,5.1,2.54166666666667,10.3333333333333,5.75
2000-10-12,9.66666666666667,5.95833333333333,6.75,5.3,4.54166666666667,10.2916666666667,15.4166666666667
2000-10-13,4.79166666666667,3.54166666666667,5.20833333333333,4.6,3.5,6.58333333333333,9.20833333333333
2000-10-14,2.47826086956522,3.16666666666667,4.5,4.2,2.95833333333333,7,8.66666666666667
2000-10-15,5.16666666666667,5,4.08333333333333,5.75,4.25,10.2083333333333,10.625
2000-10-16,4.52173913043478,4.83333333333333,5.29166666666667,3.7,3.58333333333333,5.70833333333333,7.20833333333333
2000-10-17,7.20833333333333,7,6.54166666666667,6.05263157894737,6.16666666666667,9.20833333333333,11.4347826086957
2000-10-18,7.04166666666667,5.91666666666667,5.79166666666667,6.15,4.91666666666667,11.75,10.875
2000-10-19,5.70833333333333,5.375,5.33333333333333,4.25,4.29166666666667,7.375,9.45833333333333
2000-10-20,4.30434782608696,4.875,6.08333333333333,6.45,4.66666666666667,9.65217391304348,13.9130434782609
2000-10-21,2.95833333333333,2.625,3.70833333333333,2.85,1.91666666666667,5,6.04347826086957
2000-10-22,8,7.91666666666667,5.875,6.8,6.08333333333333,10.75,12.3333333333333
2000-10-23,7.54166666666667,7.875,9.33333333333333,7,5.875,10.5833333333333,11.1666666666667
2000-10-24,7.33333333333333,6.25,7.45833333333333,6.55,5.375,9.95833333333333,10.8333333333333
2000-10-25,7.08333333333333,7.66666666666667,9.04166666666667,6.45,5.33333333333333,10,13.625
2000-10-26,6.41666666666667,5.33333333333333,6.25,5.15789473684211,4.25,8.375,10.5416666666667
2000-10-27,6.16666666666667,5.625,6.25,5.45,4.04166666666667,7.79166666666667,9.375
2000-10-28,8.54166666666667,7.79166666666667,9.20833333333333,6.7,5.95833333333333,9.45833333333333,13.5
2000-10-29,7.79166666666667,7.29166666666667,9.375,6.2,5.66666666666667,11.3333333333333,15.6666666666667
2000-10-30,10.5833333333333,8.20833333333333,6.66666666666667,6,4.75,9.375,6.45833333333333
2000-10-31,9.45833333333333,8.66666666666667,8.16666666666667,6.3,5.21739130434783,9.5,10.9583333333333
2000-11-01,8,6.58333333333333,8.54166666666667,5.31578947368421,4.70833333333333,6.66666666666667,7.47826086956522
2000-11-02,5.375,4.04166666666667,4.5,3.35,3.54166666666667,4.29166666666667,6
2000-11-03,5.25,3.875,7.125,4.2,4,6.70833333333333,9.20833333333333
2000-11-04,1.875,2.375,5,3.05,2.875,4.625,8.79166666666667
2000-11-05,8.90909090909091,9.75,7.95833333333333,7.75,5.54166666666667,8.79166666666667,9.54166666666667
2000-11-06,13.0833333333333,10.5,13.0833333333333,11,7.29166666666667,15.7083333333333,18.2916666666667
2000-11-07,8.69565217391304,7.875,8.8625,8.05263157894737,5.08333333333333,13.9130434782609,18.1304347826087
2000-11-08,6.04545454545455,5.95454545454545,7.81818181818182,5.15789473684211,5.40909090909091,9.68181818181818,17.0454545454545
2000-11-09,2.75,3.08333333333333,6.625,3.45,3.91666666666667,4.875,10.5
2000-11-10,4.91666666666667,4.60416666666667,4.5,4.55,3.91666666666667,7.5,8.41666666666667
2000-11-11,8.58333333333333,7.25,6.83333333333333,5.3,5.45833333333333,8.625,8.83333333333333
2000-11-12,5.5,5.41666666666667,8.75,5.55,5,8.29166666666667,9.91666666666667
2000-11-13,6.22727272727273,3.95909090909091,6.18636363636364,3.9375,3.57142857142857,8.90476190476191,11.7272727272727
2000-11-14,4.66666666666667,3.95833333333333,5.95833333333333,3.6,3.70833333333333,6,11.125
2000-11-15,5.45833333333333,4.79166666666667,5.16666666666667,4.93333333333333,3.95652173913043,8.83333333333333,8.95833333333333
2000-11-16,6.25,4.375,6.875,3.94117647058824,3.70833333333333,7.91666666666667,9.33333333333333
2000-11-17,4.5,4.58333333333333,6.16666666666667,4.45,3.95833333333333,6.54166666666667,11.125
2000-11-18,6.375,6.08333333333333,6.20833333333333,4.8,4.20833333333333,5.75,8.66666666666667
2000-11-19,8.625,7.625,7.75,5.7,5.41666666666667,9.58333333333333,12.5
2000-11-20,6.375,5.29166666666667,5.875,4.35,3.75,7.25,7.875
2000-11-21,3.82608695652174,3.39130434782609,3.04347826086957,3,2.30434782608696,2.39130434782609,5.65217391304348
2000-11-22,2.04761904761905,2.37391304347826,4.91304347826087,2.84210526315789,2.95652173913043,4.13636363636364,6.1304347826087
2000-11-23,2.56521739130435,2.0625,3.54583333333333,2.42105263157895,2,3.82608695652174,6.73913043478261
2000-11-24,4.08333333333333,4.5,4.625,4,3.70833333333333,5.33333333333333,5.79166666666667
2000-11-25,13.2173913043478,7.91304347826087,7.60869565217391,5.42105263157895,5.47826086956522,6.8695652173913,8
2000-11-26,8.58333333333333,7.1304347826087,10.0833333333333,6.15,5.75,8.54166666666667,9.41666666666667
2000-11-27,5.16666666666667,4.08333333333333,4.75,4.15789473684211,3.875,6.25,8.66666666666667
2000-11-28,7.79166666666667,6.33333333333333,5.91666666666667,5.15,5.91666666666667,6.33333333333333,6.375
2000-11-29,10.0416666666667,9.875,10.3291666666667,8.75,9.29166666666667,9.91666666666667,14.375
2000-11-30,10.9545454545455,8.73043478260869,8.15217391304348,6.94117647058824,7.72727272727273,9.66666666666667,11.3333333333333
2000-12-01,9.79166666666667,8.16666666666667,6.25,8.42857142857143,7,12.625,11.0833333333333
2000-12-02,7.375,6.45833333333333,8.79166666666667,8.05,7.29166666666667,11.75,13.6666666666667
2000-12-03,6.95833333333333,6.45833333333333,6.29166666666667,5.3,5.54166666666667,7.79166666666667,10
2000-12-04,8.16666666666667,5.54166666666667,8.125,6.4,5.58333333333333,8.375,8.58333333333333
2000-12-05,7.16666666666667,6.79166666666667,5.95833333333333,5.85,7,10.75,10.3333333333333
2000-12-06,7.25,6.41666666666667,5.25,5.5,5.41666666666667,10.1666666666667,8.83333333333333
2000-12-07,3.375,3.92083333333333,5.30416666666667,3.7,3.375,4.66666666666667,7.04166666666667
2000-12-08,4.45833333333333,5.70833333333333,9.54166666666667,5.5,6.04166666666667,5.04166666666667,11.6666666666667
2000-12-09,5.20833333333333,4,6.54166666666667,4.25,4.625,5.95833333333333,10.5416666666667
2000-12-10,8.79166666666667,6.20833333333333,7.95833333333333,5.2,5.04166666666667,8.45833333333333,9.25
2000-12-11,4.41666666666667,3.79166666666667,5.625,4.65,3.70833333333333,7.91666666666667,6.83333333333333
2000-12-12,8.25,6.33333333333333,6.83333333333333,6.25,5.20833333333333,8.04166666666667,9.70833333333333
2000-12-13,8.875,5.75,9.58333333333333,4.25,5.125,4.20833333333333,10.7916666666667
2000-12-14,6.625,3.5875,5.275,3.05,3.375,5.60869565217391,11.25
2000-12-15,3.29166666666667,2.58333333333333,4.125,2.25,2.20833333333333,4.5,6.83333333333333
2000-12-16,3.75,3.625,4.19166666666667,2.8,2.625,4.95833333333333,6.79166666666667
2000-12-17,5.16666666666667,4.21666666666667,3.66666666666667,4,3.04166666666667,6.625,7.30434782608696
2000-12-18,7.5,5.25,3.91666666666667,4.15,3.26086956521739,8.16666666666667,6.79166666666667
2000-12-19,3.83333333333333,4.375,6.20833333333333,4.35,5,6.60869565217391,9.95833333333333
2000-12-20,2.58333333333333,2.16666666666667,3.29166666666667,2.55,3.04166666666667,2.58333333333333,4.75
2000-12-21,6.79166666666667,6.125,4.45833333333333,5,3.5,5.41666666666667,8.33333333333333
2000-12-22,7,5.54166666666667,4.08333333333333,5.5,3.95833333333333,4.82608695652174,6.91666666666667
2000-12-23,7.16666666666667,4.125,3.70833333333333,3.9375,3.45833333333333,5.5,6.5
2000-12-24,4.41666666666667,5.66666666666667,8.58333333333333,7.15789473684211,5.41666666666667,7.54166666666667,13.9166666666667
2000-12-25,7.79166666666667,6.33333333333333,9.375,6.55,4.70833333333333,6.25,11.25
2000-12-26,6.83333333333333,5.375,5.66666666666667,4.65,3.20833333333333,2.70833333333333,5.54166666666667
2000-12-27,3.5,3.21666666666667,5.5,3.05,3.26086956521739,3.08333333333333,7.91666666666667
2000-12-28,4.95833333333333,2.95833333333333,3.5,2.65,2.45833333333333,3,5.875
2000-12-29,2.5,1.83333333333333,4.83333333333333,1.9,1.66666666666667,1.70833333333333,6.20833333333333
2000-12-30,2.625,2.45833333333333,4.33333333333333,1.15,1.33333333333333,3.29166666666667,5.58333333333333
2000-12-31,9.41666666666667,8.375,8.54166666666667,5.95,6.375,9.41666666666667,12.25
2001-01-01,7,6.16666666666667,5.33333333333333,5.05,5.54166666666667,5.25,8.875
2001-01-02,6.25,4.375,4.875,4.5,3.625,7.33333333333333,9.08695652173913
2001-01-03,4,4.10833333333333,5.54166666666667,4,4.04166666666667,9.08333333333333,11.6666666666667
2001-01-04,1.16666666666667,2,3.375,2.45,2.20833333333333,4.33333333333333,6.29166666666667
2001-01-05,1.79166666666667,1,3.625,1.6,1.625,3,5.91666666666667
2001-01-06,4.08333333333333,3.95833333333333,7.54166666666667,4,4.04166666666667,8.45833333333333,10.875
2001-01-07,4.45833333333333,4.54166666666667,8.58333333333333,5.75,5.20833333333333,9.75,10.2083333333333
2001-01-08,2.54166666666667,2.875,4.75,3.05,2.79166666666667,4.79166666666667,7.5
2001-01-09,4.125,3.91666666666667,2.625,3.25,2,2.875,3.20833333333333
2001-01-10,4.73913043478261,5.29166666666667,7,4.85,4.04166666666667,3.29166666666667,8.375
2001-01-11,6.33333333333333,7.70833333333333,10,6.4,5.91666666666667,7.54166666666667,11.125
2001-01-12,7.08695652173913,6.95833333333333,7.54166666666667,6,6.20833333333333,6.16666666666667,10.25
2001-01-13,3.91666666666667,4.08333333333333,3.5,3.9,2.5,4.33333333333333,7.20833333333333
2001-01-14,3.04166666666667,3.875,2.75,3.11111111111111,2.91666666666667,3.875,5.875
2001-01-15,4.30434782608696,3.58333333333333,2.75,3.15,1.91666666666667,2.83333333333333,5.75
2001-01-16,1.26086956521739,1.95833333333333,2.125,2.78947368421053,1.45833333333333,1.91666666666667,4.66666666666667
2001-01-17,3.70833333333333,3.91666666666667,3.45833333333333,4.05,2.875,4.54166666666667,5.875
2001-01-18,2.70833333333333,2.33333333333333,2.29166666666667,2.89473684210526,2.125,3.5,2.79166666666667
2001-01-19,3.04166666666667,2.375,1.58333333333333,2.3,1.83333333333333,2.125,5.5
2001-01-20,7.04347826086957,6.82083333333333,4.60833333333333,5.57894736842105,3.86363636363636,7.91304347826087,9.43478260869565
2001-01-21,4.20833333333333,3.70833333333333,5.41666666666667,3.75,3.91666666666667,4.16666666666667,8.95833333333333
2001-01-22,7.70833333333333,7.95833333333333,8.58333333333333,6.8,6.54545454545455,9.54166666666667,13.625
2001-01-23,8.125,7.25,7.54166666666667,7.9,6.04166666666667,9,10.4347826086957
2001-01-24,7.04166666666667,6.16666666666667,7.83333333333333,6.68421052631579,5.41666666666667,10.125,12.7083333333333
2001-01-25,8.20833333333333,6.41666666666667,7.16666666666667,6.45,5.58333333333333,10.5,12.9583333333333
2001-01-26,4.25,4.20833333333333,7.625,4.7,4.58333333333333,8.45833333333333,12.0416666666667
2001-01-27,3.5,2.91666666666667,5.41666666666667,3.15,2.91666666666667,3.83333333333333,7.625
2001-01-28,2.41666666666667,2.16666666666667,4.125,2.05263157894737,1.79166666666667,2,5.54166666666667
2001-01-29,4.1304347826087,3.69565217391304,4.04347826086957,3.38888888888889,3,4.56521739130435,6.68181818181818
2001-01-30,3.20833333333333,3.58333333333333,4.625,3.5,2.83333333333333,3.875,6.83333333333333
2001-01-31,1.91666666666667,3.25,3.3125,2.25,2.30434782608696,3.29166666666667,5.625
2001-02-01,4.16666666666667,4.91666666666667,4.58333333333333,4.5,4.45833333333333,7,10.7916666666667
2001-02-02,4.58333333333333,3.33333333333333,4.41666666666667,4.7,3.625,6.5,7.20833333333333
2001-02-03,2.54166666666667,2.66666666666667,4.91666666666667,2.85,3.08695652173913,2.70833333333333,7.91666666666667
2001-02-04,2.82608695652174,3.37916666666667,3.775,5.26315789473684,3.82608695652174,6.69565217391304,12.7826086956522
2001-02-05,5.70833333333333,3.875,3.08333333333333,2.95,2.5,3.16666666666667,13.9166666666667
2001-02-06,10.8333333333333,8.41666666666667,11.4166666666667,7.35,8.29166666666667,6.125,11.25
2001-02-07,3.54166666666667,3.625,4.41666666666667,4,3.16666666666667,6.41666666666667,9.54166666666667
2001-02-08,3.375,3.04166666666667,4.41666666666667,2.3,2.54166666666667,1.91666666666667,7
2001-02-09,6.4375,6.45833333333333,4.69166666666667,4.1,3.52083333333333,6.6875,6.50833333333333
2001-02-10,8.70833333333333,6.25,9.54166666666667,7.25,7.125,11,12.5833333333333
2001-02-11,5.75,5.04166666666667,8.375,6.9,6,9.79166666666667,12.9583333333333
2001-02-12,1.70833333333333,2.16666666666667,4.20833333333333,2.73684210526316,2.54166666666667,3.04166666666667,6.16666666666667
2001-02-13,3.95833333333333,3.875,1.95833333333333,4.1,2.66666666666667,8.54166666666667,7.33333333333333
2001-02-14,5.25,4.875,2.41666666666667,4.5,3.91666666666667,10.125,8.54166666666667
2001-02-15,2.66666666666667,2,3.29166666666667,2.3,2.20833333333333,2.16666666666667,5.41666666666667
2001-02-16,1.79166666666667,1.29166666666667,2.58333333333333,1.5,0.958333333333333,3.5,4.66666666666667
2001-02-17,4.58333333333333,3.79166666666667,1.95833333333333,2.95,2.33333333333333,4.29166666666667,5.52173913043478
2001-02-18,4.45833333333333,3.91666666666667,3.5,3.55,3.33333333333333,9.625,8.16666666666667
2001-02-19,3.20833333333333,2.91666666666667,4,2.65,2,0.833333333333333,3.875
2001-02-20,2.04166666666667,2.41666666666667,4.25,3.15,2.45833333333333,4.5,6.16666666666667
2001-02-21,0.791666666666667,2.5,6.16666666666667,4.55,3.43478260869565,5.16666666666667,5.82608695652174
2001-02-22,3.66666666666667,5.375,6.75,5.2,4.625,5.29166666666667,8.375
2001-02-23,5.16666666666667,4.4625,6.29166666666667,4.57894736842105,4,6.04166666666667,12.9583333333333
2001-02-24,2.16666666666667,2,4.08333333333333,2.85,2.58333333333333,3.79166666666667,8
2001-02-25,3.375,4.20833333333333,5.16666666666667,3.4,3.95833333333333,5.54166666666667,7.17391304347826
2001-02-26,9,7.66666666666667,5.20833333333333,7.57142857142857,3.65217391304348,13,12.2608695652174
2001-02-27,10.9166666666667,8.83333333333333,11.1666666666667,9,6.47826086956522,14.25,18.0416666666667
2001-02-28,4.16666666666667,4.375,6.25,4.15789473684211,3.375,5,8.95833333333333
2001-03-01,2.30434782608696,1.375,2.79166666666667,2.35,1.70833333333333,2.45833333333333,3.45833333333333
2001-03-02,2.91304347826087,2.50434782608696,2.22173913043478,2.21052631578947,2.30434782608696,6.36363636363636,7.45454545454545
2001-03-03,2.16666666666667,1.70833333333333,2.66666666666667,3.5,2.29166666666667,5.21739130434783,9.83333333333333
2001-03-04,3.16666666666667,4.20833333333333,3.16666666666667,5.3,3.17391304347826,8.29166666666667,10.3333333333333
2001-03-05,6.16666666666667,5.95833333333333,5.54166666666667,5.75,4.79166666666667,7.95833333333333,9.25
2001-03-06,11.7391304347826,10.5217391304348,9.21739130434783,8.55555555555556,7.60869565217391,11,13.304347826087
2001-03-07,8,7.52916666666667,6.96666666666667,7.7,6.82608695652174,11.6521739130435,10.2608695652174
2001-03-08,7.33333333333333,6.5,5.91666666666667,6.25,6.21739130434783,8.75,11.6666666666667
2001-03-09,4.91666666666667,4.125,5.16666666666667,4.75,4.125,6.58333333333333,6.08333333333333
2001-03-10,5.45833333333333,5.08333333333333,5.79166666666667,5.1,4.45833333333333,6.04166666666667,6.66666666666667
2001-03-11,4.45833333333333,4.33333333333333,4.54166666666667,2.95,2.875,3.66666666666667,3.875
2001-03-12,8.54166666666667,5,4.41666666666667,4.85,4.125,6.08333333333333,6.16666666666667
2001-03-13,6.125,3.70833333333333,3.625,2.8,2.5,2.875,4.625
2001-03-14,1.375,2.16666666666667,3.04166666666667,1.9,1.25,2.375,3.29166666666667
2001-03-15,5.875,3.625,3.20833333333333,3.9,2.08333333333333,4.875,6.33333333333333
2001-03-16,5.375,6.66666666666667,9.33333333333333,9,6.41666666666667,8.66666666666667,15.3913043478261
2001-03-17,8.79166666666667,7.5,9.04166666666667,8.45,6.66666666666667,9.58333333333333,13.2916666666667
2001-03-18,4.79166666666667,5.91666666666667,6.54166666666667,5.25,4.5,5.83333333333333,8.16666666666667
2001-03-19,7.08333333333333,6.20833333333333,5.04166666666667,4.75,3.79166666666667,5.875,5.58333333333333
2001-03-20,8.91666666666667,8.5,10.75,8.85,7,8.58333333333333,13.9583333333333
2001-03-21,4.25,4.29166666666667,9.29166666666667,8.42105263157895,6.79166666666667,7.91666666666667,19
2001-03-22,2.16666666666667,1.5,3.25,2.2,2,2.79166666666667,9.91666666666667
2001-03-23,2.04166666666667,2.29166666666667,2.41666666666667,2.75,2.5,3.625,7.5
2001-03-24,2.83333333333333,3.54166666666667,4.08333333333333,4.52631578947368,3.875,4.33333333333333,9.66666666666667
2001-03-25,4.04166666666667,3.54166666666667,5.25,4.4,3.75,4.58333333333333,9.45833333333333
2001-03-26,5.30434782608696,6.875,8.875,6.52631578947368,6.04347826086957,7.26086956521739,11.125
2001-03-27,2.83333333333333,2.58333333333333,5.54166666666667,3.05,2.66666666666667,3.58333333333333,12
2001-03-28,3.08333333333333,3.5,2.45833333333333,2.55,2.375,3.16666666666667,5.58333333333333
2001-03-29,6.5,5.79166666666667,6.375,4.95,4.33333333333333,6.375,8.375
2001-03-30,5.16666666666667,4.66666666666667,4.91666666666667,4.4,4.78260869565217,7.79166666666667,8.125
2001-03-31,5,6.04347826086957,7,5.89473684210526,5.26086956521739,7.82608695652174,10
2001-04-01,5.875,5.45833333333333,5.04166666666667,4.15,4.625,5.79166666666667,7.16666666666667
2001-04-02,7.91666666666667,9.63333333333333,8.58333333333333,8.1,8.16666666666667,11.1666666666667,13.7083333333333
2001-04-03,3.33333333333333,3.16666666666667,4.75,4.55555555555556,3.875,7.16666666666667,10.2083333333333
2001-04-04,4.54166666666667,5.08333333333333,6.79166666666667,5,4.29166666666667,5.60869565217391,7.78260869565217
2001-04-05,8.79166666666667,9.66666666666667,9.08333333333333,7.77777777777778,6.20833333333333,8.79166666666667,8.08333333333333
2001-04-06,8.95833333333333,6.625,7.04166666666667,5.55,5.08333333333333,6.08333333333333,6.375
2001-04-07,6.45833333333333,6.04166666666667,6.91666666666667,5.78947368421053,4.79166666666667,7.20833333333333,9.5
2001-04-08,5.45833333333333,3.58333333333333,3.91666666666667,2.68421052631579,2.70833333333333,5.45833333333333,6.95833333333333
2001-04-09,6.41666666666667,7.29166666666667,7.54166666666667,7.55,5.58333333333333,9.20833333333333,8.16666666666667
2001-04-10,5.29166666666667,6.91666666666667,7.33333333333333,5.94736842105263,4.73913043478261,6.29166666666667,8.91666666666667
2001-04-11,2.16666666666667,1.58333333333333,3.70833333333333,2.1,2.08333333333333,2.125,3.70833333333333
2001-04-12,3.47826086956522,3.34782608695652,2.8695652173913,2.57894736842105,2.65217391304348,3.52173913043478,5.65217391304348
2001-04-13,2.30434782608696,2.375,3.70833333333333,2.15,2.66666666666667,3,6.625
2001-04-14,2.5,5.08333333333333,7.29166666666667,5.8,4.79166666666667,6.5,8.91666666666667
2001-04-15,5.875,5.75,7.04166666666667,4.95,4.33333333333333,5.83333333333333,9.25
2001-04-16,3.69565217391304,3.4875,3.9,3.55,2.875,3.08695652173913,6.8695652173913
2001-04-17,4.30434782608696,5.2125,6.53333333333333,4.85,4,6.1304347826087,9.60869565217391
2001-04-18,5.08333333333333,4.91666666666667,6.04166666666667,4.4,3.91304347826087,7.25,11.0833333333333
2001-04-19,3.70833333333333,4.125,5.41666666666667,4.5,3.79166666666667,5.125,9.79166666666667
2001-04-20,2.63636363636364,4.16086956521739,3.07391304347826,3.31578947368421,2.875,3.47619047619048,4.57142857142857
2001-04-21,2.91666666666667,3.45833333333333,3.73333333333333,4.3,3.54166666666667,6.29166666666667,6.91304347826087
2001-04-22,2.5,3.58333333333333,2.875,2.95,1.95833333333333,2.625,2.91666666666667
2001-04-23,3.66666666666667,4.83333333333333,4.70833333333333,2.95,3.16666666666667,4.08333333333333,4.29166666666667
2001-04-24,2.875,3,5.875,4.5,4.71428571428571,4.45833333333333,8.375
2001-04-25,2.34782608695652,3.35833333333333,2.75,3.05,2.05882352941176,4.1304347826087,5.04347826086957
2001-04-26,2.79166666666667,2.58333333333333,3.83333333333333,3,2.66666666666667,3.34782608695652,3.08333333333333
2001-04-27,4.30434782608696,4.69565217391304,4.60869565217391,4.57894736842105,3.47826086956522,6.69565217391304,7.34782608695652
2001-04-28,6.375,5.375,5.62916666666667,4.1,4.125,5.08333333333333,5.95833333333333
2001-04-29,4.91666666666667,4.29166666666667,3.875,4.25,3.16666666666667,7.29166666666667,4.83333333333333
2001-04-30,5.5,4.08333333333333,3.54166666666667,4.26315789473684,3.43478260869565,5.58333333333333,5.79166666666667
2001-05-01,3.375,2.79166666666667,3.41666666666667,2.45,2.625,2.375,4.79166666666667
2001-05-02,2.16666666666667,2.875,3.29166666666667,3.55,2.875,5.08333333333333,5.66666666666667
2001-05-03,5.83333333333333,4.125,4.54166666666667,3.7,3.54166666666667,4.125,4.875
2001-05-04,4.78260869565217,4.30434782608696,3.91304347826087,3.52631578947368,2.39130434782609,4.47826086956522,3.69565217391304
2001-05-05,2.91666666666667,2.875,2.625,3.2,2.41666666666667,3.75,2.25
2001-05-06,2.5,2.66666666666667,3.79583333333333,2.65,2.45833333333333,3.79166666666667,2.33333333333333
2001-05-07,2.70833333333333,2.58333333333333,2.625,2.5,1.34782608695652,2.25,1.33333333333333
2001-05-08,2.125,2.70833333333333,2.54166666666667,2.5,1.82608695652174,1.95833333333333,1.91666666666667
2001-05-09,1.75,3.83333333333333,5.625,4.84210526315789,4.08333333333333,4.625,5.70833333333333
2001-05-10,2.04166666666667,2.125,3.95833333333333,3.2,3.5,4.33333333333333,6.875
2001-05-11,2.875,2.66666666666667,2.75,3.1,2.79166666666667,3.125,5.79166666666667
2001-05-12,3.08695652173913,3.91666666666667,2.625,2.75,3.08333333333333,3.83333333333333,3.5
2001-05-13,5.45,5.36190476190476,4.31428571428571,5.17647058823529,4.45,4.9,5.75
2001-05-14,2.65217391304348,2.52173913043478,3.65217391304348,2.47368421052632,2.13636363636364,2.8695652173913,2.47826086956522
2001-05-15,2.65217391304348,2.78260869565217,3.91304347826087,2.47368421052632,2.5,3.90909090909091,4.45454545454545
2001-05-16,6.04347826086957,4.4625,4.425,4.78947368421053,3.26086956521739,7.56521739130435,8.08695652173913
2001-05-17,5.52173913043478,6.04347826086957,7.52173913043478,4.94736842105263,5,6.34782608695652,9.21739130434783
2001-05-18,3.875,4.875,5.70833333333333,4.9,3.625,4.91666666666667,6.79166666666667
2001-05-19,2.625,3.83333333333333,3.58333333333333,3.2,2.95833333333333,4.04166666666667,6.625
2001-05-20,2.25,1.79166666666667,3.125,2.4,2,4.5,3.66666666666667
2001-05-21,3.66666666666667,3.08333333333333,3.20833333333333,2.45,2.625,3.16666666666667,2.91666666666667
2001-05-22,3.375,2.64583333333333,3.54166666666667,1.52941176470588,2.29166666666667,2.625,2.41666666666667
2001-05-23,1.47826086956522,2.08695652173913,2.17391304347826,0.0526315789473684,1.91304347826087,2.1304347826087,3.82608695652174
2001-05-24,3.125,3.75,2.79166666666667,0,2.70833333333333,2.5,4.60869565217391
2001-05-25,3.08333333333333,3.45833333333333,3.75,2.4,3.33333333333333,5.375,6.79166666666667
2001-05-26,4.04166666666667,3.04166666666667,3.79166666666667,3.05,2.82608695652174,6.5,4.41666666666667
2001-05-27,3.91304347826087,3.8625,4.21666666666667,4.94736842105263,3.52173913043478,8.52173913043478,7.43478260869565
2001-05-28,7.41666666666667,6.75,6.58333333333333,7.1,4.625,9.5,9.45833333333333
2001-05-29,5.04166666666667,5.95833333333333,6.88333333333333,5.7,4.29166666666667,8,9.45833333333333
2001-05-30,4.875,5.20833333333333,5.29166666666667,5.45,4.06666666666667,4.91666666666667,6.20833333333333
2001-05-31,4.775,5.45833333333333,6.04166666666667,5.21052631578947,4.5,5.8625,9.07083333333333
2001-06-01,3.83333333333333,6.54166666666667,8.41666666666667,6.85,5.04166666666667,6.91666666666667,10.625
2001-06-02,6.04347826086957,6.21739130434783,7.04347826086957,5.7,4.60869565217391,7.47826086956522,11.6521739130435
2001-06-03,3.33333333333333,2.25,4,3.2,2.75,3.375,7.625
2001-06-04,1.75,1.91666666666667,3.66666666666667,2.4,2.21739130434783,3.29166666666667,7.25
2001-06-05,2.625,3.29166666666667,3.79166666666667,2.65,2.25,5.58333333333333,8.625
2001-06-06,5.21739130434783,6,6.33333333333333,3.95,3.33333333333333,4.125,6.95833333333333
2001-06-07,4.70833333333333,4.29166666666667,5.41666666666667,4.15,3.54166666666667,6.29166666666667,9.08333333333333
2001-06-08,3.90909090909091,4.16666666666667,5.04166666666667,4.5,3.45833333333333,5.83333333333333,9.75
2001-06-09,4.1304347826087,4.95652173913043,5.44347826086956,4.52631578947368,3.63636363636364,5.65217391304348,7.8695652173913
2001-06-10,3.66666666666667,3.45833333333333,3.66666666666667,3.15,2.79166666666667,3.45833333333333,6.70833333333333
2001-06-11,1.8695652173913,2.47826086956522,4.1304347826087,2.42105263157895,2.30434782608696,3.34782608695652,7.04347826086957
2001-06-12,3.58333333333333,3.125,2.75,2,1.875,1.70833333333333,4.125
2001-06-13,2.45833333333333,3.95833333333333,2.16666666666667,2.4,2.08333333333333,5,4.625
2001-06-14,4.91666666666667,5.125,4.875,5.2,4.25,5.70833333333333,8.58333333333333
2001-06-15,3.91666666666667,3.83333333333333,5.24166666666667,5.4,3.04166666666667,8.08333333333333,11.2608695652174
2001-06-16,6.27777777777778,3.65217391304348,5.46666666666667,3.58333333333333,2.66666666666667,7.16666666666667,10.2222222222222
2001-06-17,3.625,4,3.33333333333333,3,2.54166666666667,4.29166666666667,6.625
2001-06-18,5.04545454545455,4.72727272727273,2.77272727272727,NA,4,7.86363636363636,7.72727272727273
2001-06-19,6.66666666666667,6.625,6.41666666666667,8.55555555555556,5.58333333333333,12.2916666666667,12.75
2001-06-20,3.26086956521739,4.73333333333333,6.275,5,4.04166666666667,5.17391304347826,10.2608695652174
2001-06-21,1.54166666666667,1.45833333333333,3.2125,1.9,2.08333333333333,2.91666666666667,6.29166666666667
2001-06-22,3.21739130434783,4.08695652173913,4.1304347826087,3.1,2.47826086956522,2.56521739130435,5.39130434782609
2001-06-23,4.08333333333333,3.75,3.08333333333333,2.95,2.41666666666667,4.66666666666667,3.79166666666667
2001-06-24,4.625,3.75,4.125,4.45,2.95833333333333,6.83333333333333,4.08333333333333
2001-06-25,2.375,2.41666666666667,2.875,2.85,1.41666666666667,4.91666666666667,4.375
2001-06-26,1.95652173913043,2.65217391304348,3.60869565217391,2.89473684210526,2.91304347826087,4.91304347826087,3.08695652173913
2001-06-27,4.08333333333333,4.45833333333333,6.16666666666667,4.5,3.29166666666667,4.95833333333333,5.5
2001-06-28,5.04166666666667,4.41666666666667,4.20833333333333,3.45,3.25,4.04166666666667,7.04166666666667
2001-06-29,7.43478260869565,6.07083333333333,6.94583333333333,7.11111111111111,4.82608695652174,9.52173913043478,8.52173913043478
2001-06-30,5.79166666666667,6.54166666666667,7.95833333333333,6.05263157894737,4.81818181818182,7.95833333333333,10
2001-07-01,3.83333333333333,3.41666666666667,5.375,4.89473684210526,2.95833333333333,7.16666666666667,6.79166666666667
2001-07-02,3.26086956521739,1.91666666666667,2.625,3.9,1.875,6.66666666666667,2.45833333333333
2001-07-03,3.04166666666667,3.375,3.95833333333333,2.38461538461538,2.33333333333333,3.91666666666667,2.41666666666667
2001-07-04,6.95833333333333,5.95833333333333,5,6.6,3.375,8.125,5.95833333333333
2001-07-05,4.04545454545455,4.40416666666667,3.90416666666667,5,3.22727272727273,6.09090909090909,5.85714285714286
2001-07-06,4.39130434782609,4.47826086956522,4.21739130434783,4.94736842105263,3.21739130434783,6.43478260869565,6.60869565217391
2001-07-07,5.625,4.66666666666667,5.25,4.6,3.625,5.16666666666667,6.69565217391304
2001-07-08,2.20833333333333,3.06666666666667,5.04583333333333,2.7,3.25,2.95652173913043,7.91304347826087
2001-07-09,3.79166666666667,3.20833333333333,4.16666666666667,4.7,2.875,6.58333333333333,7
2001-07-10,8.59090909090909,9.3,7.81739130434783,6.63157894736842,5.34782608695652,6.86363636363636,6.27272727272727
2001-07-11,6.82608695652174,8.79166666666667,9.875,8.52631578947368,6.16666666666667,9.79166666666667,10.75
2001-07-12,5.58333333333333,6.33333333333333,5.875,3.85,3.75,5,9.45833333333333
2001-07-13,3.16666666666667,2.33333333333333,2.875,3.8,1.39130434782609,4.25,7.45833333333333
2001-07-14,4.5,3.83333333333333,3.91666666666667,3.5,2.58333333333333,4.125,6.79166666666667
2001-07-15,2.125,2.54166666666667,3.54166666666667,2,1.95454545454545,2.20833333333333,4.5
2001-07-16,5.08695652173913,4.41666666666667,4.04166666666667,3.15,3.125,2.70833333333333,5.25
2001-07-17,6.41666666666667,7.79166666666667,8.79166666666667,7.2,5.91666666666667,6.91666666666667,12.0416666666667
2001-07-18,6.34782608695652,6.78260869565217,9.43478260869565,6.89473684210526,5.30434782608696,7.8695652173913,11.304347826087
2001-07-19,4.08695652173913,4.69565217391304,4.8695652173913,4,3.52173913043478,4.69565217391304,8.39130434782609
2001-07-20,5.79166666666667,5.16666666666667,4.70833333333333,3.77777777777778,3.5,4.79166666666667,5.70833333333333
2001-07-21,6.04166666666667,4.29166666666667,4.58333333333333,4.83333333333333,3.5,5.58333333333333,4.54166666666667
2001-07-22,3.66666666666667,4.70833333333333,5.25,4,3.04166666666667,4.875,5.58333333333333
2001-07-23,5.73913043478261,4.95833333333333,4.45833333333333,4.61111111111111,3.60869565217391,6.95833333333333,7.29166666666667
2001-07-24,2.5,2.125,4.16666666666667,2.95,2.29166666666667,5,6.5
2001-07-25,4.45833333333333,2.29166666666667,2.04166666666667,2.85,2.29166666666667,4.25,3.04166666666667
2001-07-26,3.70833333333333,2.75,2.48333333333333,3.2,2.25,4.66666666666667,4.66666666666667
2001-07-27,1.54166666666667,1.58333333333333,2.45833333333333,2.15,1.25,1.66666666666667,5.58333333333333
2001-07-28,2.33333333333333,2.20833333333333,3.375,3.25,2.375,5.66666666666667,3.625
2001-07-29,3,3.91666666666667,5.70833333333333,4.45,3.33333333333333,5.58333333333333,8.33333333333333
2001-07-30,3.5,4.04166666666667,5.04583333333333,4.05263157894737,3.25,5.375,5
2001-07-31,3.60869565217391,3.3375,3.70833333333333,2.9,2.08333333333333,3.125,4.54166666666667
2001-08-01,1.78260869565217,2.17083333333333,3.4,4,2.08333333333333,7.43478260869565,5.39130434782609
2001-08-02,2.95454545454545,3.125,2.95833333333333,3.4375,1.95833333333333,4.45833333333333,5.75
2001-08-03,3.60869565217391,4.45833333333333,4.25,3.65,2.41666666666667,4.75,6.875
2001-08-04,2.70833333333333,4,3.25416666666667,2.3,2.33333333333333,3,5.41666666666667
2001-08-05,3,2,3.83333333333333,2.25,1.95833333333333,3.125,5.875
2001-08-06,5.45833333333333,5.16666666666667,4.41666666666667,3.44444444444444,3.1304347826087,4.45833333333333,6.125
2001-08-07,4.33333333333333,3.58333333333333,3,2.875,2.25,2.5,3.45833333333333
2001-08-08,5.5,4.625,3.625,3.9,2.65217391304348,5.54166666666667,6.16666666666667
2001-08-09,3.5,3.45833333333333,4.75,3.35,2.875,3.66666666666667,7.83333333333333
2001-08-10,4,3.08333333333333,4.16666666666667,3.15,2.91304347826087,4.83333333333333,6.125
2001-08-11,4.11111111111111,4.11052631578947,5.84736842105263,5.93333333333333,4.11764705882353,6.77777777777778,8.66666666666667
2001-08-12,4.57142857142857,5.025,6.17083333333333,4.375,3.9047619047619,6.47619047619048,7.61904761904762
2001-08-13,5.56521739130435,4.31666666666667,7.46666666666667,6.66666666666667,4.79166666666667,7.125,6.08333333333333
2001-08-14,2,2.625,5.79166666666667,3.57142857142857,3.26086956521739,4.91666666666667,3.54166666666667
2001-08-15,2.16666666666667,2.875,2.95833333333333,2.625,2.20833333333333,3.5,4.66666666666667
2001-08-16,2.91304347826087,3.43478260869565,4.31666666666667,3.39130434782609,1.95652173913043,3.60869565217391,6.21739130434783
2001-08-17,2.63636363636364,2.45833333333333,2.29583333333333,1.80952380952381,1.59090909090909,1.81818181818182,4.40909090909091
2001-08-18,4.375,4.29166666666667,4.41666666666667,3.92307692307692,3.16666666666667,2.875,5.58333333333333
2001-08-19,3.16666666666667,4.70833333333333,4.58333333333333,4.69230769230769,2.70833333333333,4.41666666666667,7.16666666666667
2001-08-20,4.75,4.63157894736842,5.65,4.44444444444444,3.95,8.26315789473684,8.8
2001-08-21,9.35714285714286,8.21052631578947,7.92105263157895,NA,7.61538461538461,12.7692307692308,16.6153846153846
2001-08-22,4.2,3.14166666666667,3.28333333333333,NA,2.94736842105263,8.15,6.9
2001-08-23,3.625,2.83333333333333,2.625,4.25,2.20833333333333,6.95833333333333,5.29166666666667
2001-08-24,1.79166666666667,1.95833333333333,2.08333333333333,3.375,1.08333333333333,5.375,5.91666666666667
2001-08-25,1.58333333333333,1.625,2,2.625,1.375,2.58333333333333,3.91666666666667
2001-08-26,2.58333333333333,2.20833333333333,3.31666666666667,2.5,2.04166666666667,3.5,7.04166666666667
2001-08-27,1.58333333333333,1.5,2.91666666666667,1.875,1.5,1.29166666666667,4.875
2001-08-28,1.79166666666667,1.91666666666667,2.70833333333333,3.25,1.83333333333333,5.41666666666667,5.75
2001-08-29,2.16666666666667,2.54166666666667,2.91666666666667,NA,2.20833333333333,5.08333333333333,6.5
2001-08-30,4.41666666666667,5.25,4.20833333333333,NA,3.20833333333333,6.20833333333333,7.625
2001-08-31,3.375,4.45833333333333,5.66666666666667,NA,3.54166666666667,4.5,8.45833333333333
2001-09-01,3.41666666666667,5.29166666666667,5.7,NA,3.79166666666667,6.79166666666667,8.79166666666667
2001-09-02,3.125,3.9625,5.70833333333333,4.125,3.47826086956522,5.20833333333333,9.41666666666667
2001-09-03,3.65217391304348,4.4375,4.84166666666667,NA,3.5,5.08695652173913,7.91304347826087
2001-09-04,4.26086956521739,4.30434782608696,5.17391304347826,NA,3.04545454545455,5.1304347826087,7
2001-09-05,3.5,5,6.66666666666667,NA,3.58333333333333,5.21739130434783,7.375
2001-09-06,2.875,3.75,5.625,NA,3.375,5.29166666666667,10.6521739130435
2001-09-07,4.26086956521739,7.20833333333333,9.83333333333333,NA,5.5,7.60869565217391,12.2608695652174
2001-09-08,5.41666666666667,5.66666666666667,6.33333333333333,NA,3.75,4.58333333333333,11.3333333333333
2001-09-09,2.04347826086957,3.25,5.15416666666667,NA,3.17391304347826,3.54166666666667,11.3333333333333
2001-09-10,1.60869565217391,2.37916666666667,4.77916666666667,NA,2.54166666666667,2.60869565217391,7.21739130434783
2001-09-11,2.30434782608696,2.75,4.125,NA,2.16666666666667,5.58333333333333,6.625
2001-09-12,7.30434782608696,6.43478260869565,7.08695652173913,NA,5.08695652173913,9.47826086956522,12.2608695652174
2001-09-13,7.45454545454545,7.75833333333333,9.23333333333333,NA,5.66666666666667,8.27272727272727,15.0454545454545
2001-09-14,4.58333333333333,4.91666666666667,6.25,NA,3.79166666666667,6.5,9.41666666666667
2001-09-15,4.66666666666667,5.91666666666667,7.58333333333333,NA,4.39130434782609,7.58333333333333,12.75
2001-09-16,4.16666666666667,4.70833333333333,5.5,NA,3.54166666666667,4.875,10.25
2001-09-17,2.625,2.5,3.125,NA,2.08333333333333,2.54166666666667,6.29166666666667
2001-09-18,1.95833333333333,1.66666666666667,2.91666666666667,NA,1.95833333333333,2,3.33333333333333
2001-09-19,1.5,2.41666666666667,4.04166666666667,3.27272727272727,2.33333333333333,2.25,4.08333333333333
2001-09-20,2.08333333333333,1.83333333333333,2.70833333333333,2.35,1.625,2.45833333333333,3.625
2001-09-21,0.75,1.125,1.95833333333333,1.75,0.916666666666667,1.04166666666667,3.70833333333333
2001-09-22,0.583333333333333,1.625,1.95833333333333,1.55,1.08333333333333,1.04166666666667,1.5
2001-09-23,1.33333333333333,1.79166666666667,2.91666666666667,2.47368421052632,2.625,2.5,5.70833333333333
2001-09-24,2,1.66666666666667,3.95833333333333,2.95,2.54166666666667,3.41666666666667,7.75
2001-09-25,2.66666666666667,3.04166666666667,4.41666666666667,4.1,2.95833333333333,4.625,12.0416666666667
2001-09-26,4.1304347826087,4.37916666666667,4.82083333333333,4.85,3.33333333333333,5.54166666666667,8.375
2001-09-27,4.41666666666667,4,3.875,3.42857142857143,3.58333333333333,3.66666666666667,8.375
2001-09-28,5.75,6.58333333333333,6.58333333333333,4.30769230769231,5.91666666666667,5.45833333333333,9.8695652173913
2001-09-29,6.75,5.91666666666667,4.75,5.4,4.54166666666667,8.04166666666667,8
2001-09-30,7.75,7.375,7.33333333333333,6.2,6.33333333333333,7.95652173913043,10.5833333333333
2001-10-01,11.3333333333333,9.41666666666667,10.875,9.07692307692308,7.5,13.5217391304348,14.0833333333333
2001-10-02,7.26086956521739,7.65217391304348,8.91304347826087,6,6.1304347826087,9.60869565217391,14.3478260869565
2001-10-03,5.91666666666667,7.04166666666667,7,4.3,4.25,7.16666666666667,10.375
2001-10-04,5.91666666666667,5.79166666666667,5.91666666666667,4.9,5.08333333333333,6.83333333333333,7.73913043478261
2001-10-05,4.30434782608696,3.83333333333333,6.25,3.15,5.375,5.04166666666667,7.625
2001-10-06,8.95652173913044,8.09166666666667,7.88333333333333,7.55,6.875,11.695652173913,11.7391304347826
2001-10-07,3.91666666666667,4.75,5.625,4.15,3.83333333333333,4.70833333333333,8.25
2001-10-08,4.41666666666667,3.625,7.16666666666667,4.1,3.625,5.25,13.7916666666667
2001-10-09,4.625,4.625,6.33333333333333,4.85,4.08333333333333,6.41666666666667,10.5833333333333
2001-10-10,4.63636363636364,3.75,5.41666666666667,4.36842105263158,3.63636363636364,5.33333333333333,8.875
2001-10-11,6.08333333333333,5.8,7.08333333333333,8.3,5.25,11.9583333333333,11.9166666666667
2001-10-12,4,4.16666666666667,4.41666666666667,3.75,4.08695652173913,2.91666666666667,5.16666666666667
2001-10-13,1.83333333333333,1.66666666666667,2.66666666666667,1.2,1.41666666666667,2.25,4.41666666666667
2001-10-14,3.25,4.04166666666667,1.8695652173913,3.1,2.21739130434783,5,4.41666666666667
2001-10-15,6.41666666666667,6.79166666666667,6.08333333333333,5.45,5.375,7.375,9.66666666666667
2001-10-16,7.47826086956522,7.20833333333333,6.75,6.15,6.33333333333333,9.04166666666667,10.2173913043478
2001-10-17,10.875,10.0833333333333,8.66666666666667,7.25,7.20833333333333,8.875,13.3333333333333
2001-10-18,7.65217391304348,7.20833333333333,6.5,5.9,4.95833333333333,6.79166666666667,9.875
2001-10-19,6.66666666666667,7,7.04166666666667,6.9,4.83333333333333,5.83333333333333,11.4583333333333
2001-10-20,3.16666666666667,2.94166666666667,2.16666666666667,2.2,1.75,1.83333333333333,4.75
2001-10-21,2.45833333333333,2,3.58333333333333,1.65,1.29166666666667,2.20833333333333,3.75
2001-10-22,5.27272727272727,3.4625,4.025,3.55555555555556,2.04545454545455,2.86363636363636,6.09090909090909
2001-10-23,3.79166666666667,4.54166666666667,5.20833333333333,4.26666666666667,3.625,2.08333333333333,7.25
2001-10-24,5.91666666666667,4.33333333333333,4.45833333333333,4.4,3.25,4.66666666666667,6.41666666666667
2001-10-25,8.34782608695652,6.83333333333333,6.4,7.47368421052632,5.45833333333333,12.1666666666667,11.4782608695652
2001-10-26,6.23809523809524,6.04782608695652,6.63478260869565,4.88235294117647,4.81818181818182,8.22727272727273,10.6363636363636
2001-10-27,2.16666666666667,2.95833333333333,4.375,2.9,2.625,2.54166666666667,7.375
2001-10-28,1.16666666666667,1.08333333333333,2.875,1.7,1.70833333333333,3.45833333333333,8.08333333333333
2001-10-29,4.875,3.41666666666667,8.20833333333333,8.76923076923077,4.08333333333333,10.9166666666667,14.125
2001-10-30,7.83333333333333,5.90416666666667,9.125,7.88888888888889,5,8.95833333333333,12.125
2001-10-31,3.69565217391304,4,6.56521739130435,4.26315789473684,3.58823529411765,5.91304347826087,11.7826086956522
2001-11-01,3.16666666666667,3.29166666666667,4.08333333333333,4.65,3.54166666666667,7.58333333333333,9.375
2001-11-02,3.83333333333333,4.00416666666667,4.5,4.8,3.625,7.79166666666667,9.58333333333333
2001-11-03,2.75,2.95833333333333,4.41666666666667,3.25,2.625,4.39130434782609,9
2001-11-04,3.91666666666667,3.79166666666667,5.54166666666667,3.75,3.125,5.75,11.9583333333333
2001-11-05,5,5.25,7.58333333333333,6,4.625,8.08333333333333,11.7916666666667
2001-11-06,7.79166666666667,7.83333333333333,5.625,5.95,4.33333333333333,5.41666666666667,10.2916666666667
2001-11-07,9.625,8.95833333333333,8.04166666666667,6.26315789473684,5.33333333333333,8.125,10.875
2001-11-08,9,6.65,8,6.05,5.54166666666667,10.5,17.5
2001-11-09,1.70833333333333,2.04166666666667,4.125,2.55,2.41666666666667,4.54166666666667,8.875
2001-11-10,2.125,2.83333333333333,5.625,4.10526315789474,3.08333333333333,4.79166666666667,9.375
2001-11-11,1.79166666666667,3.375,5.95833333333333,4.15,3.33333333333333,6.04166666666667,8.75
2001-11-12,5.41666666666667,5.125,5.70833333333333,5.4,4.45833333333333,6.5,10.4583333333333
2001-11-13,3.58333333333333,2.41666666666667,4.41666666666667,2.55,2.625,3.91666666666667,7.375
2001-11-14,1.54166666666667,1.29166666666667,4.54166666666667,1.9,1.70833333333333,4,5.625
2001-11-15,0.826086956521739,0.875,3.54166666666667,1.42105263157895,1.5,4.75,6.75
2001-11-16,0.833333333333333,1.79166666666667,2.125,1,1.04166666666667,3.5,3.70833333333333
2001-11-17,1.58333333333333,1.45833333333333,1.625,1.5,1.375,1.58333333333333,3.375
2001-11-18,0.875,1.29166666666667,2.04166666666667,1.15,1.375,1.75,5.5
2001-11-19,1.16666666666667,2.58333333333333,3.41666666666667,1.8,1.5,1.75,6.21739130434783
2001-11-20,4.41666666666667,4.41666666666667,6.70833333333333,5,4.54166666666667,9.16666666666667,9.95833333333333
2001-11-21,6.09090909090909,7.91818181818182,9.18181818181818,5.88888888888889,6,9.27272727272727,11.2272727272727
2001-11-22,1.91304347826087,2.39130434782609,4.52173913043478,2.05263157894737,2.30434782608696,4.04347826086957,9.47826086956522
2001-11-23,2.56521739130435,3.42083333333333,4.52916666666667,3.9,2.91666666666667,7.52173913043478,7.56521739130435
2001-11-24,6,3.91666666666667,6.54166666666667,5.85,4.45833333333333,9.20833333333333,8.33333333333333
2001-11-25,6.08333333333333,5.08333333333333,6.70833333333333,5.45,4.26086956521739,10.125,12.3913043478261
2001-11-26,3,3.5,4.75416666666667,3.5,3.25,7.16666666666667,8.83333333333333
2001-11-27,8,7,8.5,6,5.91666666666667,11.875,14.125
2001-11-28,6.79166666666667,5.375,7.33333333333333,5.35,5,9.375,10.0833333333333
2001-11-29,6,3.83333333333333,5.83333333333333,3.2,3.5,5.58333333333333,5.70833333333333
2001-11-30,8.625,5.875,6.83333333333333,6.6,5.29166666666667,6.91666666666667,7.58333333333333
2001-12-01,5.45833333333333,4.12916666666667,6,3.78947368421053,3.91666666666667,7.125,8.91666666666667
2001-12-02,4.83333333333333,5.33333333333333,4.25,NA,4.08333333333333,9.75,10.5416666666667
2001-12-03,9.41666666666667,8.58333333333333,7.91666666666667,NA,7.54166666666667,13.0833333333333,13.75
2001-12-04,6.63636363636364,5.52608695652174,6.95,4.7,4.1304347826087,8.54545454545454,10.2272727272727
2001-12-05,6.125,5.875,7.625,4.5,4.58333333333333,5.70833333333333,7.16666666666667
2001-12-06,6.125,5.5,5.16666666666667,4.85,3.91666666666667,8.58333333333333,8.75
2001-12-07,5.29166666666667,5.66666666666667,4.04166666666667,5.55,4.8695652173913,12.7916666666667,11.8333333333333
2001-12-08,4.91666666666667,4.29166666666667,1.91666666666667,4.3,3.95833333333333,8.625,9
2001-12-09,5.41666666666667,5.29166666666667,3.66666666666667,3.55,2.91666666666667,5.08333333333333,5.33333333333333
2001-12-10,5.1304347826087,5.45833333333333,3.79166666666667,4,3.04166666666667,7.25,5.79166666666667
2001-12-11,5.08333333333333,4.66666666666667,2.70833333333333,3.9,2.58333333333333,3.875,4.54166666666667
2001-12-12,5.33333333333333,1.45833333333333,3.375,3.35,2.66666666666667,3.41666666666667,3
2001-12-13,7.08333333333333,4.66666666666667,5.95833333333333,4.8,4,6.625,9.75
2001-12-14,5.79166666666667,4.79166666666667,4.20833333333333,3.25,2.66666666666667,5.125,6.375
2001-12-15,3.79166666666667,2.75,3.625,2.44444444444444,1.95652173913043,4.20833333333333,3.91666666666667
2001-12-16,3,3.37916666666667,5.88333333333333,NA,2.52380952380952,4.39130434782609,5.17391304347826
2001-12-17,3.79166666666667,3.00416666666667,4.04166666666667,1.71428571428571,1.625,3.54166666666667,4.75
2001-12-18,2.875,1.875,2.875,1.7,1.375,0.5,3.91666666666667
2001-12-19,1.45833333333333,2,4.41666666666667,2.95,2.78260869565217,3.41666666666667,10.4583333333333
2001-12-20,1.8695652173913,2.29166666666667,4.45833333333333,2.65,2.54166666666667,4.66666666666667,8.45833333333333
2001-12-21,3.95833333333333,4.70833333333333,7.16666666666667,5,4.625,8.625,13.7083333333333
2001-12-22,2.38095238095238,2.5304347826087,4.50869565217391,2.29411764705882,2.47619047619048,5.33333333333333,10.6666666666667
2001-12-23,1.69565217391304,2.91666666666667,6.875,3.21052631578947,3.08333333333333,5.75,10.1666666666667
2001-12-24,5.60869565217391,6.25,9.58333333333333,6.65,5.5,9.16666666666667,11.7083333333333
2001-12-25,5.47826086956522,4.625,6.75,5,4.25,9.125,13.125
2001-12-26,4.41666666666667,3.20833333333333,6.20833333333333,3.5,3.625,6.875,9.41666666666667
2001-12-27,8.08333333333333,7.54166666666667,9.54166666666667,7.2,5.79166666666667,9.875,11.2916666666667
2001-12-28,3,3.41666666666667,7.16666666666667,4.3,4.375,8.04166666666667,13.375
2001-12-29,3.33333333333333,3.16666666666667,5.70833333333333,3.7,3.58333333333333,8.45833333333333,11.6521739130435
2001-12-30,2.95652173913043,2.1304347826087,5.60869565217391,2.83333333333333,3.21739130434783,6.73913043478261,11.3478260869565
2001-12-31,4.29166666666667,1.20833333333333,2.95833333333333,1.55,1,1.75,5.83333333333333
2002-01-01,8.26086956521739,6.78260869565217,3.47826086956522,4.36842105263158,3.22727272727273,6.65217391304348,7
2002-01-02,9.625,8.29166666666667,8.875,5.55,5.625,10.4166666666667,12.375
2002-01-03,8.1304347826087,8.34782608695652,8.65217391304348,5.7,5.34782608695652,9.47826086956522,12.695652173913
2002-01-04,5.625,6.70833333333333,8,5.15,6.125,7.125,11.75
2002-01-05,2,2.375,2.83333333333333,3.2,1.70833333333333,4.29166666666667,5.70833333333333
2002-01-06,5.625,4.16666666666667,2.10416666666667,4.35,3.30434782608696,10.125,8.45833333333333
2002-01-07,4.91666666666667,3.54166666666667,2.16666666666667,3.15,3,9.60869565217391,7.43478260869565
2002-01-08,1.75,1.58333333333333,2.16666666666667,1.65,1.29166666666667,4.625,4.375
2002-01-09,1.39130434782609,2.5,1.5,2.75,1.83333333333333,3.875,5.41666666666667
2002-01-10,3.52173913043478,3.91304347826087,1.47826086956522,3.47368421052632,1.86363636363636,7.1304347826087,6.90909090909091
2002-01-11,5,4.20833333333333,4.83333333333333,4.45,3.875,9.95833333333333,9.20833333333333
2002-01-12,10.25,9.40833333333333,7.91666666666667,7.3,8.125,11.6666666666667,12.5
2002-01-13,5.83333333333333,4.125,5.25,5.8,4.08333333333333,9.875,9.125
2002-01-14,7.41666666666667,5.875,5.70833333333333,6.3,5.45833333333333,11.4583333333333,10.8333333333333
2002-01-15,5.75,4.125,6.91666666666667,5.05,3.95833333333333,8.66666666666667,10.9583333333333
2002-01-16,6.43478260869565,4.525,6.0875,5.8,4.54166666666667,8.65217391304348,7.43478260869565
2002-01-17,4.33333333333333,3.95833333333333,5.75,4,3.47826086956522,8.04166666666667,8.25
2002-01-18,9,7.12916666666667,6.23333333333333,6.55,5.70833333333333,12.5217391304348,10.8695652173913
2002-01-19,9.45833333333333,6.70833333333333,9.25,6.89473684210526,5.625,12.9166666666667,12.25
2002-01-20,8.56521739130435,6.90833333333333,9.7375,8.15,6.41666666666667,13.1739130434783,12.0434782608696
2002-01-21,8.20833333333333,6.75,8.66666666666667,7.65,6.58333333333333,12.6666666666667,9.66666666666667
2002-01-22,7.25,5.95833333333333,7.27916666666667,4.85,5.08333333333333,10.5,12.5833333333333
2002-01-23,4.25,4.52173913043478,5.625,4.55,4.08333333333333,6.60869565217391,5.60869565217391
2002-01-24,4.29166666666667,4.45833333333333,6.04166666666667,3.5,3.58333333333333,7.08333333333333,12.4583333333333
2002-01-25,9.08333333333333,7.45833333333333,7.375,6.94736842105263,5.54166666666667,9.66666666666667,10.7916666666667
2002-01-26,8.66666666666667,8.75,10.4166666666667,9.375,7.20833333333333,11.125,9.82608695652174
2002-01-27,10.625,7.91666666666667,7.91666666666667,NA,5.08333333333333,11.625,9.79166666666667
2002-01-28,12.695652173913,10.7083333333333,12.1625,8.625,7.86363636363636,14.0454545454545,15.8636363636364
2002-01-29,8.16666666666667,7.05833333333333,8.45833333333333,6.8,6,12.5,10.4166666666667
2002-01-30,6.83333333333333,5.33333333333333,6.83333333333333,5.55,4.70833333333333,7.16666666666667,9.20833333333333
2002-01-31,8.33333333333333,7.33333333333333,8.125,6.31578947368421,6.08333333333333,10.6521739130435,11
2002-02-01,10.7083333333333,9.45833333333333,10.5833333333333,9,8.08333333333333,16.75,14.9583333333333
2002-02-02,10.2916666666667,7.83333333333333,10.4583333333333,7.3,7.04166666666667,12.75,14.2083333333333
2002-02-03,2.875,3.75,6.91666666666667,3.25,3.625,5.33333333333333,8
2002-02-04,8.375,6.41666666666667,6.91666666666667,5.78947368421053,5.20833333333333,10.2916666666667,9.58333333333333
2002-02-05,8.83333333333333,6.33333333333333,7.54166666666667,4.66666666666667,4.56521739130435,8.45833333333333,9.08333333333333
2002-02-06,5.08333333333333,5.5,7.54166666666667,5.3,4.75,8.16666666666667,12
2002-02-07,6.91666666666667,7.75,9.16666666666667,6.9,6.08695652173913,10.25,12.5416666666667
2002-02-08,9.58333333333333,6.83333333333333,7.91666666666667,7.75,6.16666666666667,11.875,10.625
2002-02-09,11.5833333333333,10.875,11.25,6.9,6.54166666666667,9.16666666666667,7.8695652173913
2002-02-10,10.6666666666667,7.41666666666667,9.83333333333333,7.66666666666667,5.91666666666667,10.875,9.58333333333333
2002-02-11,10.4166666666667,8.875,9.70833333333333,8.3,6.95833333333333,12.75,12.75
2002-02-12,6.04545454545455,6.33333333333333,9.11666666666667,5.78947368421053,5.70833333333333,10.4347826086957,10.6086956521739
2002-02-13,5,4.625,5.91666666666667,4.6,3.16666666666667,6.16666666666667,7.79166666666667
2002-02-14,1.66666666666667,2,3.25,3.26315789473684,2.25,6.70833333333333,6.79166666666667
2002-02-15,0.916666666666667,1.875,3.91666666666667,2.44444444444444,1.70833333333333,4.91666666666667,5.20833333333333
2002-02-16,3.1304347826087,2.83333333333333,3.45833333333333,5.15789473684211,3.08695652173913,9.375,9.08333333333333
2002-02-17,4.78260869565217,4.26086956521739,5.30434782608696,4.3125,3.65217391304348,6.95652173913043,8.26086956521739
2002-02-18,6.58333333333333,6.625,8.875,7.70588235294118,5.5,10,12.7083333333333
2002-02-19,10.4583333333333,10.7916666666667,10.8333333333333,8.16666666666667,7.41666666666667,11.375,11.4583333333333
2002-02-20,9.29166666666667,9.875,11.875,8.7,7.54166666666667,11.875,16.0416666666667
2002-02-21,5.54166666666667,6.75,8.875,7.35,5.83333333333333,10.9583333333333,10.9130434782609
2002-02-22,10.2083333333333,11.8333333333333,13.0833333333333,10.6,8.69565217391304,14.9166666666667,18.1666666666667
2002-02-23,9.1304347826087,9.825,10.7666666666667,9.65,7.04166666666667,14.625,15.7826086956522
2002-02-24,7.125,7.125,4.33333333333333,4.2,3.66666666666667,5.33333333333333,5.29166666666667
2002-02-25,6.95833333333333,6.25,7.54166666666667,7.44444444444444,5.41666666666667,10.6666666666667,11.0833333333333
2002-02-26,11.7826086956522,10.0375,10.025,8.25,6.29166666666667,12.8695652173913,12
2002-02-27,11.4583333333333,10.4166666666667,10.6666666666667,7.75,6.95833333333333,14.1666666666667,11.7083333333333
2002-02-28,8.45833333333333,6.79166666666667,5.875,6.3,3.79166666666667,10.4166666666667,8.375
2002-03-01,8.66666666666667,6.5,6.70833333333333,5.7,4.20833333333333,7.54166666666667,8.95833333333333
2002-03-02,2.33333333333333,3.33333333333333,5.48333333333333,3.3,3.29166666666667,6.54166666666667,8.625
2002-03-03,1.70833333333333,3.20833333333333,5.5,4.25,3.375,6.375,8.5
2002-03-04,3.21739130434783,3.85833333333333,5.39130434782609,4.15789473684211,3.83333333333333,7.26086956521739,9.34782608695652
2002-03-05,5.33333333333333,6.16666666666667,7.79166666666667,6.05,5.20833333333333,10.9583333333333,12.8333333333333
2002-03-06,7.91666666666667,10.125,12.9166666666667,10.3,7.91666666666667,11.9583333333333,15.695652173913
2002-03-07,5,5.66666666666667,8.625,6.47368421052632,5.79166666666667,9.04166666666667,10.9583333333333
2002-03-08,6.54166666666667,5.20833333333333,7.16666666666667,7.44444444444444,5.54166666666667,11,11.25
2002-03-09,8.375,6.58333333333333,7.04166666666667,4.36842105263158,4.1304347826087,6.625,9.125
2002-03-10,10.5,9.375,10.8375,9.1,8.125,16.1739130434783,15.2608695652174
2002-03-11,4.625,4.45833333333333,6.70833333333333,6.875,5,13.0833333333333,15.125
2002-03-12,5.20833333333333,3.70833333333333,4.41666666666667,NA,2.70833333333333,6.65217391304348,9.20833333333333
2002-03-13,8.36363636363636,7.27083333333333,7.99583333333333,NA,5,6.54545454545455,4.81818181818182
2002-03-14,6.04166666666667,6.66666666666667,11.75,NA,6.95833333333333,7.95833333333333,12.625
2002-03-15,2.875,3.45833333333333,9.04166666666667,4.86666666666667,5.29166666666667,6.20833333333333,15.3333333333333
2002-03-16,3.54166666666667,3.375,5.125,3.05,4.1304347826087,5.16666666666667,6.45833333333333
2002-03-17,7.04166666666667,6.75,7.66666666666667,5.78947368421053,5.66666666666667,6.83333333333333,8.45833333333333
2002-03-18,3.875,2.79166666666667,4.04166666666667,3.36842105263158,2.56521739130435,3.66666666666667,3.95833333333333
2002-03-19,3.66666666666667,4,3.95833333333333,2.1,2.375,2.66666666666667,4.625
2002-03-20,5.33333333333333,4.25,5.25,4.35294117647059,3.8695652173913,6.08333333333333,3.5
2002-03-21,4.58333333333333,3.625,6.95833333333333,4.75,4.04166666666667,7.70833333333333,8.8695652173913
2002-03-22,4.34782608695652,4.91666666666667,4.04166666666667,3.65,3.16666666666667,5.54166666666667,5.58333333333333
2002-03-23,6.29166666666667,7.625,6.75,5,7.25,6.79166666666667,8.41666666666667
2002-03-24,3.25,3.33333333333333,4.70833333333333,4.25,4.33333333333333,7.08333333333333,7.25
2002-03-25,3.17391304347826,3.2,4.5304347826087,3.375,2.79166666666667,4.77272727272727,6.77272727272727
2002-03-26,3.31818181818182,3.54545454545455,2.81818181818182,3.64705882352941,2.45454545454545,8.27272727272727,6.86363636363636
2002-03-27,6.58333333333333,6.29166666666667,4.58333333333333,6.45,5.1304347826087,13.2083333333333,10.375
2002-03-28,4.75,5.16666666666667,3.20833333333333,3.45,3.75,8.91666666666667,5.8695652173913
2002-03-29,1.875,1.54166666666667,2.5,2.25,1.875,2,3.66666666666667
2002-03-30,4.75,3.91666666666667,4.20833333333333,5.15,3.45833333333333,8.75,7.875
2002-03-31,7.375,5.66666666666667,6.66666666666667,6.7,5.04166666666667,8.95652173913044,7.70833333333333
2002-04-01,5.125,4.91666666666667,4.5,5.45,4,8.95833333333333,7.95833333333333
2002-04-02,7.29166666666667,7.45833333333333,6.70833333333333,6.7,5.54166666666667,9.875,10.0416666666667
2002-04-03,4.25,4.25,3.83333333333333,5.84210526315789,3.72727272727273,11.25,7.29166666666667
2002-04-04,4.58333333333333,3.54166666666667,3.00416666666667,3.1,2.16666666666667,5.375,5.54166666666667
2002-04-05,5.375,3.75,5.58333333333333,5.7,4.875,6.21739130434783,13.2083333333333
2002-04-06,5.625,5.54166666666667,8.41666666666667,7.4375,6.25,6.29166666666667,9.70833333333333
2002-04-07,4,3.875,4.45833333333333,3.17647058823529,3.75,4.5,3.20833333333333
2002-04-08,2.25,1.95833333333333,2.00416666666667,2.52941176470588,1.45833333333333,4.08333333333333,3.70833333333333
2002-04-09,2.36363636363636,2.72727272727273,3.22727272727273,3.41176470588235,2.5,2.63636363636364,3
2002-04-10,1.95652173913043,2.29583333333333,3.67083333333333,2.1,2.58333333333333,2.21739130434783,1.65217391304348
2002-04-11,2.89473684210526,3.6952380952381,2.31904761904762,3.71428571428571,2.36842105263158,6.42105263157895,8
2002-04-12,4.77272727272727,4.3875,4.92083333333333,4.57894736842105,3.375,5.85714285714286,7.33333333333333
2002-04-13,2.04347826086957,2.69565217391304,2.59130434782609,2.41176470588235,1.86363636363636,4.59090909090909,2.63636363636364
2002-04-14,4.04166666666667,4.25,4.375,4,3.25,5.79166666666667,5.875
2002-04-15,5.39130434782609,5.47083333333333,3.56666666666667,4.93333333333333,3.65217391304348,10.4166666666667,6.25
2002-04-16,5.45454545454545,5.9695652173913,6.46086956521739,5.5,6.57142857142857,8.5,10
2002-04-17,3,2.54166666666667,5.125,2.3125,1.78260869565217,3.875,3.29166666666667
2002-04-18,3.41666666666667,3.5,5.375,3.55555555555556,3.54166666666667,4.125,4.91666666666667
2002-04-19,6.33333333333333,6.04166666666667,4.16666666666667,4.84210526315789,4.16666666666667,7.20833333333333,5.83333333333333
2002-04-20,5.45833333333333,6.375,6.16666666666667,6.16666666666667,6.41666666666667,7.29166666666667,9.29166666666667
2002-04-21,7.95833333333333,6.625,7.41666666666667,7.11111111111111,6.5,11.75,9.08333333333333
2002-04-22,5.79166666666667,5.58333333333333,8.04166666666667,7.31578947368421,5.58333333333333,11.0416666666667,10.3333333333333
2002-04-23,3.95833333333333,3.20833333333333,4.75,6.89473684210526,3.66666666666667,9.625,7.33333333333333
2002-04-24,6.375,6.79166666666667,5.25,6.52631578947368,5.125,11.0833333333333,9.375
2002-04-25,6,5,5.70833333333333,6.17647058823529,4.41666666666667,9.95833333333333,8.91666666666667
2002-04-26,8.16666666666667,9.125,10.2916666666667,7.5,6.82608695652174,10.875,13.0833333333333
2002-04-27,8.04166666666667,6.75,6.5,5,4.66666666666667,7.25,7.20833333333333
2002-04-28,12,12.2083333333333,10.125,8.05263157894737,6.5,10.5833333333333,8.45833333333333
2002-04-29,7.83333333333333,8.66666666666667,9.75,7.84210526315789,6.45833333333333,9.41666666666667,10.7083333333333
2002-04-30,7.5,7.95833333333333,8.16666666666667,6.17647058823529,5.75,9.08333333333333,7.16666666666667
2002-05-01,5,5.625,6.79166666666667,5.42105263157895,4.375,7.29166666666667,5.33333333333333
2002-05-02,4.45833333333333,4.625,4.33333333333333,3.95,3.04166666666667,5.33333333333333,6.91666666666667
2002-05-03,2.20833333333333,1.625,3.125,1.8,1.70833333333333,2.625,2.875
2002-05-04,4.5,4.04166666666667,3.54166666666667,3.15789473684211,2.375,4.33333333333333,5.375
2002-05-05,2.04166666666667,3,2.54166666666667,2.35294117647059,2.08333333333333,4.08333333333333,3.45833333333333
2002-05-06,3.375,3.54166666666667,4.04166666666667,2.94444444444444,3.125,4.04166666666667,3.34782608695652
2002-05-07,2.16666666666667,2.58333333333333,4.375,2.88888888888889,2.66666666666667,5.125,2.08333333333333
2002-05-08,1.69565217391304,2.3375,3.50833333333333,2.88235294117647,3.29166666666667,5.34782608695652,4.79166666666667
2002-05-09,2.17391304347826,1.75416666666667,3.54583333333333,2.26315789473684,2.91666666666667,2.04545454545455,5
2002-05-10,4.58333333333333,3.04166666666667,4.44583333333333,3.0625,2.39130434782609,4.52173913043478,6
2002-05-11,4.08333333333333,3.16666666666667,3.91666666666667,3,2.79166666666667,4.125,6.75
2002-05-12,4.76190476190476,4.80952380952381,4.85714285714286,3.93333333333333,3.54545454545455,4.38095238095238,5.14285714285714
2002-05-13,5.75,5.45833333333333,8.625,4.3,6.16666666666667,5.91666666666667,10.25
2002-05-14,8.63636363636364,8.18181818181818,8.81818181818182,7.13333333333333,5.95,10.695652173913,12.6666666666667
2002-05-15,7,5.5,6.33333333333333,5.35,4.45833333333333,5.91666666666667,5.08333333333333
2002-05-16,6.66666666666667,5.25,4.66666666666667,4.6,4.58333333333333,6.54166666666667,6.66666666666667
2002-05-17,3.52173913043478,1.83333333333333,3.83333333333333,2.6,2.625,3.375,13.375
2002-05-18,5.29166666666667,3.29166666666667,4.625,3.85,3.16666666666667,5.75,7.79166666666667
2002-05-19,6.75,6.08333333333333,5.66666666666667,6.95,4.83333333333333,10.375,8.58333333333333
2002-05-20,9.08695652173913,8.27272727272727,8.27391304347826,8.83333333333333,7.17391304347826,10.3913043478261,12.0869565217391
2002-05-21,7.5,8.58333333333333,7.95833333333333,6.25,6.41666666666667,8.54166666666667,10.7916666666667
2002-05-22,6.5,6.19583333333333,5.95833333333333,5.31578947368421,4.875,5.65217391304348,6.875
2002-05-23,8.33333333333333,8,7.625,6,5.66666666666667,8.25,7.20833333333333
2002-05-24,12.2916666666667,11.75,11.4166666666667,8.85,7.54166666666667,10.125,9.41666666666667
2002-05-25,7.47826086956522,6.92083333333333,7.81666666666667,5.47368421052632,5.41666666666667,8.04347826086956,9.95652173913044
2002-05-26,6.41666666666667,4.29166666666667,3.16666666666667,3.5625,2.34782608695652,5.75,3.70833333333333
2002-05-27,4.95833333333333,4.25,4.08333333333333,4.11764705882353,3.20833333333333,4.83333333333333,3.54166666666667
2002-05-28,8.58333333333333,6.16666666666667,6.5,4.11111111111111,4.16666666666667,5.41666666666667,5.66666666666667
2002-05-29,7.31818181818182,7.05652173913044,7.68260869565217,6.44444444444444,5,8.68181818181818,9.18181818181818
2002-05-30,6.45833333333333,7.125,7.29166666666667,5.05882352941176,4.66666666666667,8.29166666666667,9.33333333333333
2002-05-31,4.54166666666667,4.04166666666667,4.25,3.8,2.95833333333333,8.04166666666667,7.30434782608696
2002-06-01,4.66666666666667,4.41666666666667,3.54166666666667,4.83333333333333,4.91666666666667,9.29166666666667,8.45833333333333
2002-06-02,3.625,3.79166666666667,4.04166666666667,3.47368421052632,2.45833333333333,5.70833333333333,2.91666666666667
2002-06-03,6.04166666666667,6.45833333333333,6.16666666666667,5.15,4.29166666666667,8.08333333333333,8.79166666666667
2002-06-04,7,6.58333333333333,6.54166666666667,5.38888888888889,4.79166666666667,7.29166666666667,5.83333333333333
2002-06-05,6.20833333333333,4,3,3.73684210526316,2.20833333333333,5.16666666666667,5.95833333333333
2002-06-06,2.82608695652174,4.4875,3.87916666666667,3.8,2.82608695652174,3.56521739130435,4.1304347826087
2002-06-07,4.69565217391304,2.54166666666667,4.90416666666667,2.95,3.29166666666667,3.56521739130435,6.79166666666667
2002-06-08,6.43478260869565,5.19166666666667,3.67083333333333,4,2.82608695652174,5,5.73913043478261
2002-06-09,9.16666666666667,7.33333333333333,5.625,6.11111111111111,4.75,7.66666666666667,6.66666666666667
2002-06-10,9.375,9.40833333333333,8.4875,7.58823529411765,5.47826086956522,9.73913043478261,8.08695652173913
2002-06-11,5.17391304347826,5.66086956521739,6.1304347826087,5.21052631578947,4.40909090909091,7.82608695652174,9.08695652173913
2002-06-12,5.56521739130435,5.56521739130435,6.04347826086957,5.70588235294118,4.60869565217391,8.56521739130435,8.40909090909091
2002-06-13,3.86363636363636,3.7375,4.99166666666667,3.75,3.72727272727273,6.04545454545455,7.5
2002-06-14,7.09523809523809,5.66666666666667,4.95,6.2,4.65,8.2,7.8
2002-06-15,5.68181818181818,4.98695652173913,6.15652173913043,5.33333333333333,4.76190476190476,7.36363636363636,5.22727272727273
2002-06-16,7.20833333333333,6.45833333333333,6.08333333333333,5.78947368421053,5.625,7.91666666666667,7.66666666666667
2002-06-17,9.08333333333333,8.45833333333333,9.125,11,7.54166666666667,15.625,14.0833333333333
2002-06-18,7.57142857142857,6.54705882352941,7.675,7.75,5.375,11.6666666666667,10.7333333333333
2002-06-19,4.21428571428571,4.98823529411765,5.75294117647059,4.90909090909091,4,7.85714285714286,9.21428571428571
2002-06-20,5.84210526315789,4.57619047619048,3.98095238095238,5.33333333333333,3.8,10.3157894736842,5.42105263157895
2002-06-21,5.45,4.42272727272727,4.94090909090909,4.5,3.9,6.35,6.85
2002-06-22,5.95833333333333,5.75,6.79166666666667,4.89473684210526,4.21739130434783,5.5,7.25
2002-06-23,4.375,5.33333333333333,5.58333333333333,4.25,3.5,6.41666666666667,9.08333333333333
2002-06-24,4.95833333333333,5.45833333333333,6.875,4.95,3.66666666666667,7,8.95833333333333
2002-06-25,3.08333333333333,4.375,5.33333333333333,4.6,3.125,7.16666666666667,10.6666666666667
2002-06-26,4.66666666666667,6,8,5.95,4.20833333333333,7.625,10.3333333333333
2002-06-27,5.04166666666667,4.20833333333333,6.29166666666667,4.7,4.39130434782609,5.5,10.875
2002-06-28,3.33333333333333,3.625,5.20833333333333,3.8,3.41666666666667,4.83333333333333,8.16666666666667
2002-06-29,3.45833333333333,4.73333333333333,5.3625,4.6,3.08333333333333,5.39130434782609,7.70833333333333
2002-06-30,5.91666666666667,6.04166666666667,6.70833333333333,6,4.25,7.91666666666667,9.08333333333333
2002-07-01,8.41666666666667,6.875,6.29166666666667,5.85,3.66666666666667,7.41666666666667,7.54166666666667
2002-07-02,4.78260869565217,4.58333333333333,6.875,5,3.875,5.82608695652174,6.52173913043478
2002-07-03,5.41666666666667,5.16666666666667,5.41666666666667,4.25,3.83333333333333,5.29166666666667,8.66666666666667
2002-07-04,4.68181818181818,4.37826086956522,3.8,3.21052631578947,2.77272727272727,4.45454545454545,4.31818181818182
2002-07-05,3.70833333333333,3.29583333333333,4.45833333333333,4,2.625,4.91666666666667,4.25
2002-07-06,3,3.75,4.33333333333333,3.55,3.04166666666667,6.125,6.41666666666667
2002-07-07,4.79166666666667,3.95833333333333,4.29166666666667,3.6,3.16666666666667,5.91304347826087,6.16666666666667
2002-07-08,5.08333333333333,5.7125,6.79166666666667,5.1,4.25,7.66666666666667,10.875
2002-07-09,3.82608695652174,3.52173913043478,2.78260869565217,2.76470588235294,1.90909090909091,3.56521739130435,2.47826086956522
2002-07-10,4.5,4.83333333333333,4.83333333333333,4.44736842105263,3.17391304347826,5.29166666666667,4.58333333333333
2002-07-11,2.8695652173913,3.04166666666667,3.54166666666667,2.35,2.17391304347826,4.60869565217391,6.95652173913043
2002-07-12,2.70833333333333,2.70833333333333,3,3.57894736842105,2.43478260869565,4.04166666666667,3.58333333333333
2002-07-13,2.33333333333333,1.41666666666667,3.08333333333333,2.7,2.20833333333333,4.33333333333333,3.33333333333333
2002-07-14,3.34782608695652,3.08333333333333,2.91666666666667,3.65,2.54166666666667,6.08333333333333,5.20833333333333
2002-07-15,1.75,2.91666666666667,4.875,3,2.41666666666667,3.79166666666667,4.95833333333333
2002-07-16,3.125,3.33333333333333,2.54166666666667,2.6,2.45833333333333,2.79166666666667,4.5
2002-07-17,2.25,1.875,2.65,2,2.04166666666667,2.20833333333333,3.29166666666667
2002-07-18,2.04166666666667,1.5,2.16666666666667,2,1.66666666666667,2.33333333333333,2.16666666666667
2002-07-19,3.41666666666667,3.29166666666667,2.91666666666667,3.65,2.29166666666667,4.83333333333333,3.91666666666667
2002-07-20,4.69565217391304,4.16666666666667,4.94166666666667,4.57894736842105,3.47826086956522,4.82608695652174,9.69565217391304
2002-07-21,2.52173913043478,2.64583333333333,3.775,3.57894736842105,2.91666666666667,4.43478260869565,6.43478260869565
2002-07-22,4.70833333333333,4.875,5.75,4.8,3.5,5.41666666666667,6.08333333333333
2002-07-23,5.95652173913043,5.98333333333333,7.79583333333333,5.3,4.79166666666667,6.52173913043478,9.04166666666667
2002-07-24,3.125,2.79166666666667,4.425,3.5,2.79166666666667,5.20833333333333,7.20833333333333
2002-07-25,2.54166666666667,4.375,6.45833333333333,4.21052631578947,3.875,6.54166666666667,10.1666666666667
2002-07-26,3.33333333333333,3.125,5,2.95,2.75,4.5,6.54166666666667
2002-07-27,5.45,5.38095238095238,3.8,5.23529411764706,4.26315789473684,8.9,7.45
2002-07-28,3.45833333333333,2.875,3.79166666666667,3.95,3.33333333333333,5.54166666666667,6.33333333333333
2002-07-29,2.38095238095238,2.61904761904762,3.95909090909091,3.85,2.85714285714286,5,3.14285714285714
2002-07-30,5.04347826086957,5.26086956521739,5.8695652173913,4.68421052631579,4.30434782608696,5.69565217391304,6
2002-07-31,7.20833333333333,4.79166666666667,4.70833333333333,5.1,3.375,7.625,6.16666666666667
2002-08-01,3.04166666666667,2.04583333333333,2.75,3.1,2.70833333333333,4.16666666666667,3.125
2002-08-02,2.79166666666667,2.9,3.375,3.57894736842105,2.75,5.33333333333333,1.875
2002-08-03,2.16666666666667,1.5,2.125,2.36842105263158,1.375,3.54166666666667,1.5
2002-08-04,3.83333333333333,2.83333333333333,2.41666666666667,2.75,1.875,2.875,1.16666666666667
2002-08-05,1.82608695652174,2.65,2.19166666666667,2,1.375,1.56521739130435,1.5
2002-08-06,2.20833333333333,2.75,3.625,2.57894736842105,2.41666666666667,4.20833333333333,3.45833333333333
2002-08-07,3.8695652173913,4.52173913043478,4.08695652173913,4,3.1304347826087,4.39130434782609,6.60869565217391
2002-08-08,6.625,4.9,3.9625,4.35,2.66666666666667,5.22727272727273,4.8695652173913
2002-08-09,4.625,4.04166666666667,5.625,3.95,3.54166666666667,3.58333333333333,8.5
2002-08-10,2.70833333333333,3.29166666666667,4.25,3.72222222222222,2.79166666666667,3.79166666666667,5.91666666666667
2002-08-11,5.95652173913043,6.83333333333333,6.19583333333333,5.65,4.95833333333333,7.125,7.625
2002-08-12,4.16666666666667,3.625,5.20833333333333,4.61111111111111,3.66666666666667,6.29166666666667,6.45833333333333
2002-08-13,4.125,3.16666666666667,6.16666666666667,4.05555555555556,3.54166666666667,2.66666666666667,4.04166666666667
2002-08-14,5.95833333333333,6.29166666666667,5.25,5.2,5.5,7.54166666666667,7.625
2002-08-15,3.95833333333333,5,4.83333333333333,4.9,3.70833333333333,7.95833333333333,9.78260869565217
2002-08-16,4.45833333333333,4.16666666666667,3.95833333333333,2.95,3.16666666666667,4.33333333333333,4.29166666666667
2002-08-17,8.21739130434783,7.70833333333333,7.08333333333333,7.84210526315789,6.04166666666667,11.4583333333333,10.8333333333333
2002-08-18,2.73913043478261,2.625,2.2125,2.8,1.52173913043478,2.8695652173913,4.56521739130435
2002-08-19,1.83333333333333,1.83333333333333,1.91666666666667,2.10526315789474,1.5,1.625,3.375
2002-08-20,2.1304347826087,1.29166666666667,1.875,1.94444444444444,1.59090909090909,1.75,2.29166666666667
2002-08-21,2.45454545454545,1.52173913043478,2.67826086956522,2.33333333333333,1.1304347826087,5.26086956521739,3.08695652173913
2002-08-22,1.875,1.45833333333333,2.66666666666667,1.95,1.91304347826087,3.70833333333333,3.16666666666667
2002-08-23,2.04166666666667,2.375,4.08333333333333,2.7,2.66666666666667,4.875,4.79166666666667
2002-08-24,3.95833333333333,3.41666666666667,4.45833333333333,3.10526315789474,2.8695652173913,3.04166666666667,7.83333333333333
2002-08-25,2.5,2.33333333333333,3,2.75,1.875,1.16666666666667,3.95833333333333
2002-08-26,2.41666666666667,2.04166666666667,2.58333333333333,2.05,1.75,2,2.45833333333333
2002-08-27,2,2.625,4.16666666666667,2.7,2,3.45833333333333,3.75
2002-08-28,3.66666666666667,2.79166666666667,4.58333333333333,5,3.47826086956522,7,6.79166666666667
2002-08-29,3.30434782608696,3.30434782608696,4.69565217391304,3,3.1304347826087,5.43478260869565,8.69565217391304
2002-08-30,6.83333333333333,6.625,6.83333333333333,5.8,4.73913043478261,6.26086956521739,8.04166666666667
2002-08-31,3.20833333333333,3.08333333333333,4.75416666666667,3.3,2.83333333333333,3.52173913043478,8.39130434782609
2002-09-01,2.75,2.58333333333333,3.125,4.25,2.56521739130435,8.125,6.58333333333333
2002-09-02,2.70833333333333,2.25,3.41666666666667,2.9,2.125,7.08333333333333,5.5
2002-09-03,2.16666666666667,2,2.75,2.55,1.54166666666667,3.5,3.41666666666667
2002-09-04,2.1304347826087,2.73913043478261,2.65217391304348,2.47368421052632,2.08695652173913,2.91304347826087,2.65217391304348
2002-09-05,4.27777777777778,4.63333333333333,5.7047619047619,5.26666666666667,3.83333333333333,8.27777777777778,8.83333333333333
2002-09-06,5.8695652173913,6.04347826086957,6.04347826086957,4.85,4.82608695652174,9.69565217391304,10.4782608695652
2002-09-07,6.5,6.25,7.125,5.8,4.70833333333333,10.4583333333333,11.125
2002-09-08,3.45833333333333,3.625,4.25,3.75,2.8695652173913,8.39130434782609,11.0416666666667
2002-09-09,2.83333333333333,2.83333333333333,3.5,3.15,2.83333333333333,5.08333333333333,7.45833333333333
2002-09-10,5.29166666666667,4.91666666666667,5.29166666666667,4.15,3.82608695652174,5.54166666666667,6.41666666666667
2002-09-11,7.43478260869565,6.25,5.91666666666667,5.15,5.66666666666667,6.79166666666667,9.33333333333333
2002-09-12,6.70833333333333,5.125,3.58333333333333,4.8,3.76190476190476,6.25,7.66666666666667
2002-09-13,5.45833333333333,4.58333333333333,4.79166666666667,4.85,4.09090909090909,5.875,7.29166666666667
2002-09-14,2.41666666666667,2.16666666666667,3.41666666666667,3.05,2.875,4.625,1.875
2002-09-15,1.43478260869565,1.34782608695652,2.26521739130435,1.63157894736842,1.34782608695652,4.30434782608696,3.60869565217391
2002-09-16,2.54166666666667,2.5,2.54166666666667,3.35,1.58333333333333,5.16666666666667,6.04166666666667
2002-09-17,2.91304347826087,2.3375,2.275,2.45,1.58333333333333,3.79166666666667,4.60869565217391
2002-09-18,3,2.30434782608696,2.95652173913043,3,2.34782608695652,4.1304347826087,1.65217391304348
2002-09-19,2.83333333333333,1.625,2.375,2,1.875,4.33333333333333,3.83333333333333
2002-09-20,1.83333333333333,2,2,2.21052631578947,1.75,3.78260869565217,2.95833333333333
2002-09-21,1.52173913043478,1.83333333333333,2.33333333333333,2.3,1.29166666666667,2.95833333333333,3.65217391304348
2002-09-22,2.54166666666667,1.875,3.625,2.35,2.25,3.20833333333333,6.21739130434783
2002-09-23,3.25,2.75,3.48333333333333,3.3,2.5,4.20833333333333,5.875
2002-09-24,4.08695652173913,1.25,2.08333333333333,2.10526315789474,1.75,2.95833333333333,2.91666666666667
2002-09-25,1.875,2.29166666666667,4.375,2.85,2.125,3.41666666666667,6.83333333333333
2002-09-26,1.34782608695652,2.15416666666667,5.7375,3.27777777777778,2.77272727272727,3.8695652173913,7.52173913043478
2002-09-27,2.29166666666667,2,2.875,1.75,1.125,2.79166666666667,2.875
2002-09-28,5,4,2.72727272727273,3.52941176470588,3.1,4.90909090909091,3.81818181818182
2002-09-29,6.79166666666667,5.375,4.83333333333333,3.84210526315789,4.25,6.29166666666667,6.41666666666667
2002-09-30,4.75,4.41666666666667,4.625,4.4,4.20833333333333,4.60869565217391,4.5
2002-10-01,4.82608695652174,4.35833333333333,4.94166666666667,4.05,4.52173913043478,5.95652173913043,6.52173913043478
2002-10-02,5.95833333333333,5.37916666666667,5.29166666666667,5.45,4.625,8.26086956521739,8.47826086956522
2002-10-03,3.45833333333333,3.45833333333333,4.625,3.47368421052632,2.8695652173913,6.25,6.375
2002-10-04,3.75,3.70833333333333,4.83333333333333,5.05,3.16666666666667,9.125,8.45833333333333
2002-10-05,1.54166666666667,1.625,6.375,2.95,2.91304347826087,4.08333333333333,7.54166666666667
2002-10-06,2.625,1.875,2.69166666666667,1.8,1.66666666666667,2.70833333333333,2.54166666666667
2002-10-07,4.52173913043478,3.81818181818182,2.36363636363636,3.31578947368421,3.33333333333333,5.81818181818182,4.27272727272727
2002-10-08,2.83333333333333,2.95833333333333,7.79166666666667,3.55,6.20833333333333,4.29166666666667,10.75
2002-10-09,3.45833333333333,3.875,6.875,5.45,4.20833333333333,6.16666666666667,10.7916666666667
2002-10-10,3.125,2.45833333333333,3.33333333333333,3.25,2.41666666666667,4.66666666666667,7.33333333333333
2002-10-11,3.75,3.66666666666667,4.25,3.5,2.66666666666667,5.875,6.5
2002-10-12,3.5,2.70833333333333,5.16666666666667,2.5,2.5,4.60869565217391,5.58333333333333
2002-10-13,1.98333333333333,1.89583333333333,3.19166666666667,1.80555555555556,1.47826086956522,1.58333333333333,3.29583333333333
2002-10-14,2,1.25,3.625,2.3,2.08333333333333,2.08333333333333,3.70833333333333
2002-10-15,3.91666666666667,4,7.375,4.45,3.41666666666667,4.875,10.25
2002-10-16,3.73913043478261,3.04583333333333,5.21666666666667,3.1,2.29166666666667,1.8695652173913,5.91304347826087
2002-10-17,2.33333333333333,2.08333333333333,3.75,2.4,2,4.25,6.33333333333333
2002-10-18,1.875,1.54166666666667,4.04166666666667,2.75,2.34782608695652,3.625,7.83333333333333
2002-10-19,3.875,1.91666666666667,3.20833333333333,1.9,1.54166666666667,3.04166666666667,6.20833333333333
2002-10-20,10.25,7.375,7.45833333333333,8.21052631578947,5.25,9.625,11.6666666666667
2002-10-21,4.25,2.625,4.5,6.75,4.08333333333333,9.83333333333333,16.9166666666667
2002-10-22,6.47619047619048,5.8125,5.57391304347826,6.05555555555556,4.14285714285714,11,15.8095238095238
2002-10-23,4.04166666666667,3.25,7.66666666666667,4.15789473684211,3.83333333333333,6.875,10.3333333333333
2002-10-24,4.33333333333333,4.54166666666667,3.79166666666667,3.4,2.54166666666667,6.58333333333333,7.29166666666667
2002-10-25,11,8.33333333333333,9.29166666666667,6,5.16666666666667,11.0454545454545,6.625
2002-10-26,11.1111111111111,8.25,8.44444444444444,NA,5.625,8.22222222222222,10.5555555555556
2002-10-27,10.695652173913,9.35833333333333,11.2,7.26315789473684,5.83333333333333,10.9166666666667,13.375
2002-10-28,3.58333333333333,3.25,5.58333333333333,3.2,3.08333333333333,6.16666666666667,7.91666666666667
2002-10-29,5.125,4.57083333333333,4.08333333333333,4.05,3.41666666666667,4.54166666666667,4.375
2002-10-30,2.33333333333333,2.91666666666667,3.41666666666667,2.9,2.25,2.70833333333333,2.58333333333333
2002-10-31,3.375,3.20833333333333,4.08333333333333,3.1,2.79166666666667,4.91666666666667,6.08333333333333
2002-11-01,4.83333333333333,4.14583333333333,4.29166666666667,4.25,3.625,6.66666666666667,6.58333333333333
2002-11-02,9.08333333333333,7.79166666666667,7.33333333333333,6.75,4.8695652173913,10.4583333333333,11.1666666666667
2002-11-03,9.95833333333333,7.875,8.79166666666667,6.9,4.91666666666667,12.0416666666667,11.875
2002-11-04,5,3.92083333333333,5.69583333333333,4.3,3.75,8.17391304347826,9.26086956521739
2002-11-05,3.66666666666667,3.375,2.66666666666667,3.9,3.375,7.29166666666667,7.08333333333333
2002-11-06,8.33333333333333,6.08333333333333,7.625,4.95,4.33333333333333,10.5,12.75
2002-11-07,7.08333333333333,5.5,7.5,4.6,4.125,9.29166666666667,11.7916666666667
2002-11-08,7.375,6.70833333333333,7,6.2,5,7.625,7.29166666666667
2002-11-09,4.66666666666667,3.66666666666667,3.25,2.9,2,4.5,6.70833333333333
2002-11-10,6.91666666666667,5.41666666666667,6.41666666666667,5.35,4.41666666666667,9.43478260869565,9.25
2002-11-11,8.91666666666667,6.54166666666667,7.33333333333333,6.15,5.20833333333333,12.5,11.2916666666667
2002-11-12,5.375,5.16666666666667,5.625,4.8,4.26086956521739,9.875,10.625
2002-11-13,4.54166666666667,4.64583333333333,3.33333333333333,4.8,3.17391304347826,6.83333333333333,7.79166666666667
2002-11-14,4.29166666666667,3.33333333333333,6.875,6.6,4.45833333333333,9.79166666666667,15.625
2002-11-15,8.58333333333333,7.125,5.45833333333333,7.35,4.275,12.6666666666667,16.2916666666667
2002-11-16,4.375,3.29166666666667,5.29166666666667,3.05,3.25,6.54166666666667,11.9166666666667
2002-11-17,3.25,3.0875,3.5,2.3,2,3.79166666666667,3.54166666666667
2002-11-18,3.25,2.37272727272727,6.10454545454545,2.22222222222222,3.76190476190476,4.15,7.15
2002-11-19,4.95238095238095,5.09545454545455,9.67272727272727,4.72222222222222,4.42105263157895,6.42857142857143,12.8636363636364
2002-11-20,7.83333333333333,7.125,5.83333333333333,5.35,4.63636363636364,7.79166666666667,7.95833333333333
2002-11-21,3.54166666666667,5.20833333333333,8.08333333333333,5.15,5.08333333333333,5.70833333333333,11.4583333333333
2002-11-22,5.41666666666667,5.75,4.69166666666667,4.95,4.79166666666667,6.75,9.04166666666667
2002-11-23,6.52173913043478,6.7375,4.9625,5.35,4.95833333333333,6.78260869565217,9.26086956521739
2002-11-24,5.36363636363636,6,4.72727272727273,4.94444444444444,4.95454545454545,7.45454545454545,9.86363636363636
2002-11-25,3.70833333333333,4.5,3.95833333333333,4.05,3.83333333333333,6.25,7
2002-11-26,7.18181818181818,7.29130434782609,6.66521739130435,5.6,5.95454545454545,8,9.82608695652174
2002-11-27,7.625,7.33333333333333,7.75,6.9,6.91666666666667,10.2083333333333,10.875
2002-11-28,4.375,4.66666666666667,4.04166666666667,4.4,3.66666666666667,6.25,8
2002-11-29,4.17391304347826,3.56666666666667,4.7125,3.15789473684211,2.29166666666667,5.5,5.75
2002-11-30,5.75,5,4.125,4.4,3.60869565217391,7.70833333333333,7.45833333333333
2002-12-01,14.7916666666667,14.5,11.0833333333333,10.6,7.83333333333333,16.3333333333333,14.5833333333333
2002-12-02,8.83333333333333,10.0833333333333,11.9166666666667,8.70588235294118,7.91666666666667,12.875,16.125
2002-12-03,3.95833333333333,3.16666666666667,4.58333333333333,3.26315789473684,3.33333333333333,5.95833333333333,6.66666666666667
2002-12-04,5.75,3.875,6.5,4.1,3.79166666666667,7.83333333333333,9.25
2002-12-05,1.375,2.58333333333333,4.375,1.75,1.73913043478261,3.125,4.58333333333333
2002-12-06,2.91666666666667,3.45833333333333,2.58333333333333,2.55,1.375,3.875,5.58333333333333
2002-12-07,4.42727272727273,2.175,4.80833333333333,3.16,2.3,3.60434782608696,6.97826086956522
2002-12-08,5.5,3.33333333333333,6.83333333333333,4.15,3.58333333333333,5.33333333333333,10.2916666666667
2002-12-09,4.79166666666667,4.25,7.58333333333333,4.9,4.83333333333333,5,12.5416666666667
2002-12-10,5.25,5.99166666666667,10.2,5.85,5.91666666666667,5.73913043478261,15.2608695652174
2002-12-11,3.5,5.16666666666667,8,6.15,6.25,5.95833333333333,13.9166666666667
2002-12-12,2.82608695652174,3.3375,4.425,3.44444444444444,3.52173913043478,4.39130434782609,8.16666666666667
2002-12-13,2.27272727272727,2.43478260869565,2.69565217391304,2.89473684210526,1.95652173913043,2.90909090909091,4.47826086956522
2002-12-14,5.04166666666667,4.425,6.125,4.05,3.21739130434783,3.25,7.54166666666667
2002-12-15,2.5,3.375,5.77916666666667,3.63157894736842,2.86363636363636,3.375,9.125
2002-12-16,4.91666666666667,2.54166666666667,4.8375,2.75,2.375,0.739130434782609,4.04347826086957
2002-12-17,4.47826086956522,3.47826086956522,4.47826086956522,3.2,2.41666666666667,1.95652173913043,3.17391304347826
2002-12-18,6.58333333333333,5.54166666666667,5.875,3.9,3.1304347826087,5.20833333333333,5.54166666666667
2002-12-19,6.375,5.29166666666667,6.08333333333333,4.35,3.1304347826087,4.29166666666667,6.08695652173913
2002-12-20,3.60869565217391,4.04166666666667,4.54166666666667,3.15,2.875,1.75,4.5
2002-12-21,5.04347826086957,4.95833333333333,6.04166666666667,4.85,3.91666666666667,5.625,9.33333333333333
2002-12-22,4.41666666666667,4.25,4.675,3.45,3.25,5.65217391304348,5.08695652173913
2002-12-23,7.56521739130435,7.54166666666667,8,6.65,7.28571428571429,6.95833333333333,11.3333333333333
2002-12-24,5.79166666666667,5.5,5.58333333333333,5.1,4.66666666666667,6.04166666666667,9.125
2002-12-25,4.5,3.875,4.41666666666667,3.4,3.29166666666667,4.20833333333333,4.79166666666667
2002-12-26,4.20833333333333,4.20833333333333,4.45833333333333,4.45,3.33333333333333,4.79166666666667,6.45833333333333
2002-12-27,3.625,3.41666666666667,4.08333333333333,3.6,3,4.41666666666667,6.47826086956522
2002-12-28,3.91304347826087,3.95652173913043,4.8695652173913,3.15789473684211,3.04347826086957,3.65217391304348,6.04347826086957
2002-12-29,5.25,4.04166666666667,3.875,3.05,2.79166666666667,4,9.5
2002-12-30,2.95652173913043,2.7125,5.13333333333333,3.05555555555556,3.8695652173913,2.21739130434783,8.39130434782609
2002-12-31,5,4.58333333333333,7.58333333333333,4.10526315789474,4.08695652173913,5.875,9.25
2003-01-01,4.73913043478261,4.31666666666667,6.4625,3.84210526315789,3.875,4.04347826086957,10.3913043478261
2003-01-02,3.91666666666667,3.91666666666667,4.91304347826087,4.55,3.66666666666667,6.17391304347826,11.3478260869565
2003-01-03,3.79166666666667,3.20833333333333,5.75,3.25,3.25,1.95833333333333,8.125
2003-01-04,2.83333333333333,2.125,3.08333333333333,2.35,1.91666666666667,2.29166666666667,4.83333333333333
2003-01-05,7.16666666666667,5.91666666666667,2.775,4.5,2.58333333333333,6.78260869565217,5.34782608695652
2003-01-06,7.34782608695652,5.29166666666667,5.25,4.73684210526316,3.54166666666667,7.29166666666667,8.45833333333333
2003-01-07,12,10.375,9.70833333333333,9.65,6.83333333333333,10.7083333333333,13.75
2003-01-08,5.28571428571429,5.68636363636364,6.25909090909091,4.94117647058824,3.28571428571429,5.71428571428571,9.09523809523809
2003-01-09,3.20833333333333,4.125,5.83333333333333,3.95,3.21739130434783,2.41666666666667,7.83333333333333
2003-01-10,1.95833333333333,1.33333333333333,3.08333333333333,1.42105263157895,2.04166666666667,2.70833333333333,4.16666666666667
2003-01-11,1.33333333333333,1.66666666666667,2.41666666666667,2.15,1.30434782608696,4.875,5.83333333333333
2003-01-12,5.70833333333333,4.54166666666667,7.625,5.45,4.66666666666667,9.08333333333333,10.7916666666667
2003-01-13,7.625,7.33333333333333,8.75833333333333,5.94736842105263,NA,10.4166666666667,13.125
2003-01-14,10.6666666666667,8.20833333333333,10.2083333333333,9.35,6.91666666666667,14.875,13.2916666666667
2003-01-15,7.45833333333333,6.79166666666667,9.25,6.6,5.39130434782609,12.1666666666667,15.2083333333333
2003-01-16,8.29166666666667,7.20833333333333,9.125,7.85,6.625,13.5,13.875
2003-01-17,7.41666666666667,7.20833333333333,8.45833333333333,5.7,5.70833333333333,9.70833333333333,12.9166666666667
2003-01-18,4.78260869565217,5.2,4.775,4.9,4.16666666666667,6.65217391304348,7.56521739130435
2003-01-19,5.26086956521739,4.48333333333333,3.3375,2.85,2.75,4.82608695652174,4.60869565217391
2003-01-20,5.04347826086957,5.65217391304348,6.17391304347826,4.73684210526316,4.8695652173913,6.56521739130435,8.1304347826087
2003-01-21,4.75,2.16666666666667,3.33333333333333,2.4,2.125,2.91666666666667,5.83333333333333
2003-01-22,5.47826086956522,4.47916666666667,7.46666666666667,4.1,4.56521739130435,6.47826086956522,13.5217391304348
2003-01-23,4.54166666666667,4.08333333333333,4.375,4.75,3.125,9.41666666666667,8.41666666666667
2003-01-24,7.58333333333333,6.41666666666667,7.70833333333333,7.95,5.625,12.0833333333333,11.25
2003-01-25,5.33333333333333,5.54166666666667,7.7125,6.5,4.83333333333333,8.54166666666667,11.0833333333333
2003-01-26,3.17391304347826,7.625,10.8333333333333,4.95,5.58333333333333,8.16666666666667,11.7083333333333
2003-01-27,6.95833333333333,8.08333333333333,9.83333333333333,7.3,6.20833333333333,10.875,14.2083333333333
2003-01-28,11.25,11.2083333333333,11.7083333333333,10.8125,7.91304347826087,15.1304347826087,19.3478260869565
2003-01-29,10,6.95833333333333,7.5,7.15,5.20833333333333,10.7391304347826,14.5
2003-01-30,8.375,7.08333333333333,7.33333333333333,6.4,4.83333333333333,10.25,15.75
2003-01-31,3.04166666666667,3.79166666666667,5.79166666666667,3.95,3.41666666666667,5.83333333333333,9
2003-02-01,6.29166666666667,5.95833333333333,7.29166666666667,5.55,4.54166666666667,9.375,11.0833333333333
2003-02-02,10.4583333333333,9.83333333333333,10.1666666666667,7.25,5.91666666666667,12.0833333333333,14.8333333333333
2003-02-03,6.82608695652174,5.94583333333333,8.40416666666667,5.1,5.20833333333333,9.54166666666667,14.4583333333333
2003-02-04,6.125,4.125,6.91666666666667,4.4,3.91666666666667,6.83333333333333,13.0416666666667
2003-02-05,2.33333333333333,3.08333333333333,3.54166666666667,2.65,2.79166666666667,4.75,7
2003-02-06,4.81818181818182,4.375,5.54166666666667,4.14285714285714,4.16666666666667,7.41666666666667,8.54166666666667
2003-02-07,3.95652173913043,4.04166666666667,4.63333333333333,5.75,3.375,8.54166666666667,9
2003-02-08,5.75,4.875,6.41666666666667,5.15,4.08333333333333,6.70833333333333,8.08333333333333
2003-02-09,5.1304347826087,4.29166666666667,4.79166666666667,3.65,3.33333333333333,6.25,6.08333333333333
2003-02-10,7.47826086956522,7.29583333333333,6.25,7,5.95833333333333,11.0833333333333,11.9130434782609
2003-02-11,1.43478260869565,1.91666666666667,4.08333333333333,1.95,1.79166666666667,2.73913043478261,5.33333333333333
2003-02-12,2.625,2.45833333333333,2.625,2.26315789473684,1.125,4.54166666666667,4.29166666666667
2003-02-13,5.1875,4.7125,3.04166666666667,3.2,2.125,6.5,7.08333333333333
2003-02-14,3,4.25,3.41666666666667,3.3,2.34782608695652,2.625,6.125
2003-02-15,4.95652173913043,5.70833333333333,3.625,3.8,3.17391304347826,7.08695652173913,7.17391304347826
2003-02-16,7.71176470588235,7.25909090909091,6.77727272727273,5.99230769230769,5.625,12.3882352941176,13.4352941176471
2003-02-17,8.95652173913044,9.01304347826087,7.18260869565217,6.26315789473684,6.60869565217391,11.2173913043478,7.77272727272727
2003-02-18,12.3333333333333,12.4583333333333,10.7083333333333,7.75,7.8695652173913,13.8333333333333,16.9583333333333
2003-02-19,4.52380952380952,6.325,6.65833333333333,6.07692307692308,3.63636363636364,8.5,10.05
2003-02-20,1.52173913043478,2.1875,2.875,NA,2.18181818181818,2.17391304347826,5.43478260869565
2003-02-21,6.52380952380952,6.1304347826087,4.15217391304348,3.78571428571429,3.30434782608696,4,4.85714285714286
2003-02-22,9.45,9.26666666666667,7.85714285714286,6.85714285714286,6,9.31428571428571,10.6666666666667
2003-02-23,6.10526315789474,6.34090909090909,6.81363636363636,6.875,5.75,10.3888888888889,12.2105263157895
2003-02-24,8.22727272727273,7.53478260869565,5.61739130434783,6.15789473684211,4.8695652173913,7.95652173913043,8.40909090909091
2003-02-25,6.75,7.75,6,5.85,5,7.625,9.29166666666667
2003-02-26,5.91666666666667,5.95833333333333,6.29166666666667,5.75,4.54166666666667,6.54166666666667,10.125
2003-02-27,6.25,6.27916666666667,4.48333333333333,5.05263157894737,4.33333333333333,7.56521739130435,7.47826086956522
2003-02-28,5.17391304347826,5.83333333333333,8.41666666666667,4.5,5.5,6.04166666666667,10.25
2003-03-01,3.47826086956522,4.20833333333333,3.95833333333333,4,3.20833333333333,6.08333333333333,6.25
2003-03-02,3.79166666666667,3.91666666666667,4.54166666666667,4.15,2.875,5.91666666666667,6.08333333333333
2003-03-03,6.58333333333333,5.875,6.45833333333333,5.8,4.79166666666667,7.66666666666667,9.16666666666667
2003-03-04,7.16666666666667,6.45833333333333,7.70833333333333,6.65,5.56521739130435,9.33333333333333,9.04166666666667
2003-03-05,5.81818181818182,5.69565217391304,5.60869565217391,5.31578947368421,4.52173913043478,9.69565217391304,10.3478260869565
2003-03-06,6.25,5.70833333333333,6.08333333333333,5.6,4.625,9.25,9
2003-03-07,7,6.08333333333333,8.375,4.85,5.875,5.58333333333333,8.54166666666667
2003-03-08,11.1666666666667,7.875,8.375,7.4,5.20833333333333,9.45833333333333,7.95833333333333
2003-03-09,10.2916666666667,9.25,10.625,8.94736842105263,7.20833333333333,14.0416666666667,11.7916666666667
2003-03-10,11.7083333333333,9.54166666666667,10.125,8.65,7.58333333333333,13.875,13.125
2003-03-11,7.08333333333333,8.08333333333333,9.45,7.05,6.17391304347826,10.7916666666667,12.4583333333333
2003-03-12,4.59090909090909,4.2125,5.19166666666667,3.78947368421053,2.91666666666667,5.08695652173913,6.95652173913043
2003-03-13,5.95833333333333,4.79166666666667,4.54166666666667,3.73684210526316,2.875,4.5,6.08333333333333
2003-03-14,6.58333333333333,6,4.20833333333333,4.7,3.78260869565217,5.16666666666667,7.95833333333333
2003-03-15,4.75,4.79166666666667,5.08333333333333,3.95,3.5,4.41666666666667,8.04166666666667
2003-03-16,4.95833333333333,4.91666666666667,4.20833333333333,4.1,3.375,3.04166666666667,5.33333333333333
2003-03-17,5.1304347826087,3.9625,3.37916666666667,3.73333333333333,3.41666666666667,5.1304347826087,4.34782608695652
2003-03-18,4.66666666666667,4.11818181818182,2.91304347826087,3.53333333333333,3,2.31818181818182,4.19047619047619
2003-03-19,2.70833333333333,3.375,1.70833333333333,2.75,2.5,4.20833333333333,3.91666666666667
2003-03-20,1.52173913043478,2.37391304347826,4.04347826086957,2.64705882352941,2,3.95652173913043,4.82608695652174
2003-03-21,4.09090909090909,3.86363636363636,2.63636363636364,4.05263157894737,2.72727272727273,8.40909090909091,5.81818181818182
2003-03-22,3.83333333333333,4.6125,3,3.65,3.66666666666667,7.75,5.58333333333333
2003-03-23,2.09090909090909,3.06666666666667,2.625,3.1,2.70833333333333,1.83333333333333,4.56521739130435
2003-03-24,2.5,2.79166666666667,2.83333333333333,3.3,2.125,4.5,3.66666666666667
2003-03-25,2.91666666666667,3.06666666666667,3.25,2.7,2,4.79166666666667,2.79166666666667
2003-03-26,3.375,3.29166666666667,2.91666666666667,2.45,2.33333333333333,1.75,2.125
2003-03-27,2.29166666666667,2.70833333333333,2.79166666666667,3.15,2.95652173913043,1.75,3.20833333333333
2003-03-28,2,2.33333333333333,2.375,2.25,1.79166666666667,1.95833333333333,3.91666666666667
2003-03-29,3.91666666666667,3.54166666666667,3.91666666666667,2.7,2.75,3.41666666666667,6.125
2003-03-30,2.26086956521739,2.15,3.75,2.8,2.29166666666667,3.08695652173913,5.21739130434783
2003-03-31,4.21739130434783,4.85416666666667,4.79166666666667,5.3,3.625,8.45833333333333,9
2003-04-01,8.39130434782609,9.37916666666667,10.6291666666667,8.47368421052632,6.79166666666667,10,13.6086956521739
2003-04-02,6.59090909090909,5.91666666666667,7.04166666666667,5.05,4.69565217391304,7.08333333333333,9.29166666666667
2003-04-03,3.45833333333333,3.45833333333333,4.54166666666667,3.45,3.20833333333333,3.70833333333333,7.04166666666667
2003-04-04,1.58333333333333,2.20833333333333,5.13333333333333,1.84210526315789,2.625,2.875,6.45833333333333
2003-04-05,1.56521739130435,2.08333333333333,1.95833333333333,1.95,1.5,1.875,2
2003-04-06,3.8695652173913,3.73913043478261,3.34782608695652,3.55,3,1.33333333333333,4.82608695652174
2003-04-07,4.33333333333333,5.375,4.625,4.7,4.25,5.34782608695652,7.54166666666667
2003-04-08,3.625,5.41666666666667,3.58333333333333,4.25,3.54166666666667,4.79166666666667,5.625
2003-04-09,3.41666666666667,2.91666666666667,2.5,2.75,2.29166666666667,3.08333333333333,5.95833333333333
2003-04-10,4.39130434782609,4.06666666666667,3.5875,3.25,2.625,4.56521739130435,7.04347826086957
2003-04-11,4.08333333333333,3.45833333333333,1.875,2.1,1.875,2.45833333333333,4.375
2003-04-12,5,4.83333333333333,3,3.4,2.75,3.79166666666667,3
2003-04-13,8.65217391304348,7.55,6.59166666666667,6.75,5.78260869565217,7.95833333333333,9.52173913043478
2003-04-14,2.17391304347826,3.82608695652174,3.73913043478261,3.44444444444444,3.56521739130435,3.47826086956522,7.08695652173913
2003-04-15,5.5,6.43478260869565,4.47826086956522,5.68421052631579,4.34782608695652,6.95652173913043,7.69565217391304
2003-04-16,5.875,5.75,4.08333333333333,4.45,3.66666666666667,6.125,6.625
2003-04-17,4.04347826086957,3.50416666666667,3.5875,4.21052631578947,3.78260869565217,3.39130434782609,6.65217391304348
2003-04-18,4.83333333333333,3.58333333333333,5.5,4.4,4.41666666666667,4.08333333333333,7.04166666666667
2003-04-19,3.66666666666667,5.20833333333333,7.66666666666667,5.7,5.04347826086957,5.66666666666667,8.125
2003-04-20,4.75,5.41666666666667,8.08333333333333,4.75,4.58333333333333,5.83333333333333,9.54166666666667
2003-04-21,3.375,3.66666666666667,4.58333333333333,3.3,3.25,3.1304347826087,6
2003-04-22,2.83333333333333,2.45833333333333,4.08333333333333,2.55,2.33333333333333,2.83333333333333,4.45833333333333
2003-04-23,5.29166666666667,5.125,4.04166666666667,4.5,3.45833333333333,3.95833333333333,5.79166666666667
2003-04-24,6.375,6.375,5.5,5.26315789473684,4.54166666666667,5.875,10.625
2003-04-25,8.25,8.20833333333333,7.66666666666667,6.65,6,8.33333333333333,9.20833333333333
2003-04-26,8.625,8.625,6.625,7.85,6.29166666666667,10.125,10.625
2003-04-27,5.81818181818182,6.75,6.83333333333333,5,5.20833333333333,6.54166666666667,8.375
2003-04-28,2.70833333333333,3.75,6,3,3.20833333333333,2.16666666666667,4.875
2003-04-29,4.29166666666667,4.33333333333333,4.70833333333333,3,2.60869565217391,3.08333333333333,5.20833333333333
2003-04-30,4.70833333333333,5.125,4.95833333333333,2.65,3.375,2.54166666666667,2.95833333333333
2003-05-01,2.78260869565217,4.18636363636364,5.21739130434783,3.21052631578947,2.66666666666667,2.93636363636364,4.48181818181818
2003-05-02,5.125,5.79166666666667,4.125,4.25,3.41666666666667,4.45833333333333,3.91666666666667
2003-05-03,7.20833333333333,6.83333333333333,6.5,6.8,5.33333333333333,8.29166666666667,9.58333333333333
2003-05-04,4.04166666666667,3.375,4.41666666666667,3.89473684210526,3.33333333333333,3.70833333333333,7.95833333333333
2003-05-05,5.58333333333333,5.875,7.33333333333333,5.16666666666667,4.30434782608696,7.91666666666667,11.4166666666667
2003-05-06,4.17391304347826,4.79166666666667,6.70833333333333,4.7,3.75,6.66666666666667,9.04166666666667
2003-05-07,6.41666666666667,7.58333333333333,6.91666666666667,7.61111111111111,5.52173913043478,10.5,11.75
2003-05-08,4.66666666666667,5.70833333333333,6.95,6,4.25,7.73913043478261,11.5416666666667
2003-05-09,4.95833333333333,6.125,5.95833333333333,5.36842105263158,4.47826086956522,7.375,9.625
2003-05-10,5.5,6.17,5.22,5,4.22222222222222,7.5,8.83333333333333
2003-05-11,6.33333333333333,6.54166666666667,6.16666666666667,5.15,4.70833333333333,7.08333333333333,8.625
2003-05-12,6.08333333333333,6,6.66666666666667,5,4.625,7.625,8.91666666666667
2003-05-13,5.5,7.25,7.54166666666667,4.95,5.16666666666667,7,11.0833333333333
2003-05-14,2.78260869565217,2.275,4.4625,2.73684210526316,2.40909090909091,2.5,6.47826086956522
2003-05-15,4,5.76521739130435,6.26086956521739,4.94736842105263,4.52173913043478,5.39130434782609,8.73913043478261
2003-05-16,4.69565217391304,4.8695652173913,5.13913043478261,4.45,3.08333333333333,4.13636363636364,9.36363636363636
2003-05-17,7.18181818181818,6.61739130434783,4.7375,5.38888888888889,3.95454545454545,6.95454545454545,4.91304347826087
2003-05-18,8.90909090909091,8.09090909090909,7.13636363636364,7.31578947368421,6,9.86363636363636,7.86363636363636
2003-05-19,9.125,8.75,7.875,7.7,5.58333333333333,10.4166666666667,7.45833333333333
2003-05-20,7.20833333333333,8.33333333333333,9.33333333333333,8.3,5.83333333333333,8,7.625
2003-05-21,5.5,6.66666666666667,5.83333333333333,3.95,3.75,5.45833333333333,6.04166666666667
2003-05-22,7.41666666666667,7.375,8.66666666666667,6.9,5.73913043478261,9.91666666666667,9.04166666666667
2003-05-23,7.47826086956522,8.91666666666667,7.5,5.9,5.0695652173913,7.66666666666667,6.91666666666667
2003-05-24,7.36363636363636,7.45454545454545,7,5.38888888888889,4.77272727272727,7.31818181818182,9.09523809523809
2003-05-25,3.13636363636364,4.20833333333333,5.25,2.8,3.22727272727273,3.30434782608696,6.08695652173913
2003-05-26,4.20833333333333,4.45833333333333,3.25,3.4,2.8695652173913,3.78260869565217,4.08333333333333
2003-05-27,4.25,3.29166666666667,3.25,4.3,2.5,7.75,3.16666666666667
2003-05-28,4.88888888888889,4.65238095238095,3.48571428571429,5.05555555555556,3.95238095238095,11.9473684210526,7.21052631578947
2003-05-29,1.79166666666667,3.25,3.04166666666667,2.35,2.58333333333333,4.25,4.625
2003-05-30,3.20833333333333,4.5,3.66666666666667,3.2,2.86363636363636,2.95833333333333,4.04166666666667
2003-05-31,4.56521739130435,5.17391304347826,3.56521739130435,4.84210526315789,3.81818181818182,7.47826086956522,2.56521739130435
2003-06-01,5.38095238095238,5.86363636363636,5.27272727272727,4.72222222222222,4.70833333333333,7.68181818181818,8.04545454545454
2003-06-02,5.8,7.21363636363636,5.44347826086956,5.9375,5.05263157894737,11.5909090909091,7.66666666666667
2003-06-03,3.73913043478261,4.75,6.19583333333333,3.75,3.79166666666667,5.82608695652174,7.65217391304348
2003-06-04,5.04166666666667,5.29166666666667,3.875,4.84210526315789,3.54166666666667,9.70833333333333,6.375
2003-06-05,6.04166666666667,7.125,6.41666666666667,6.05,5.73913043478261,10.125,9
2003-06-06,6.66666666666667,6.33333333333333,5.54166666666667,5.75,3.95833333333333,11.875,7.04166666666667
2003-06-07,5.08333333333333,5,5.27916666666667,5.36842105263158,3.35833333333333,9.125,5.91304347826087
2003-06-08,3.625,4.33333333333333,3.58333333333333,3.15,2.16666666666667,4.79166666666667,3.125
2003-06-09,6.83333333333333,6.70833333333333,5.95833333333333,5.05,5.5,8.82608695652174,8.25
2003-06-10,6.83333333333333,7.29166666666667,7.66666666666667,6.38888888888889,5.75,9.875,9.95833333333333
2003-06-11,6.04166666666667,5.125,5.91666666666667,5.35,3.95833333333333,9,6.375
2003-06-12,5.40909090909091,6.39130434782609,5.82608695652174,5.55555555555556,4.30434782608696,9.78260869565217,8.60869565217391
2003-06-13,2.70833333333333,3.33333333333333,4.54166666666667,2.6,2.58333333333333,5.25,6.91666666666667
2003-06-14,3.47826086956522,2.95833333333333,2.525,4,2.375,7.21739130434783,3.08333333333333
2003-06-15,3,2.83333333333333,3.625,2.95,1.95833333333333,6.04166666666667,4.66666666666667
2003-06-16,4.16666666666667,4.20833333333333,3.5,3.47368421052632,2.95833333333333,6.91666666666667,4.95833333333333
2003-06-17,4.70833333333333,4.70833333333333,4.29166666666667,4.05,2.58333333333333,7.41666666666667,4.41666666666667
2003-06-18,6.875,8.08333333333333,8.33333333333333,6.75,5.29166666666667,10.4166666666667,11.5416666666667
2003-06-19,5.43478260869565,7,7.79166666666667,5.75,4.66666666666667,8.58333333333333,11.7083333333333
2003-06-20,2.29166666666667,4.20833333333333,5.125,4,2.91666666666667,5.83333333333333,10.1739130434783
2003-06-21,1.95454545454545,3.59130434782609,3.52608695652174,2.42105263157895,2.91304347826087,3.39130434782609,3.60869565217391
2003-06-22,3.125,4.66666666666667,4.125,3.2,3,3.5,4.83333333333333
2003-06-23,3.30434782608696,5.17391304347826,5.47826086956522,4.63157894736842,3.60869565217391,6.21739130434783,9.47826086956522
2003-06-24,2.41666666666667,2.625,3.70833333333333,3.25,2.29166666666667,6.125,4.04166666666667
2003-06-25,3.70833333333333,3.41666666666667,3.91666666666667,3.16666666666667,3.22727272727273,7.125,5.58333333333333
2003-06-26,6,6.33333333333333,4.79166666666667,4.4,4.54166666666667,6.45833333333333,7.79166666666667
2003-06-27,3.79166666666667,5.58333333333333,5.66666666666667,3.9,3.65217391304348,4.66666666666667,6.83333333333333
2003-06-28,7.04166666666667,5.91666666666667,4.08333333333333,3.85,3.16666666666667,6.66666666666667,5.625
2003-06-29,4.95652173913043,5.58333333333333,6.16666666666667,5.9,4.83333333333333,7.29166666666667,5.54166666666667
2003-06-30,2.20833333333333,3.41666666666667,4.79166666666667,5.65,3.56521739130435,7.16666666666667,7.70833333333333
2003-07-01,3.25,4.17083333333333,4.75,4.95,2.125,6.43478260869565,4.08333333333333
2003-07-02,4.75,4.79166666666667,3.83333333333333,3.8,2.78260869565217,4.79166666666667,5
2003-07-03,4.34782608695652,4.2375,4.7375,3.55,3.33333333333333,4.91304347826087,7
2003-07-04,3.66666666666667,3.62916666666667,4.08333333333333,3.10526315789474,2.8695652173913,4.33333333333333,6.25
2003-07-05,2.33333333333333,2.02083333333333,2.70833333333333,2.7,2.04166666666667,3.75,3.58333333333333
2003-07-06,5,4.54166666666667,3.95833333333333,4.5,3.16666666666667,7.58333333333333,6.54166666666667
2003-07-07,4.43478260869565,4.625,5.91666666666667,5.15,3.625,7.29166666666667,6.375
2003-07-08,3.73913043478261,3.25,3.81666666666667,3.6,2.60869565217391,4.73913043478261,3.21739130434783
2003-07-09,5.25,5.66666666666667,2.79166666666667,4.4,4.45833333333333,7.91666666666667,6
2003-07-10,5.875,6.83333333333333,6.95833333333333,5.65,4.70833333333333,9.33333333333333,9.5
2003-07-11,4.75,6.04166666666667,6.04166666666667,5.55,3.66666666666667,8.75,11.2083333333333
2003-07-12,3.66666666666667,4.5,3.83333333333333,4.55,3.08333333333333,9.83333333333333,6.04166666666667
2003-07-13,3,3.54166666666667,4.25,2.95,2.75,6.70833333333333,4.20833333333333
2003-07-14,3.08333333333333,2.66666666666667,3.33333333333333,2.35,2.875,4.75,2.625
2003-07-15,4.78260869565217,2.92083333333333,2.54583333333333,2.75,2.04166666666667,4.73913043478261,3.17391304347826
2003-07-16,3.20833333333333,4.08333333333333,3.70833333333333,3.4,2.56521739130435,4.41666666666667,7.20833333333333
2003-07-17,2.33333333333333,4.54166666666667,5.75,3.85,3.30434782608696,5.54166666666667,2.83333333333333
2003-07-18,4.125,4.875,6.16666666666667,3.7,4.54166666666667,4.875,5.79166666666667
2003-07-19,6.41666666666667,6.5,6.45833333333333,4.4,5.91304347826087,6.70833333333333,6.79166666666667
2003-07-20,4.91304347826087,5.75,5.08333333333333,3.65,3.81818181818182,4.29166666666667,5.16666666666667
2003-07-21,4.04166666666667,5.48333333333333,4.57083333333333,3.7,3.16666666666667,5.04347826086957,4.78260869565217
2003-07-22,4.25,4.79166666666667,4.58333333333333,4.4,3.08333333333333,7.41666666666667,6.83333333333333
2003-07-23,5.875,7.04166666666667,5.95833333333333,6.8,5.04166666666667,9.41666666666667,9.54166666666667
2003-07-24,5.61904761904762,5.62083333333333,5.40416666666667,4.38888888888889,4.14285714285714,6.95454545454545,7.04545454545455
2003-07-25,NA,4.7125,5.52083333333333,NA,3.11111111111111,5.28571428571429,5.64285714285714
2003-07-26,3.25,4.52916666666667,3.29166666666667,3.5,2.375,6,4.23809523809524
2003-07-27,5,5.3,4.70833333333333,4.3,3.60869565217391,7.30434782608696,6.95652173913043
2003-07-28,NA,5.9875,5.08333333333333,4.8,3.95833333333333,6.33333333333333,5.7
2003-07-29,5.5,6.57916666666667,4.5,5.15,3.47826086956522,7.54545454545455,5.16666666666667
2003-07-30,4.5,5.025,4.70833333333333,4.15789473684211,3.33333333333333,6.08695652173913,5.78260869565217
2003-07-31,5.15384615384615,5.90416666666667,5.04166666666667,5.2,4.125,8.58333333333333,8.47826086956522
2003-08-01,5.04166666666667,5.70833333333333,5.54166666666667,4.95,3.54166666666667,8.95833333333333,8.5
2003-08-02,4.45833333333333,4.5,3.79166666666667,4.75,3.08333333333333,8.125,7.16666666666667
2003-08-03,4.47368421052632,4.1625,2.67916666666667,3.70588235294118,2.38095238095238,7,3.45
2003-08-04,1.61904761904762,2.66666666666667,3.16666666666667,2.45454545454545,2.16666666666667,3.91666666666667,3.04166666666667
2003-08-05,1.70833333333333,3.29166666666667,3.625,3.11111111111111,3.91666666666667,3.70833333333333,6.25
2003-08-06,3,5.15416666666667,3.44583333333333,NA,2.77272727272727,2.65217391304348,5.73913043478261
2003-08-07,2,1.54166666666667,3.05,1.93333333333333,1.52173913043478,0.909090909090909,2.18181818181818
2003-08-08,3.41666666666667,4.375,2.95833333333333,3.4,3,3.08333333333333,3.95833333333333
2003-08-09,2.16666666666667,4.04166666666667,3.04166666666667,3.15,2.29166666666667,3.95833333333333,4.33333333333333
2003-08-10,2.16666666666667,2.83333333333333,3.375,2.31578947368421,2.08333333333333,3.125,3
2003-08-11,1.95833333333333,2.5,2.70833333333333,1.9,1.30434782608696,3.16666666666667,1.58333333333333
2003-08-12,1.58333333333333,2.79166666666667,2.45833333333333,2.3,1.95833333333333,3.79166666666667,2.625
2003-08-13,2.52173913043478,3.27083333333333,4.71666666666667,3.42105263157895,2.83333333333333,3.78260869565217,7.69565217391304
2003-08-14,1.8695652173913,2.67083333333333,2.98333333333333,2.23529411764706,1.63636363636364,2.69565217391304,5.52173913043478
2003-08-15,2,2.0952380952381,2.57142857142857,2.0625,1.80952380952381,2.19047619047619,3
2003-08-16,2.58333333333333,2.45833333333333,2.41666666666667,2.45,1.875,2.83333333333333,4.20833333333333
2003-08-17,4.70833333333333,4.75,4.66666666666667,4.4,3.58333333333333,8.04166666666667,7.91304347826087
2003-08-18,4.30434782608696,5.39130434782609,6.43478260869565,4.3,3.26086956521739,8.1304347826087,10.3478260869565
2003-08-19,3.58333333333333,4.54583333333333,5.375,3.95,3.33333333333333,7.08333333333333,10.625
2003-08-20,3.20833333333333,4.20833333333333,5.125,4.3,2.91666666666667,7.83333333333333,7.125
2003-08-21,6.82608695652174,7.29166666666667,8.67083333333333,6.3,5.125,9.45833333333333,10.5
2003-08-22,4.58333333333333,5.33333333333333,4.33333333333333,2.89473684210526,2.375,3.20833333333333,5.20833333333333
2003-08-23,3.08695652173913,2.60833333333333,4.17083333333333,3.36842105263158,2.54166666666667,4.95833333333333,2.82608695652174
2003-08-24,4.20833333333333,3.66666666666667,3.5,4.2,3.29166666666667,4.66666666666667,3.70833333333333
2003-08-25,5.25,3.95833333333333,6.33333333333333,4.9,4.5,5.83333333333333,8.41666666666667
2003-08-26,3.875,4.98333333333333,6.45833333333333,5.5,3.79166666666667,5.95833333333333,6.25
2003-08-27,3.33333333333333,4,4,4,3.16666666666667,5.04166666666667,3.875
2003-08-28,5.54166666666667,4.54166666666667,5.16666666666667,4.6,2.58333333333333,7.54166666666667,9.625
2003-08-29,4.72727272727273,4.50454545454545,5.68181818181818,5.05555555555556,3.04761904761905,6.81818181818182,10.1428571428571
2003-08-30,2.66666666666667,2.75,3.66666666666667,2.9,2.41666666666667,3.5,6.5
2003-08-31,2.66666666666667,3.45833333333333,3.41666666666667,3,2.375,4.29166666666667,6.875
2003-09-01,1.95833333333333,2.54166666666667,3.16666666666667,2.4,1.79166666666667,1.79166666666667,3.54166666666667
2003-09-02,1.375,2.33333333333333,2.75,1.85,1.5,1.08333333333333,1.91666666666667
2003-09-03,1.91666666666667,1.54166666666667,2.5,1.9,1.20833333333333,4.625,2.45833333333333
2003-09-04,4.375,5.33333333333333,3.75,4,3.375,8.875,6.33333333333333
2003-09-05,3.29166666666667,3.84166666666667,3.4,3.8,2.66666666666667,4.60869565217391,5.33333333333333
2003-09-06,3.8695652173913,4.125,4.79166666666667,3.8,2.79166666666667,4.16666666666667,4.73913043478261
2003-09-07,3.54166666666667,4.16666666666667,2.875,3.6,2.29166666666667,5.66666666666667,6.29166666666667
2003-09-08,4.625,4.45833333333333,3.33333333333333,2.95,2.79166666666667,4.625,6.25
2003-09-09,5.35,4.6,5.2,2.85714285714286,3.15789473684211,6.3,7.42105263157895
2003-09-10,4.40909090909091,5.17916666666667,6.6625,4.21052631578947,3.58333333333333,5.95454545454545,5.60869565217391
2003-09-11,5.75,6,5.54166666666667,6.2,3.91666666666667,9.08333333333333,10.7083333333333
2003-09-12,4.83333333333333,5.29166666666667,4.45833333333333,4.27777777777778,3.36363636363636,7.875,8.29166666666667
2003-09-13,6.25,7.04166666666667,5.16666666666667,8.05,5.8695652173913,12.4583333333333,10.9166666666667
2003-09-14,4,3.75416666666667,5.08333333333333,4.1,3.25,2.56521739130435,3.95454545454545
2003-09-15,2.54166666666667,2.58333333333333,3.41666666666667,3.45,2.04166666666667,5.29166666666667,3.875
2003-09-16,3.875,3.91666666666667,2.29166666666667,3.7,2.33333333333333,8.20833333333333,4.83333333333333
2003-09-17,4.47826086956522,5.04583333333333,4.87916666666667,5.55,4.20833333333333,8.95833333333333,8.33333333333333
2003-09-18,3.1304347826087,3.81666666666667,4.2625,3.83333333333333,3.20833333333333,3.91304347826087,5.52380952380952
2003-09-19,1.5,2,2.7125,2.16666666666667,1.39130434782609,4.04347826086957,7.17391304347826
2003-09-20,2.69565217391304,2.17391304347826,2.21739130434783,2.45,1.30434782608696,4.08695652173913,3.56521739130435
2003-09-21,3.3,3.95,4.55,2.58823529411765,2.75,3.85,5.3
2003-09-22,7.30434782608696,5.65217391304348,6.59130434782609,5.15789473684211,4.26086956521739,7.47826086956522,11.5909090909091
2003-09-23,3.34782608695652,2.91666666666667,5.16666666666667,3.45,2.54166666666667,5.54166666666667,9.20833333333333
2003-09-24,3.45833333333333,4.125,4.16666666666667,4.2,3.08333333333333,8.5,8.875
2003-09-25,4.125,4.45833333333333,4.70833333333333,4.25,3.45833333333333,8.75,9.66666666666667
2003-09-26,3.45833333333333,3.9625,4.67916666666667,3.45,2.91666666666667,4.58333333333333,6.625
2003-09-27,1.79166666666667,1.83333333333333,2.91666666666667,1.7,1.91666666666667,1.41666666666667,3.70833333333333
2003-09-28,2.58333333333333,3.5,4,3.25,2.58333333333333,4.625,6.39130434782609
2003-09-29,2.58333333333333,3.29166666666667,4.75,2.85,3.125,3.66666666666667,5.375
2003-09-30,2.79166666666667,2.95833333333333,3.275,3.4,2.30434782608696,4.26086956521739,4.65217391304348
2003-10-01,5.17391304347826,5.56521739130435,4.78260869565217,4.21052631578947,2.65217391304348,5.17391304347826,5.47826086956522
2003-10-02,3.125,2.70833333333333,3,1.65,1.52173913043478,2.25,4.95833333333333
2003-10-03,4.66666666666667,5.08333333333333,5,3.95,3.33333333333333,5.91304347826087,10.0416666666667
2003-10-04,6.73913043478261,5.41666666666667,6.07083333333333,4.9,4.39130434782609,7.52173913043478,13.5652173913043
2003-10-05,5.125,5.5,6.33333333333333,4.2,3.78260869565217,7.08333333333333,9.875
2003-10-06,7.33333333333333,9.08333333333333,9.58333333333333,7.30769230769231,6.5,9.83333333333333,16.4583333333333
2003-10-07,7.83333333333333,6.83333333333333,7.125,5.4,3.95833333333333,6.45833333333333,11.5833333333333
2003-10-08,5.95833333333333,7.04166666666667,8.875,6.8,5.375,8.20833333333333,10.6666666666667
2003-10-09,6.75,7.83333333333333,9.70833333333333,5.85,5,8.5,11.125
2003-10-10,2.70833333333333,3.20833333333333,5.04166666666667,3,2.58333333333333,4.375,10.2916666666667
2003-10-11,3.25,3.625,2.58333333333333,3,2.21739130434783,4.625,3.79166666666667
2003-10-12,3.70833333333333,4.125,5.33333333333333,4.15,3.70833333333333,4.125,8.25
2003-10-13,3.77777777777778,3.78695652173913,5.40416666666667,3,3.58823529411765,3.88888888888889,7.82352941176471
2003-10-14,4.875,4.08333333333333,4.41666666666667,3.9,2.875,5,9.625
2003-10-15,4.875,4.83333333333333,4.375,3.95,3.33333333333333,5.54166666666667,7.58333333333333
2003-10-16,4.34782608695652,4.75416666666667,4.65,3.38888888888889,3.47826086956522,5.08695652173913,7
2003-10-17,5.125,4.95833333333333,5.25,4.105,3.54166666666667,5.08333333333333,6.20833333333333
2003-10-18,2.875,4.04166666666667,5.54166666666667,4.4,4.08333333333333,4.125,4.66666666666667
2003-10-19,3.375,6.08333333333333,6.29166666666667,4.45,3.66666666666667,3.58333333333333,8.43478260869565
2003-10-20,3.70833333333333,3.66666666666667,4.58333333333333,3,2.33333333333333,3.375,4.70833333333333
2003-10-21,2.77272727272727,3.12916666666667,4.8,3.35,2.5,5.56521739130435,9.26086956521739
2003-10-22,5.40909090909091,5.72727272727273,5,5.05263157894737,3.40909090909091,5.86363636363636,10.952380952381
2003-10-23,3.83333333333333,3.375,4.125,3.4,2.13636363636364,2.04166666666667,5.04166666666667
2003-10-24,2.17391304347826,2.875,4.66666666666667,2.7,2.08695652173913,4.70833333333333,8.08333333333333
2003-10-25,3.16666666666667,3.58333333333333,5.91666666666667,3.4,3.36363636363636,6,10.6666666666667
2003-10-26,3.16666666666667,2.16666666666667,2.91666666666667,1.8,1.56521739130435,2.75,4.66666666666667
2003-10-27,1.66666666666667,2.20833333333333,3.75,2.35,1.58333333333333,4.95833333333333,7.04166666666667
2003-10-28,3.26086956521739,3.56666666666667,4.4,2.57894736842105,2.83333333333333,4,5.16666666666667
2003-10-29,6.82608695652174,5.33333333333333,5.91739130434783,4.42105263157895,3.77272727272727,6.78260869565217,7.65217391304348
2003-10-30,3.79166666666667,4.83333333333333,7.29166666666667,6.95,4.58333333333333,7.08333333333333,9.79166666666667
2003-10-31,7.33333333333333,8.16666666666667,8.375,7.3,5.52173913043478,11.125,14.4166666666667
2003-11-01,6.33333333333333,5.04166666666667,6.04166666666667,4.75,4.54166666666667,6.91666666666667,9.125
2003-11-02,8.45833333333333,6.91666666666667,6.70833333333333,5.15789473684211,5.04166666666667,6.95833333333333,9.5
2003-11-03,7.04545454545455,6.07083333333333,7.86666666666667,5.05,4.58333333333333,7.60869565217391,9.86363636363636
2003-11-04,8.875,7.58333333333333,7.58333333333333,8.9,6.75,14.125,12.125
2003-11-05,9.5,10.5958333333333,10,8.7,9.04166666666667,11.4583333333333,12.125
2003-11-06,8.79166666666667,6.20833333333333,5.83333333333333,5.21052631578947,5.125,7.91666666666667,9.54166666666667
2003-11-07,6.83333333333333,6.75833333333333,6.125,5.455,4.95833333333333,8.08695652173913,7.73913043478261
2003-11-08,6.91666666666667,8.25,6.95833333333333,7.1,5.5,8.33333333333333,10.75
2003-11-09,6.95652173913043,7.96666666666667,6.58333333333333,7.05,5.45833333333333,8.45833333333333,10.375
2003-11-10,4.18181818181818,4.10833333333333,3.2125,4.25,3.45833333333333,6.18181818181818,7.30434782608696
2003-11-11,5.65217391304348,7.19583333333333,7.25,6.1,5.82608695652174,7.56521739130435,10.1818181818182
2003-11-12,4.45833333333333,4.95833333333333,5.41666666666667,4.35,3.625,6.66666666666667,6.66666666666667
2003-11-13,7.58333333333333,6.62916666666667,6.19166666666667,4.95,4.125,6.33333333333333,7.73913043478261
2003-11-14,11.8333333333333,11.0416666666667,10.0833333333333,7.7,7.30434782608696,8.375,12
2003-11-15,2,2.54166666666667,5.875,2.89473684210526,2.95833333333333,4.83333333333333,8.91666666666667
2003-11-16,3.17391304347826,2.54166666666667,4.81666666666667,3.05,2.56521739130435,4.25,6.70833333333333
2003-11-17,4.83333333333333,6.33333333333333,8.29166666666667,5.3,4.83333333333333,6.58333333333333,8.25
2003-11-18,6.875,7.54166666666667,8.38333333333333,7.94736842105263,5.66666666666667,11.3333333333333,9.58333333333333
2003-11-19,3.82608695652174,4.08333333333333,5.08333333333333,4.35,3.79166666666667,5.5,7.41666666666667
2003-11-20,2.95833333333333,3.41666666666667,4.5,2.85,2.70833333333333,6.16666666666667,7.375
2003-11-21,1.78260869565217,2.83333333333333,2.79166666666667,3,2.25,4.125,6.95833333333333
2003-11-22,1.875,2.41666666666667,3.45833333333333,2.9,2.5,5.04166666666667,8.25
2003-11-23,2.04166666666667,1.75,4.29166666666667,3,1.95833333333333,5.29166666666667,5.33333333333333
2003-11-24,4.41666666666667,4,5.375,4.65,3.83333333333333,8.08333333333333,8.625
2003-11-25,6.29166666666667,5.95833333333333,5.5,4.65,4.25,7.83333333333333,8.82608695652174
2003-11-26,6.81818181818182,4.8695652173913,6.92173913043478,3.05882352941176,3.95652173913043,6.36363636363636,8.86363636363636
2003-11-27,3.83333333333333,3.81666666666667,6.55,3.05,3.08695652173913,6.69565217391304,9.43478260869565
2003-11-28,6.30434782608696,5.59583333333333,5.55,5.2,4.875,7.63636363636364,9.21739130434783
2003-11-29,5.275,4.80416666666667,6.75416666666667,3.605,4.37391304347826,7.12916666666667,8.175
2003-11-30,2.54166666666667,2.95833333333333,3.08333333333333,2.9,2,5.79166666666667,7.29166666666667
2003-12-01,4.65217391304348,4.2125,5.71666666666667,3.3,3.20833333333333,5.91304347826087,8.34782608695652
2003-12-02,5,5.3625,5.41666666666667,3.78947368421053,2.91666666666667,4.70833333333333,7.58333333333333
2003-12-03,4.91666666666667,4.04583333333333,3.70833333333333,4.1,2.45833333333333,5.125,7.41666666666667
2003-12-04,4.875,2.875,3.04166666666667,1.75,1.875,0.75,5.04166666666667
2003-12-05,2.54166666666667,2.5,2.41666666666667,2.05,1.70833333333333,3.95833333333333,5.25
2003-12-06,1.91666666666667,4.20833333333333,6.08333333333333,4.8,4.04166666666667,6.58333333333333,8.125
2003-12-07,4.91666666666667,4.54166666666667,4.2125,3.2,2.70833333333333,5.20833333333333,5.33333333333333
2003-12-08,5.875,4.95833333333333,4.54583333333333,4.5,2.45833333333333,4.91666666666667,6.04166666666667
2003-12-09,4.29166666666667,4.58333333333333,5.29166666666667,4,4.43478260869565,7.29166666666667,11
2003-12-10,4.95833333333333,4.375,4.70833333333333,4.6,3.5,6.70833333333333,8.79166666666667
2003-12-11,4.5,3.58333333333333,2.79166666666667,3,2.33333333333333,6.125,8.125
2003-12-12,6.125,5.125,5.66666666666667,5.3,4.5,8.75,9.625
2003-12-13,7.04347826086957,6.95833333333333,10.25,5.68421052631579,5.25,10.5416666666667,13.2916666666667
2003-12-14,5.04545454545455,5.2125,7.2375,5.3,4.41666666666667,8.08695652173913,14.695652173913
2003-12-15,3.91666666666667,2.72916666666667,2.67083333333333,2.55,1.625,4.69565217391304,6.04166666666667
2003-12-16,5.875,5.29166666666667,4.16666666666667,5.68421052631579,3.875,10.125,9.58333333333333
2003-12-17,5.08333333333333,4.5,2.25,4.75,2.875,7.29166666666667,9.04166666666667
2003-12-18,1.63636363636364,2.8695652173913,2.30434782608696,3.07142857142857,1.66666666666667,5.90476190476191,7.31818181818182
2003-12-19,1.875,2.83333333333333,2.54583333333333,1.85,1.60869565217391,2.17391304347826,5.17391304347826
2003-12-20,7.45833333333333,5.72083333333333,6.70833333333333,5.95,5.26086956521739,8.95652173913044,9.41666666666667
2003-12-21,8.875,6.77916666666667,7.88333333333333,5.65,4.45833333333333,11.4583333333333,16.3478260869565
2003-12-22,3.29166666666667,3.54166666666667,6.125,3.3,3.375,5.91666666666667,9.375
2003-12-23,5.45833333333333,6.375,8.66666666666667,5.65,4.34782608695652,8.45833333333333,9.45833333333333
2003-12-24,5.04166666666667,5.79166666666667,7.83333333333333,5.85,5.17391304347826,10.9583333333333,12.125
2003-12-25,6.58333333333333,5.83333333333333,6.66666666666667,5.15,4.75,8.125,8.75
2003-12-26,6.95833333333333,4.5,7.54166666666667,4.45,4,6.70833333333333,7.5
2003-12-27,3.91666666666667,3.95833333333333,6.33333333333333,2.4,3.70833333333333,5.54166666666667,8.66666666666667
2003-12-28,4.78260869565217,3.25833333333333,6.38333333333333,3.15,3.66666666666667,5.73913043478261,12.7826086956522
2003-12-29,2.43478260869565,2.775,3.5,2.95,2,3.73913043478261,5.26086956521739
2003-12-30,3.20833333333333,3.08333333333333,2.70833333333333,2.4,1.75,4.20833333333333,7
2003-12-31,5.625,6.41666666666667,6.04166666666667,6.2,5,10.7826086956522,12.875
2004-01-01,8.5,7.33333333333333,8.29166666666667,7.35,5.70833333333333,10.7916666666667,13.875
2004-01-02,2.25,3.29166666666667,3.45833333333333,3.35,2.95652173913043,6.41666666666667,7.41666666666667
2004-01-03,2.83333333333333,2.1875,3.4375,2.2,2.20833333333333,3.08333333333333,6.4
2004-01-04,3.625,3.25,3.5,3.6,2.20833333333333,7.04166666666667,5.375
2004-01-05,5.70833333333333,4.58333333333333,5.08333333333333,6.55,3.83333333333333,9.45833333333333,8.375
2004-01-06,5.875,5.25,6.20833333333333,4.85,4.17391304347826,9.125,9.70833333333333
2004-01-07,8.70833333333333,8.83333333333333,8.04166666666667,7.9,7.70833333333333,11.875,11.25
2004-01-08,7.54166666666667,5.45833333333333,6.375,4.1,4.08333333333333,7.45833333333333,7.33333333333333
2004-01-09,8.04166666666667,7.33333333333333,8.41666666666667,5.65,4.79166666666667,11.4583333333333,10.1304347826087
2004-01-10,7.95833333333333,6.83333333333333,7.125,6.55,5.08333333333333,11.2916666666667,12.3333333333333
2004-01-11,11.5416666666667,10.0416666666667,9.95833333333333,7.3,5.79166666666667,13,12.3333333333333
2004-01-12,7.58333333333333,6.33333333333333,7.5,5.075,4.79166666666667,9.5,9.83333333333333
2004-01-13,9.39130434782609,7.925,10.3458333333333,6.26315789473684,4.95833333333333,10.2173913043478,11.1363636363636
2004-01-14,8.125,5.29166666666667,6.70833333333333,5.05,3.45833333333333,9.08333333333333,9.95833333333333
2004-01-15,8.56521739130435,7.1625,7.41666666666667,6.95,5.54166666666667,10.25,9.29166666666667
2004-01-16,4.625,3.875,7.29166666666667,3.7,4.08333333333333,5.5,6.04166666666667
2004-01-17,4.75,2.5,4.16666666666667,2.25,2.20833333333333,2.375,4
2004-01-18,3.04347826086957,3.58333333333333,5.59166666666667,3.85,3.20833333333333,7.08333333333333,9.41666666666667
2004-01-19,5.375,5.83333333333333,11.6666666666667,6.7,5.83333333333333,7.91666666666667,11.4166666666667
2004-01-20,2.59090909090909,3.20833333333333,6.375,3.6,3.5,5.125,7.43478260869565
2004-01-21,4.95454545454545,4.73333333333333,3.50416666666667,3.68421052631579,2.875,9.04347826086956,6.58333333333333
2004-01-22,3.05263157894737,3,4.10526315789474,3.57142857142857,2.82352941176471,5.84210526315789,7.47368421052632
2004-01-23,5.04166666666667,4.45833333333333,3.58333333333333,4.5,3.33333333333333,8.29166666666667,8.83333333333333
2004-01-24,5.16666666666667,4.42083333333333,7.125,5.4,3.33333333333333,8.29166666666667,9.91666666666667
2004-01-25,2.21739130434783,2.34782608695652,3.43478260869565,1.83333333333333,1.60869565217391,3.73913043478261,6.56521739130435
2004-01-26,3.04166666666667,3.41666666666667,3.95833333333333,2.95,2.08333333333333,2.79166666666667,7.20833333333333
2004-01-27,3,3.875,5.33333333333333,3.55,3,5.70833333333333,10.0416666666667
2004-01-28,4.20833333333333,4.45833333333333,6.45833333333333,4.1,3.79166666666667,7.08333333333333,13.2916666666667
2004-01-29,2.75,3,5.54166666666667,3.15,3.08333333333333,4.75,9
2004-01-30,6.70833333333333,5.20833333333333,5.5,4.1,4.5,4.83333333333333,6
2004-01-31,10,7.20833333333333,6.79166666666667,4.3,4.16666666666667,7.625,11.125
2004-02-01,8.95833333333333,7.91666666666667,9.54166666666667,5.5,5.4625,9.45833333333333,9.54166666666667
2004-02-02,9.83333333333333,7.83333333333333,7.75,7.85,5.58333333333333,12.5416666666667,10.125
2004-02-03,9.08333333333333,7.6375,10.0625,9.57894736842105,6.95833333333333,13.5217391304348,12.695652173913
2004-02-04,9.39130434782609,6.09166666666667,7.375,6.05263157894737,5.04347826086957,10.2608695652174,8.91304347826087
2004-02-05,9.16666666666667,7.9875,10.5,8.85,6.33333333333333,13.1666666666667,12.5416666666667
2004-02-06,4,4.70833333333333,7.875,5.05,4.75,10.75,14.5416666666667
2004-02-07,7.83333333333333,7.625,11.125,7.26315789473684,6.16666666666667,11.5416666666667,16.3333333333333
2004-02-08,3.47619047619048,4.45217391304348,7.26521739130435,3.76470588235294,3.56521739130435,6.18181818181818,12.7619047619048
2004-02-09,4.45833333333333,4.41666666666667,3.62916666666667,3.4,2.82608695652174,8.25,7.08333333333333
2004-02-10,3.82608695652174,3.72916666666667,6.75,5.25,4.33333333333333,7.83333333333333,10.9166666666667
2004-02-11,2.54166666666667,3.41666666666667,3.25,2.6,1.66666666666667,2.95833333333333,4.45833333333333
2004-02-12,6,4.91666666666667,2.79166666666667,3.45,2.625,6.1304347826087,7.04166666666667
2004-02-13,1.70833333333333,1.75,3.08333333333333,1.6,1.5,2.125,4.91666666666667
2004-02-14,2.45833333333333,2.58333333333333,1.79166666666667,2.55,1.45833333333333,3.08333333333333,2.375
2004-02-15,4.33333333333333,4.33333333333333,2.29166666666667,2.75,1.625,4.21739130434783,4.41666666666667
2004-02-16,1.83333333333333,3.41666666666667,4.20833333333333,4.17647058823529,3.21739130434783,7.21739130434783,5.70833333333333
2004-02-17,1.95833333333333,3.08333333333333,3.625,2.55,2.47826086956522,3.375,5.83333333333333
2004-02-18,3.54166666666667,1.70833333333333,1.91666666666667,2.65,1.33333333333333,3.41666666666667,4.29166666666667
2004-02-19,2.04166666666667,2.22916666666667,3.95833333333333,2.75,2.29166666666667,2.08333333333333,3.75
2004-02-20,3.8695652173913,4.75,6.58333333333333,4.25,3.125,4.66666666666667,5.125
2004-02-21,6.13636363636364,5.275,6.725,5.22222222222222,3.22727272727273,6.5,9.18181818181818
2004-02-22,7.25,5.54166666666667,6.33333333333333,6.4,3.54166666666667,8.875,13.0833333333333
2004-02-23,1.79166666666667,2.75,4.66666666666667,2.26666666666667,2.45833333333333,4.33333333333333,7.5
2004-02-24,3.125,3.58333333333333,5.66666666666667,3.25,3.29166666666667,6.125,9.875
2004-02-25,3.56521739130435,3.8695652173913,5.21739130434783,2.875,3.04545454545455,8.34782608695652,13
2004-02-26,5.75,5.08333333333333,6.45833333333333,4,3.70833333333333,9.75,12.9583333333333
2004-02-27,5.41666666666667,5.79166666666667,6.56666666666667,3.2,3.78260869565217,9,13.6666666666667
2004-02-28,2.625,2.91666666666667,4.81666666666667,2.52631578947368,2.75,3.58333333333333,8.08333333333333
2004-02-29,2.73913043478261,2.45833333333333,2.79166666666667,1.95,1.82608695652174,3.29166666666667,3.58333333333333
2004-03-01,5.70833333333333,4.625,2.70833333333333,4.3,3,6.29166666666667,6.375
2004-03-02,9,8.25,5.35833333333333,7.1,6,11.5,9.83333333333333
2004-03-03,5.41666666666667,6.16666666666667,4.625,5.65,4.66666666666667,7.66666666666667,8.66666666666667
2004-03-04,2.70833333333333,3.29166666666667,3.20833333333333,3.45,2.58333333333333,5.04166666666667,5.58333333333333
2004-03-05,1.875,2.41666666666667,3.79166666666667,2.305,2.04347826086957,3.45833333333333,4.41666666666667
2004-03-06,1.625,2.45833333333333,4.91666666666667,2.83333333333333,2.95833333333333,4.33333333333333,6.33333333333333
2004-03-07,1.66666666666667,2.25,4.70833333333333,2.9,2.43478260869565,3.125,6.625
2004-03-08,6.20833333333333,5.5,4.04166666666667,4.45,3.83333333333333,7.83333333333333,7.04166666666667
2004-03-09,7.08333333333333,6.20833333333333,3.35416666666667,4.85,4.04166666666667,7.79166666666667,5.20833333333333
2004-03-10,7.875,6.29166666666667,5.33333333333333,5.55,4.20833333333333,8.375,7.95833333333333
2004-03-11,9.08333333333333,12.2083333333333,11.6666666666667,9.35,8.41666666666667,12.9166666666667,15.1666666666667
2004-03-12,3.25,4.04166666666667,5.66666666666667,4.55,3.91666666666667,6.16666666666667,12.125
2004-03-13,5.16666666666667,4.875,4.875,4.4,3.54166666666667,7.125,6.66666666666667
2004-03-14,9,9.41666666666667,9.125,7.95,7.16666666666667,12.2083333333333,12.7083333333333
2004-03-15,7.79166666666667,5.71666666666667,7.11666666666667,6.4,5.16666666666667,10.7391304347826,10.8695652173913
2004-03-16,9.16666666666667,8.5,9.16666666666667,8.8,7.16666666666667,12.4166666666667,11.5
2004-03-17,5.58333333333333,5.58333333333333,5.66666666666667,6.1,4.34782608695652,9.29166666666667,10.5
2004-03-18,7.58333333333333,7.70833333333333,7.08333333333333,6.25,5.65217391304348,9.83333333333333,10.1666666666667
2004-03-19,8.83333333333333,8.16666666666667,9.45833333333333,6.6,6.54166666666667,7.45833333333333,8.875
2004-03-20,13.7916666666667,14.2916666666667,12.8333333333333,10.25,8.66666666666667,13.4166666666667,11.75
2004-03-21,10.7916666666667,11.0833333333333,10.2916666666667,8.15,6.20833333333333,11.0416666666667,8.54166666666667
2004-03-22,7.25,6.70833333333333,8.16666666666667,6.5,5.83333333333333,9.1304347826087,13.375
2004-03-23,4.625,4.66666666666667,5.79166666666667,4.6,3.54166666666667,7.20833333333333,11.2916666666667
2004-03-24,5.33333333333333,4.41666666666667,5.08333333333333,3.9,3.5,6.29166666666667,7.875
2004-03-25,6.20833333333333,6.04166666666667,6.45833333333333,6.9,4,7.39130434782609,10.75
2004-03-26,2.95833333333333,3.375,3.70833333333333,3.1,3,3.91666666666667,5.5
2004-03-27,2.75,3.375,2.95833333333333,2.6,2.25,4.58333333333333,5.29166666666667
2004-03-28,2.79166666666667,3.70833333333333,4.375,3.3,2.95833333333333,5.25,7.66666666666667
2004-03-29,1.8695652173913,2.54166666666667,2.58333333333333,1.45,1.75,2.75,3.20833333333333
2004-03-30,5.58333333333333,5.20833333333333,3.875,4.4,3.54166666666667,5.45833333333333,8.125
2004-03-31,5.33333333333333,6.20833333333333,5.33333333333333,5.2,4.25,6.25,11.625
2004-04-01,5.54166666666667,6.16666666666667,4.95833333333333,4.45,4.16666666666667,5.875,10.8333333333333
2004-04-02,4.08333333333333,5.66666666666667,6.41666666666667,4.9,5.25,7.70833333333333,9.125
2004-04-03,6.91666666666667,6.625,7.20833333333333,5.65,4.66666666666667,7.875,8.33333333333333
2004-04-04,8.26086956521739,8.13333333333333,8.6,6.57894736842105,5.1304347826087,9.27272727272727,9.22727272727273
2004-04-05,7.52173913043478,9.33333333333333,9.58333333333333,7.4,5.91666666666667,9.5,12.4583333333333
2004-04-06,8.04166666666667,8.125,8.25,6.35,5.58333333333333,9.70833333333333,11.75
2004-04-07,4.73913043478261,4.9625,5.54583333333333,4.7,3.58333333333333,6.1304347826087,9.39130434782609
2004-04-08,3.375,3.70833333333333,4.58333333333333,3.45,2.91666666666667,4.91666666666667,6.29166666666667
2004-04-09,4.375,4.08333333333333,3.5,3.9,3.16666666666667,5.66666666666667,6.375
2004-04-10,3.41666666666667,3.875,3.20833333333333,3.63157894736842,2.29166666666667,3.91666666666667,3.91666666666667
2004-04-11,1.875,2.66666666666667,1.79166666666667,1.7,1.08695652173913,1.875,3.04166666666667
2004-04-12,2,2.79166666666667,3.04166666666667,3.3,2.26086956521739,4.29166666666667,5
2004-04-13,3.34782608695652,4.54166666666667,4.79166666666667,5.10526315789474,3.375,7.91666666666667,7.16666666666667
2004-04-14,6.29166666666667,6.875,7.16666666666667,6.5,6.33333333333333,9.83333333333333,10.4583333333333
2004-04-15,3.70833333333333,4.5,4.33333333333333,3.9,2.91666666666667,6,4.45833333333333
2004-04-16,2.83333333333333,2.66666666666667,3.08333333333333,2,1.5,2.41666666666667,3.45833333333333
2004-04-17,5.75,5.875,6,5.1,4.30434782608696,8.79166666666667,9.29166666666667
2004-04-18,6,4.79166666666667,5.625,3.05263157894737,3.04166666666667,4.1304347826087,7.79166666666667
2004-04-19,3.58333333333333,5.16666666666667,6.33333333333333,4.89473684210526,4.40909090909091,7.83333333333333,9.125
2004-04-20,6.83333333333333,7.25,6.5,4.8,5.25,8.33333333333333,9.41666666666667
2004-04-21,9.125,9.875,8.875,7.93333333333333,7.79166666666667,11.7083333333333,12.7916666666667
2004-04-22,4.91666666666667,5.5,6.08333333333333,5.6,3.875,8.625,7.66666666666667
2004-04-23,5.69565217391304,5.375,4.79166666666667,5.2,4.58333333333333,10.75,7.08333333333333
2004-04-24,5.625,5.625,4.875,4.7,4.26086956521739,8.91666666666667,6.16666666666667
2004-04-25,3.66666666666667,3.04166666666667,3.29166666666667,3.45,1.83333333333333,5.83333333333333,2.66666666666667
2004-04-26,4.79166666666667,4.16666666666667,4.25,4.05,2.625,6.375,4
2004-04-27,5.70833333333333,5.375,6.33333333333333,5.35,3.33333333333333,6.66666666666667,7.66666666666667
2004-04-28,7.04347826086957,6.07083333333333,7.66666666666667,6.55,4.20833333333333,8.375,9.56521739130435
2004-04-29,8.58333333333333,8.59583333333333,7.29166666666667,7.65,5.04166666666667,10.8333333333333,15.25
2004-04-30,6.91666666666667,6.125,7.4875,6.35,3.75,10.3913043478261,10
2004-05-01,4.83333333333333,5.04166666666667,5.875,4.4,2.66666666666667,6.29166666666667,2.875
2004-05-02,3.66666666666667,5.20833333333333,4.79166666666667,3.84210526315789,2.83333333333333,4.5,6.29166666666667
2004-05-03,6.69565217391304,7.35833333333333,7.15,5.5,4.63636363636364,8.69565217391304,9.34782608695652
2004-05-04,11.8695652173913,12.2173913043478,8.52173913043478,9.36842105263158,5.60869565217391,11.6086956521739,9.17391304347826
2004-05-05,9.75,10.125,9,8.65,6.58333333333333,11.0416666666667,12.375
2004-05-06,6.45833333333333,7.54166666666667,6.79166666666667,5.5,4.04166666666667,7.82608695652174,3.16666666666667
2004-05-07,4.58333333333333,5.29166666666667,4.70833333333333,4.1,3.33333333333333,5.125,3.41666666666667
2004-05-08,2.8695652173913,1.70833333333333,4.91666666666667,1.9,2.69565217391304,2.66666666666667,4.41666666666667
2004-05-09,2.70833333333333,4.04166666666667,3.5875,4,2.45833333333333,5.25,4.58333333333333
2004-05-10,4.79166666666667,4.125,4.33333333333333,4.38888888888889,2.41666666666667,5.70833333333333,4.33333333333333
2004-05-11,4.20833333333333,3.33333333333333,2.79166666666667,3.61111111111111,2.04166666666667,3.625,3.33333333333333
2004-05-12,1.77272727272727,2.69166666666667,2.375,2.6,1.625,3,4
2004-05-13,2.30434782608696,3.2125,3.95833333333333,2.63157894736842,2.52173913043478,5.08695652173913,5.82608695652174
2004-05-14,2.83333333333333,2.79166666666667,3.875,4.35,2.5,7.20833333333333,6.66666666666667
2004-05-15,2.54166666666667,1.95833333333333,3.25,3.15,1.91304347826087,6.79166666666667,5.45833333333333
2004-05-16,2.54166666666667,2.45833333333333,3.41666666666667,3.42105263157895,2.58333333333333,6.45833333333333,2.875
2004-05-17,1.875,3.5,4.75,4.10526315789474,2.8695652173913,5.79166666666667,7.33333333333333
2004-05-18,2.875,4.33333333333333,5.625,4.95,3.58333333333333,8.75,8.83333333333333
2004-05-19,3.08695652173913,5.08333333333333,6.75,4.5,3.79166666666667,4.58333333333333,7.70833333333333
2004-05-20,4.60869565217391,3.75,4.16666666666667,3.94736842105263,3.375,5.625,6.54166666666667
2004-05-21,3.73913043478261,3.625,4.44166666666667,3.73684210526316,2.69565217391304,6.34782608695652,6.95652173913043
2004-05-22,2.125,3.125,3.29166666666667,2.26315789473684,2.20833333333333,3.5,4.20833333333333
2004-05-23,2,2.875,3.20833333333333,2.25,1.58333333333333,2.91666666666667,5.5
2004-05-24,2.29166666666667,2.41666666666667,2.79166666666667,2.35,1.82608695652174,2.91666666666667,5.45833333333333
2004-05-25,2.91304347826087,2.92083333333333,3.62916666666667,2.38888888888889,2.08333333333333,4.08695652173913,3.30434782608696
2004-05-26,3.70833333333333,3.9625,3.125,NA,2.66666666666667,3.08333333333333,4.79166666666667
2004-05-27,5.69565217391304,6.65833333333333,5.38333333333333,5.4,4.83333333333333,6.43478260869565,8.20833333333333
2004-05-28,7.45833333333333,7.79166666666667,7.41666666666667,6.45,5.95833333333333,10.125,8.70833333333333
2004-05-29,7.20833333333333,6.33333333333333,4.75,5.75,4,9.625,4.91666666666667
2004-05-30,4.25,3.83333333333333,3.33333333333333,3.7,2.45833333333333,5.16666666666667,2.625
2004-05-31,4.90909090909091,4.87916666666667,5.19583333333333,4.45,3.91666666666667,4.17391304347826,4.8695652173913
2004-06-01,4.58333333333333,5.08333333333333,5.16666666666667,3.65,3.70833333333333,4.29166666666667,5.70833333333333
2004-06-02,2.45833333333333,3,3.58333333333333,2.95,2.25,5.20833333333333,4.91666666666667
2004-06-03,3.29166666666667,4.20833333333333,6.70833333333333,4.75,3.625,6.625,8.41666666666667
2004-06-04,2.66666666666667,5.33333333333333,6.91666666666667,4.45,3.5,6.04166666666667,7.66666666666667
2004-06-05,2.41666666666667,2.54166666666667,3.41666666666667,4.05,2.08333333333333,7.25,6.41666666666667
2004-06-06,1.59090909090909,3.07083333333333,3.74166666666667,3.05,2.29166666666667,5.30434782608696,5.80952380952381
2004-06-07,3.375,4.33333333333333,3.79166666666667,2.65,2.79166666666667,3.29166666666667,6.54166666666667
2004-06-08,4.25,3.95833333333333,3.95833333333333,3.3,2.92083333333333,5.04166666666667,4.33333333333333
2004-06-09,5.58333333333333,6.04166666666667,6.70833333333333,5.3,4.41176470588235,9.29166666666667,5.5
2004-06-10,7.20833333333333,8.16666666666667,7.29166666666667,6.75,5.82941176470588,10.7916666666667,7.41666666666667
2004-06-11,5.58333333333333,7.41666666666667,8.25,6,4.58333333333333,7.70833333333333,10.0434782608696
2004-06-12,2.33333333333333,3.375,4.69583333333333,3.8,2.72727272727273,5,5.58333333333333
2004-06-13,2.45833333333333,3.79166666666667,5.41666666666667,4.5,2.91666666666667,7.54166666666667,7.625
2004-06-14,2,5.5,9,4.45,3.95652173913043,7.26086956521739,10.875
2004-06-15,2.16666666666667,5.29166666666667,6.83333333333333,4.33333333333333,3.30434782608696,5.25,5.20833333333333
2004-06-16,4.54166666666667,7.1125,7.91666666666667,4.5,4.625,8.08333333333333,9.45833333333333
2004-06-17,5.56521739130435,7.44583333333333,8.04166666666667,5.38461538461539,4.625,6.5,10
2004-06-18,5.8695652173913,5.525,5.12916666666667,5.21052631578947,3.20833333333333,6.60869565217391,8.8695652173913
2004-06-19,4.75,5.33333333333333,5.67083333333333,4.05,3.5,6.25,9.34782608695652
2004-06-20,3.83333333333333,3.625,5.41666666666667,3.65,3.16666666666667,4.375,8.16666666666667
2004-06-21,1.625,2.5,3.5,2.65,1.91666666666667,2.54166666666667,4.83333333333333
2004-06-22,5.20833333333333,5.8375,6.525,5.1,4.65217391304348,4.91666666666667,7.20833333333333
2004-06-23,7.78260869565217,9.26086956521739,7.08695652173913,7.23529411764706,4.26086956521739,8.78260869565217,13.1739130434783
2004-06-24,4.29166666666667,6.45833333333333,9.2,5.23529411764706,5,6,9.56521739130435
2004-06-25,6.04761904761905,6.04761904761905,6.47619047619048,4.125,3.66666666666667,5.57142857142857,6.80952380952381
2004-06-26,6.95833333333333,8.66666666666667,8.54166666666667,8.1,6.54166666666667,11.4166666666667,10.0833333333333
2004-06-27,5.75,6.875,7.33333333333333,4.84210526315789,4.04166666666667,7.04166666666667,7.375
2004-06-28,5.95833333333333,6.29166666666667,6.5,5.05,4.08333333333333,7.54166666666667,7.625
2004-06-29,6.91666666666667,6.45833333333333,6.41666666666667,5.36363636363636,4.66666666666667,10.1666666666667,7.875
2004-06-30,6.91666666666667,7.79166666666667,8.66666666666667,5.30769230769231,4.2125,7.54166666666667,8.58333333333333
2004-07-01,6.66666666666667,7.29166666666667,6.5,5.6,4.20833333333333,8.75,7.83333333333333
2004-07-02,8.81818181818182,8.5,8.05833333333333,7.4,4.72727272727273,8,9.53846153846154
2004-07-03,5.25,6.29166666666667,7.66666666666667,6.31578947368421,4.12916666666667,6.08333333333333,7.95833333333333
2004-07-04,2.95833333333333,3.625,4.91666666666667,3.6,2.91666666666667,3.875,6.25
2004-07-05,2.30434782608696,3.125,4.54166666666667,3.31578947368421,2.20833333333333,3.95652173913043,5.875
2004-07-06,1.75,2.54166666666667,3.33333333333333,2.45,1.625,3.25,3.45833333333333
2004-07-07,4.59090909090909,5.68260869565217,6.57391304347826,5,3.54166666666667,6.36363636363636,6.09090909090909
2004-07-08,5.33333333333333,5.25,7.58333333333333,4.7,3.34782608695652,5.83333333333333,6.66666666666667
2004-07-09,3,3.9625,4.33333333333333,3.15789473684211,2.41666666666667,2.91666666666667,4.45833333333333
2004-07-10,4.16666666666667,5.70833333333333,4.33333333333333,3.75,2.83333333333333,3.70833333333333,4.33333333333333
2004-07-11,6.54166666666667,4.83333333333333,5.70833333333333,4.35,3.5,5.20833333333333,5.83333333333333
2004-07-12,2.25,2.75,4.625,2.47368421052632,2.54166666666667,2.45833333333333,5.83333333333333
2004-07-13,2.8695652173913,3.375,4.75,3.55,2.79166666666667,5.29166666666667,4.125
2004-07-14,4.2,4.48695652173913,7.31304347826087,3.5,3.15,3.35,6.85714285714286
2004-07-15,2.375,3.33333333333333,2.95833333333333,2.6,2.125,4.16666666666667,3.375
2004-07-16,3.26086956521739,3.44166666666667,4.25,4.2,2.875,7.60869565217391,6.26086956521739
2004-07-17,3.58333333333333,4.75,4.91666666666667,3.95,3.125,6.625,7.16666666666667
2004-07-18,2.52173913043478,4.08333333333333,5.125,3.75,3.04166666666667,6.29166666666667,7.5
2004-07-19,4.29166666666667,4.04166666666667,4.625,3.29411764705882,2.33333333333333,3.20833333333333,3.8695652173913
2004-07-20,5.16666666666667,6.5,5.625,5,4.625,6.5,6.16666666666667
2004-07-21,4.54545454545455,5.13333333333333,4.75416666666667,5.31578947368421,3.17391304347826,8.59090909090909,5.91304347826087
2004-07-22,4.75,5.625,5.16666666666667,5.10526315789474,3.65217391304348,9.78260869565217,6.625
2004-07-23,3.29166666666667,5.20833333333333,6.125,4.35,3.3375,7.79166666666667,8.625
2004-07-24,4.16666666666667,5.95833333333333,7.04166666666667,4.85,3.45833333333333,7.91666666666667,10.125
2004-07-25,4.70833333333333,7.375,9.79166666666667,5.75,4.54166666666667,7.125,6.25
2004-07-26,3.1304347826087,4.95833333333333,5.15,4.68421052631579,3.16666666666667,4.66666666666667,4.25
2004-07-27,2,2.70833333333333,3.58333333333333,2.15,1.54166666666667,1.875,3.25
2004-07-28,3.83333333333333,4.5,3.79583333333333,2.95,3.5,4.16666666666667,3.45833333333333
2004-07-29,4.75,5.83333333333333,5.58333333333333,4.68421052631579,4.04166666666667,6.33333333333333,6.58333333333333
2004-07-30,2.66666666666667,2.20833333333333,4.20833333333333,2.3,1.625,3.54166666666667,3.33333333333333
2004-07-31,2.875,2.75,3.16666666666667,2.2,1.66666666666667,3.625,3.20833333333333
2004-08-01,5.30434782608696,5.88333333333333,4.81304347826087,3.66666666666667,3.54166666666667,5.39130434782609,5.95652173913043
2004-08-02,3.5,4.25,4.79166666666667,2.95,4.08695652173913,4.75,6.875
2004-08-03,4.95833333333333,4.29166666666667,3.20833333333333,3.375,2.66666666666667,4.125,5.70833333333333
2004-08-04,3,3.04166666666667,3.54166666666667,2.9,2.08333333333333,4.16666666666667,5.04166666666667
2004-08-05,5.31818181818182,5.22608695652174,4.43913043478261,3.8,3.86363636363636,6.78260869565217,4.60869565217391
2004-08-06,2.70833333333333,3.16666666666667,4.04166666666667,3,2.41666666666667,5.33333333333333,4.41666666666667
2004-08-07,6.75,6.66666666666667,4.98333333333333,4.35,4.16666666666667,5.04166666666667,6.66666666666667
2004-08-08,9,10.5,7.5695652173913,7.85,6.73913043478261,12.0416666666667,11.7826086956522
2004-08-09,4.58333333333333,5.04166666666667,4.875,3.2,2.75,3.875,4.70833333333333
2004-08-10,4.54166666666667,4.41666666666667,3.26086956521739,3,2.33333333333333,3.08333333333333,2.58333333333333
2004-08-11,4,4.95833333333333,3.79166666666667,3.83333333333333,3.04166666666667,4.41666666666667,3.125
2004-08-12,3.375,3.58333333333333,4.66666666666667,3.65,2.70833333333333,4.25,7.375
2004-08-13,4.04166666666667,3.79166666666667,2.45833333333333,2,1.45833333333333,1.41666666666667,3.45833333333333
2004-08-14,3.04166666666667,4.04166666666667,3.375,2.8,2.78260869565217,1.83333333333333,1.70833333333333
2004-08-15,3.29166666666667,4.125,3.875,4.05,3.04166666666667,6.5,3.95833333333333
2004-08-16,3.34782608695652,3.45833333333333,3.125,2.95,1.79166666666667,3.41666666666667,3.20833333333333
2004-08-17,2.91666666666667,3,3.9,2.9,2.16666666666667,3.625,4.375
2004-08-18,2.95833333333333,3.17083333333333,5.4875,3.65,2.41666666666667,3,8.1304347826087
2004-08-19,5.58333333333333,6.54166666666667,7.20833333333333,5.10526315789474,4.04166666666667,8.375,10.7916666666667
2004-08-20,6.375,5.75,6.58333333333333,4.5,4.04347826086957,7,9.95833333333333
2004-08-21,2.75,2.75,4.08333333333333,2.3,1.91666666666667,2.45833333333333,3.58333333333333
2004-08-22,5.25,6.70833333333333,6.83333333333333,5.5,5.0695652173913,6,8.95833333333333
2004-08-23,2.75,4.125,5.70833333333333,2.78571428571429,3.04347826086957,4.125,9.875
2004-08-24,5.95833333333333,4.95833333333333,5.41666666666667,4,3.125,5.25,2.04166666666667
2004-08-25,4.54166666666667,5.79166666666667,6.54166666666667,4,3.95833333333333,6.04166666666667,4.95652173913043
2004-08-26,6.04166666666667,6.79166666666667,7.70833333333333,5.71428571428571,4.66666666666667,8.5,8.58333333333333
2004-08-27,3.33333333333333,5.33333333333333,6.45833333333333,4.66666666666667,3.66666666666667,5.54166666666667,8.91666666666667
2004-08-28,3.875,5.25,4.95833333333333,3.31578947368421,2.82608695652174,6.04166666666667,7.375
2004-08-29,5.79166666666667,8.32083333333333,8.75,7.25,5.08333333333333,9,11.1125
2004-08-30,4.41666666666667,4.95833333333333,6.95833333333333,4.25,3.83333333333333,5.04166666666667,10.625
2004-08-31,2.875,2.5,3.90416666666667,2.7,1.70833333333333,5.79166666666667,3.33333333333333
2004-09-01,3.45833333333333,4.45833333333333,3.16666666666667,3.11111111111111,3.33333333333333,5.91666666666667,4.41666666666667
2004-09-02,3.39130434782609,3.16666666666667,3.16666666666667,3.52631578947368,2.5,6.66666666666667,4.25
2004-09-03,6.54166666666667,5.75,6.54166666666667,6.75,5,10.875,10
2004-09-04,3.80952380952381,3.62916666666667,4.23333333333333,4.78947368421053,2.95652173913043,6.625,5.17826086956522
2004-09-05,1.26086956521739,2.20833333333333,2.87916666666667,2.45,1.58333333333333,2.82608695652174,2.1304347826087
2004-09-06,2.5,4.375,5.45833333333333,3.65,3.125,4.58333333333333,5.70833333333333
2004-09-07,2.75,4.625,6.20833333333333,4.6,4.60869565217391,5.08333333333333,5.5
2004-09-08,4.20833333333333,3.95833333333333,3.875,3.85,3.75,3.875,4.375
2004-09-09,3.29166666666667,3.41666666666667,3.41666666666667,3.6,3.20833333333333,3.625,5.29166666666667
2004-09-10,4.875,5.04166666666667,4.04166666666667,3.4,3.41666666666667,4.70833333333333,3.375
2004-09-11,7.70833333333333,8.45833333333333,8.66666666666667,8.25,5.66666666666667,11.9583333333333,13.4583333333333
2004-09-12,9.2125,7.275,9.09166666666667,6.6,5.69565217391304,9.7,9.79583333333333
2004-09-13,11.625,7.95833333333333,8.08333333333333,7.05,6.58333333333333,12.0416666666667,11.0416666666667
2004-09-14,8,8.75,10.2083333333333,7,5.75,9.08333333333333,12.625
2004-09-15,3.91304347826087,3.96521739130435,5.29130434782609,4.21875,3.25,6.34782608695652,5.95454545454545
2004-09-16,6.45833333333333,7.29166666666667,7.91666666666667,6.7,5.79166666666667,12.5,10.7916666666667
2004-09-17,7.08333333333333,6.375,6.45833333333333,7.29411764705882,5.34782608695652,12.7916666666667,10.125
2004-09-18,7.2,7.5625,8.50416666666667,5.73333333333333,4.4,10.0526315789474,12
2004-09-19,8.41666666666667,8.20833333333333,9.08333333333333,6.875,5.875,11.6521739130435,12.375
2004-09-20,9.45833333333333,9.625,12.2916666666667,8.94117647058824,6.625,12.125,15.7916666666667
2004-09-21,6.47826086956522,8.43478260869565,10.695652173913,8.17647058823529,5,9.56521739130435,13.6666666666667
2004-09-22,6.625,8.95833333333333,10.9583333333333,8.26315789473684,5.45833333333333,8.5,5.875
2004-09-23,4.5,6.41666666666667,7.41666666666667,5.35294117647059,4.25,6.25,10.1666666666667
2004-09-24,1.54545454545455,2.2125,4.8,2.5,2.125,4.17391304347826,6.56521739130435
2004-09-25,2.875,5.375,7.375,4.65,3.70833333333333,6.54166666666667,8.54166666666667
2004-09-26,4.1304347826087,6.75,10.0416666666667,5.95,4.91666666666667,8.65217391304348,10.3333333333333
2004-09-27,3.25,5.79166666666667,8.33333333333333,4.5,3.75,7.45833333333333,7.54166666666667
2004-09-28,3.33333333333333,5.10833333333333,6.22083333333333,3.2,2.91666666666667,4.08333333333333,8.20833333333333
2004-09-29,4.75,4.33333333333333,4.0875,4,3.625,5.20833333333333,6.125
2004-09-30,3.75,4.73333333333333,4.57083333333333,3.5,2.91666666666667,5.60869565217391,5.95652173913043
2004-10-01,8.25,8.41666666666667,6.625,6.5,5.16666666666667,11.375,8.91666666666667
2004-10-02,7.75,8.25,9.54166666666667,5.4,4.83333333333333,10.25,11.25
2004-10-03,3.375,4.33333333333333,5.45833333333333,3.78947368421053,3.77272727272727,5.95833333333333,7.625
2004-10-04,8.5,7.625,8.70833333333333,6.35,5.22916666666667,9.66666666666667,9.08333333333333
2004-10-05,7.33333333333333,7.04166666666667,11.2083333333333,6.68421052631579,5.54166666666667,9.08333333333333,11.4583333333333
2004-10-06,5,5.08333333333333,9.08333333333333,4.92857142857143,4.20833333333333,7.79166666666667,12.125
2004-10-07,2.08695652173913,2.52173913043478,4.95652173913043,3,2.45454545454545,6.1304347826087,9.1304347826087
2004-10-08,4.08333333333333,3.75,3.67083333333333,NA,2.56521739130435,5.83333333333333,7.125
2004-10-09,5.65217391304348,5.52916666666667,7.09166666666667,NA,3.54166666666667,4.04347826086957,5.95652173913043
2004-10-10,3.875,5.31666666666667,8.32083333333333,4.375,3.375,4.29166666666667,6.95652173913043
2004-10-11,1.56521739130435,3,4.33333333333333,3.11111111111111,2.375,2.5,7.5
2004-10-12,3.20833333333333,3.04166666666667,2.00416666666667,2.625,1.47826086956522,4.1304347826087,6.60869565217391
2004-10-13,4.70833333333333,3.54166666666667,4.08333333333333,3.06666666666667,2.70833333333333,5.5,4.66666666666667
2004-10-14,6.04347826086957,4.8695652173913,5.61739130434783,4.3,3.36363636363636,6.79166666666667,9.66666666666667
2004-10-15,5.83333333333333,4.375,5.33333333333333,2.84210526315789,2.95833333333333,4.70833333333333,7
2004-10-16,3.04347826086957,3.41666666666667,5.43478260869565,3.5,3.125,6.30434782608696,10.2173913043478
2004-10-17,3.54166666666667,4.29166666666667,5.54166666666667,4,3.5,6.83333333333333,10.0434782608696
2004-10-18,3.08695652173913,4.425,5.29583333333333,3.35294117647059,3.1304347826087,5.26086956521739,6
2004-10-19,3.04166666666667,4.04166666666667,4.66666666666667,3.47368421052632,3.26086956521739,3.95833333333333,5.70833333333333
2004-10-20,1.41666666666667,2.75,4.5,2.8,2.08695652173913,2.08333333333333,5.79166666666667
2004-10-21,6.58333333333333,7.20833333333333,9.75,3.1,4.75,3.29166666666667,10.2916666666667
2004-10-22,3.33333333333333,4.16666666666667,4.33333333333333,2.68421052631579,2.54166666666667,2.70833333333333,7.16666666666667
2004-10-23,5.66666666666667,3.95833333333333,4,3.11111111111111,2.75,3.1304347826087,3.70833333333333
2004-10-24,5.8695652173913,6.19166666666667,5.34166666666667,4.73684210526316,4.78260869565217,8,7.21739130434783
2004-10-25,4.17391304347826,5.41666666666667,8.5125,5.25,4.60869565217391,6.875,9
2004-10-26,4.54545454545455,4.67083333333333,3.54166666666667,3.5,3.25,5.20833333333333,6.08695652173913
2004-10-27,7.58333333333333,9.08333333333333,10.4583333333333,7.9,6.08333333333333,7.54166666666667,12.1666666666667
2004-10-28,8.39130434782609,8.57083333333333,9.26666666666667,7.68421052631579,6,7.40909090909091,11.5652173913043
2004-10-29,8.16666666666667,8.09166666666667,6.3,6.05,4.04166666666667,8.78260869565217,7.34782608695652
2004-10-30,4.39130434782609,3.625,4.125,4,2.29166666666667,6.33333333333333,4.58333333333333
2004-10-31,0.791666666666667,1.58333333333333,3.33333333333333,1.25,1.08333333333333,1.75,4.41666666666667
2004-11-01,1.83333333333333,2.625,1.79166666666667,2.3,1.625,3.375,3.125
2004-11-02,4.86666666666667,4.34782608695652,4.26086956521739,3.5,2.56521739130435,4.60869565217391,4.16666666666667
2004-11-03,2.625,3.41666666666667,4.45833333333333,3.3,2.27272727272727,5.69565217391304,6
2004-11-04,4.04166666666667,5.00833333333333,7.37083333333333,4.26315789473684,3.56521739130435,7.08333333333333,10.4782608695652
2004-11-05,2.25,4.04166666666667,6,3.45,3,6.26086956521739,8.54166666666667
2004-11-06,2.04166666666667,4,7.04166666666667,4.4,3.90909090909091,5.66666666666667,7.95833333333333
2004-11-07,2.125,2.83333333333333,5.66666666666667,4,3.08333333333333,5.66666666666667,6.58333333333333
2004-11-08,3.75,4.83333333333333,4.20833333333333,3.15,2.75,3.83333333333333,5.625
2004-11-09,6.54166666666667,6.625,6.66666666666667,5.4,4.45833333333333,8.625,10.6521739130435
2004-11-10,6.41666666666667,5.04166666666667,6.33333333333333,4.05263157894737,3.69565217391304,5.70833333333333,9.83333333333333
2004-11-11,2.79166666666667,4.54166666666667,6.41666666666667,4.75,3.66666666666667,5.70833333333333,8.66666666666667
2004-11-12,5.41666666666667,5.66666666666667,7.75,5.3,4.625,8,13.5
2004-11-13,1.29166666666667,2.16666666666667,4.5,2.6,2.45833333333333,3.70833333333333,7.91666666666667
2004-11-14,2.33333333333333,4.29166666666667,5.95833333333333,3.75,2.875,6.95833333333333,9.41666666666667
2004-11-15,4.60869565217391,5.43478260869565,8.08695652173913,5.10526315789474,4.26086956521739,7.69565217391304,8.91304347826087
2004-11-16,6,6.75,9,5.26315789473684,5.1304347826087,7.83333333333333,8.29166666666667
2004-11-17,7.58333333333333,8.58333333333333,10.3333333333333,5.61111111111111,5.60869565217391,6.83333333333333,11.625
2004-11-18,7.54166666666667,4.70833333333333,4.79166666666667,3.45,3,4.8695652173913,7.125
2004-11-19,4.08333333333333,3.20833333333333,4.125,2.85,2,4.58333333333333,5.26086956521739
2004-11-20,4.95833333333333,5.29166666666667,5.54166666666667,4.15,4,5.33333333333333,7.41666666666667
2004-11-21,5.45833333333333,5.45833333333333,6.95833333333333,5.47368421052632,4.41666666666667,8.54166666666667,9.20833333333333
2004-11-22,4.125,6.5,9.95833333333333,6.26315789473684,5,7.16666666666667,10.625
2004-11-23,3.52173913043478,3.525,3.0875,4.22222222222222,2.47826086956522,7.43478260869565,5.60869565217391
2004-11-24,5.125,4.91666666666667,2.625,5.15,3.5,8.375,7.04166666666667
2004-11-25,4,4.39130434782609,4.7375,4.8,3.91666666666667,6.26086956521739,8.39130434782609
2004-11-26,1.79166666666667,2.125,4.20833333333333,2.1,2.41666666666667,3.16666666666667,6.58333333333333
2004-11-27,4.75,3.70833333333333,4.8375,4.17647058823529,2.95833333333333,6.45833333333333,7.91666666666667
2004-11-28,4.125,3.16666666666667,5.20833333333333,3.52941176470588,2.75,5.54166666666667,8.58333333333333
2004-11-29,2.875,4.3375,3.92083333333333,3.2,2.625,7.34782608695652,7.26086956521739
2004-11-30,2.36363636363636,3,4.72608695652174,4.36363636363636,3.04545454545455,5.45454545454545,7.56521739130435
2004-12-01,2.875,2.70833333333333,2.91666666666667,1.84210526315789,1.95833333333333,1.16666666666667,2.83333333333333
2004-12-02,0.875,2.14583333333333,4.5,2.4,1.75,3.95652173913043,5.21739130434783
2004-12-03,2.54166666666667,3.83333333333333,6.66666666666667,3.61111111111111,3.45833333333333,6.16666666666667,6.20833333333333
2004-12-04,5.125,4.29166666666667,6.04166666666667,5.85,4.41666666666667,9.125,9.83333333333333
2004-12-05,4.79166666666667,3.875,5.33333333333333,4.77777777777778,3.04166666666667,7.33333333333333,7.66666666666667
2004-12-06,4.39130434782609,4.50416666666667,7.34782608695652,5.25,4.79166666666667,8.52173913043478,9.91304347826087
2004-12-07,3.54166666666667,3.66666666666667,3,3,2.08333333333333,4.79166666666667,5.58333333333333
2004-12-08,5.83333333333333,5.5,3.58333333333333,5.63157894736842,5.08333333333333,10.125,9.25
2004-12-09,7.45833333333333,7.33333333333333,4.625,6.7,5.54166666666667,12.5,9.95833333333333
2004-12-10,1.72727272727273,3.09090909090909,3.72727272727273,2.89473684210526,3.05,3.13636363636364,6.40909090909091
2004-12-11,3.95833333333333,3.625,2.91666666666667,3.35,2.41666666666667,5.45833333333333,4.91666666666667
2004-12-12,3.58333333333333,4.29166666666667,3.66666666666667,3.65,3.21739130434783,4.70833333333333,5.20833333333333
2004-12-13,5.1304347826087,5.04166666666667,4.025,5.45,3.875,10.3478260869565,10.1739130434783
2004-12-14,9.41666666666667,7.95833333333333,10.3333333333333,10.2105263157895,7.26086956521739,14.2083333333333,13.25
2004-12-15,4.5,4.04166666666667,5.20833333333333,4.7,3.41666666666667,7.83333333333333,8.25
2004-12-16,10.1904761904762,9.27916666666667,11.4541666666667,8.15,6.41666666666667,11.75,15.0833333333333
2004-12-17,8.26086956521739,6.06666666666667,8.1375,4.95,4.625,8.04166666666667,11.8260869565217
2004-12-18,4.70833333333333,4.45833333333333,6.70833333333333,4.3,3.20833333333333,5.08333333333333,10.5833333333333
2004-12-19,3.54166666666667,4.20833333333333,6.54166666666667,3.8,2.70833333333333,3.875,7.66666666666667
2004-12-20,6.08333333333333,4.87916666666667,6.625,4.25,3.70833333333333,8.04347826086956,9.625
2004-12-21,5.43478260869565,4.5,6.52916666666667,4.65,3.625,7.26086956521739,9.73913043478261
2004-12-22,8,10.0708333333333,11.625,11.0625,7.66666666666667,9.66666666666667,12.9583333333333
2004-12-23,9.45833333333333,11.4166666666667,13.4166666666667,10.75,7.58333333333333,11.9166666666667,16.6666666666667
2004-12-24,8.54166666666667,7.66666666666667,9.21666666666667,6.27777777777778,4.95833333333333,9.25,10.2083333333333
2004-12-25,8.95833333333333,5.33333333333333,7.625,5.3125,4.08333333333333,10.5,15.6666666666667
2004-12-26,5,3.59583333333333,6.05416666666667,3.5625,3.30434782608696,5.95454545454545,11.1739130434783
2004-12-27,6.91666666666667,6.5,7.70833333333333,6.33333333333333,5.5,9.66666666666667,10.75
2004-12-28,7.16666666666667,6.79166666666667,9,5.23529411764706,4.69565217391304,9.5,12.5652173913043
2004-12-29,5.09090909090909,6.73181818181818,8.62272727272727,6.38888888888889,4.59090909090909,9.38095238095238,10.952380952381
2004-12-30,9.125,7.58333333333333,9.16666666666667,6.9,5.875,7.20833333333333,8.375
2004-12-31,3.66666666666667,4.29166666666667,5.125,3.68421052631579,3.29166666666667,6.20833333333333,7.04347826086957
2005-01-01,10.375,9.29166666666667,9.875,8.66666666666667,5.83333333333333,12.0833333333333,12.7083333333333
2005-01-02,7.66666666666667,6.91666666666667,9.09166666666667,7,5,8.52173913043478,13.7391304347826
2005-01-03,7.75,6.875,9.08333333333333,8.2,5.65217391304348,12.0833333333333,11.4583333333333
2005-01-04,8.06666666666667,7.73333333333333,9.42083333333333,8.42857142857143,5.94347826086956,11.6625,12.7333333333333
2005-01-05,8.5,7.5,10,8.58823529411765,6.20833333333333,11.0833333333333,13.0833333333333
2005-01-06,9.56521739130435,7.95833333333333,9.75,9.15384615384615,7,14.7083333333333,13.3333333333333
2005-01-07,12.8333333333333,8.45833333333333,12.25,5,6.52173913043478,8.125,10.0416666666667
2005-01-08,11.7083333333333,11.625,13.0708333333333,9,8.20833333333333,11.3913043478261,13.1304347826087
2005-01-09,10.625,8.66666666666667,10.125,9.4,7.29166666666667,12.375,11.9583333333333
2005-01-10,7.54166666666667,7.41666666666667,9.54166666666667,7.6,5.86363636363636,9.75,12.3333333333333
2005-01-11,13.1304347826087,12.75,11.5416666666667,11.25,8.95833333333333,16.4583333333333,16.2083333333333
2005-01-12,9.20833333333333,9.16666666666667,10.6666666666667,7.8,6.25,10.125,14.75
2005-01-13,6.08333333333333,4.875,4.58333333333333,3.85,2.875,5.04166666666667,5.91666666666667
2005-01-14,7.20833333333333,7.29166666666667,8.125,6.15,6.70833333333333,6.125,10.875
2005-01-15,6.75,7.07083333333333,8.54166666666667,7.05,6.125,1.22916666666667,10.2583333333333
2005-01-16,6.875,6,7.875,5.6,5.16666666666667,6.75,9
2005-01-17,10.5,8.58333333333333,9.45833333333333,6.55,5.08333333333333,10.9583333333333,11.75
2005-01-18,11.9583333333333,10.35,10.75,8.36842105263158,6.04166666666667,12.1666666666667,15.6666666666667
2005-01-19,8,9.29166666666667,9.58333333333333,8,5.375,7.45833333333333,10.9166666666667
2005-01-20,9.375,11.5416666666667,13.7083333333333,9.35,7.95833333333333,9,12.6666666666667
2005-01-21,5,4.92083333333333,4.54166666666667,2.9,2.5,3.08333333333333,7.58333333333333
2005-01-22,6.79166666666667,5.39583333333333,5.47916666666667,4.7,4.04347826086957,5.59090909090909,7.43478260869565
2005-01-23,3.60869565217391,4.41666666666667,4.95833333333333,3,2.75,1.95833333333333,8.16666666666667
2005-01-24,3.66666666666667,3.29166666666667,5,3.25,2.63636363636364,4.75,8.70833333333333
2005-01-25,5.375,4.45833333333333,5.45833333333333,4,3.25,5.83333333333333,9.125
2005-01-26,5,4.08333333333333,4.29166666666667,5.05,2.875,7.5,9.58333333333333
2005-01-27,5.95833333333333,4.58333333333333,4.95833333333333,4.85,3.29166666666667,6.95833333333333,11
2005-01-28,4.875,5.375,6.375,6.4,4.25,7.25,10.4166666666667
2005-01-29,3.33333333333333,2.75,3.875,3.70588235294118,2.45833333333333,3.29166666666667,6
2005-01-30,3.21739130434783,3.125,5.625,3.3,3.5,3.66666666666667,7.125
2005-01-31,3.83333333333333,3.75,6.70833333333333,3.63157894736842,3.95652173913043,3.95833333333333,8.41666666666667
2005-02-01,3.625,2.91666666666667,5.45833333333333,3.15,3.08333333333333,2.75,6.625
2005-02-02,1.58333333333333,3.08333333333333,5.08333333333333,3.25,2.79166666666667,3.33333333333333,5.70833333333333
2005-02-03,3.125,3.16666666666667,5.66666666666667,4.6,3.25,7.45833333333333,7.79166666666667
2005-02-04,6.41666666666667,5.875,6.66666666666667,6,5.29166666666667,6.45833333333333,7.41666666666667
2005-02-05,3,2.75,4.625,2.44444444444444,2.33333333333333,4.04166666666667,7.08333333333333
2005-02-06,3.29166666666667,2.75,3.25,3.5,2.29166666666667,5.83333333333333,8.91666666666667
2005-02-07,3.78260869565217,4.54166666666667,4.525,4.6,3.33333333333333,6.83333333333333,8.375
2005-02-08,3.41666666666667,4.75,6.20833333333333,4,4.58333333333333,6.58333333333333,8.45833333333333
2005-02-09,7.58333333333333,8.20833333333333,9.70833333333333,6.47368421052632,6.33333333333333,8.625,11.8333333333333
2005-02-10,5.08333333333333,3.25,5.70833333333333,4.0625,3.08333333333333,3.95833333333333,9.75
2005-02-11,8.58333333333333,7.625,5.91666666666667,4.38888888888889,4.16666666666667,5.29166666666667,4.875
2005-02-12,8.91666666666667,9.91666666666667,12.0833333333333,9.4,7.34782608695652,10,13.4166666666667
2005-02-13,9.125,9.5,10.5,8,7.04166666666667,10.6666666666667,17.9583333333333
2005-02-14,3.70833333333333,3.54166666666667,6.41666666666667,3.05,3.66666666666667,2.58333333333333,8.79166666666667
2005-02-15,1.08333333333333,1.625,2.41666666666667,1.95,1.375,2.25,2.875
2005-02-16,2.75,3.45833333333333,4.125,3.3,2.25,3.625,5.79166666666667
2005-02-17,3.29166666666667,3.25,4.16666666666667,2.9,2.29166666666667,2.58333333333333,5.45833333333333
2005-02-18,4.45833333333333,5.33333333333333,7.08333333333333,4.8125,4.41666666666667,5.79166666666667,11.2916666666667
2005-02-19,6.45833333333333,5.08333333333333,6.125,4.58823529411765,3.875,6.04166666666667,10.9583333333333
2005-02-20,4.78260869565217,3.91666666666667,5.375,3.6,3.29166666666667,4.95833333333333,9.375
2005-02-21,5.5,4.5,4.625,4.53333333333333,3,5.95833333333333,8.70833333333333
2005-02-22,5.625,6.375,7.33333333333333,5.36842105263158,4.04166666666667,4.875,9.625
2005-02-23,3.54166666666667,3.04166666666667,5.08333333333333,3.9,2.83333333333333,1.70833333333333,8.70833333333333
2005-02-24,4.75,5.375,7.70833333333333,5.1,4.29166666666667,3.70833333333333,10.1666666666667
2005-02-25,4.625,4.75,6.875,5,3.79166666666667,4.08333333333333,7.375
2005-02-26,3.70833333333333,4.04166666666667,5.66666666666667,3.65,2.875,3.08333333333333,6.125
2005-02-27,2.25,3.45833333333333,3.625,2.15,2.41666666666667,0.958333333333333,2.26086956521739
2005-02-28,2.625,3.33333333333333,5.5,3.3,2.79166666666667,2.83333333333333,6.95833333333333
2005-03-01,5.41666666666667,5,5.70833333333333,4.3,3.375,6.33333333333333,9.58333333333333
2005-03-02,5.70833333333333,5.25,6.875,5.9,3.91666666666667,9.20833333333333,12.625
2005-03-03,3.30434782608696,4,5.08695652173913,3.14285714285714,2.69565217391304,3.47826086956522,6.78260869565217
2005-03-04,6.70833333333333,6.58333333333333,7.5,5.88888888888889,4.83333333333333,6.91666666666667,11.7916666666667
2005-03-05,7.58333333333333,6.5,6.70833333333333,5.7,4.25,6.75,11.4583333333333
2005-03-06,1.91666666666667,2,2.625,2.2,1.625,0.916666666666667,2.91666666666667
2005-03-07,1.54166666666667,2.41666666666667,3.95833333333333,2.95,2.16666666666667,1.29166666666667,4.625
2005-03-08,1.625,2.33333333333333,3.91666666666667,3.21052631578947,2.25,1.91666666666667,6.5
2005-03-09,1.45833333333333,2.375,3.29166666666667,2.8,2.16666666666667,2.375,5.625
2005-03-10,1.65217391304348,3.23333333333333,5.04583333333333,4.26315789473684,3.1304347826087,5.30434782608696,5.82608695652174
2005-03-11,3.56521739130435,6.275,9.66666666666667,6.35,5.70833333333333,7.73913043478261,11.3913043478261
2005-03-12,3.33333333333333,3.75,5.9625,3.6,3.33333333333333,6.95833333333333,10.9166666666667
2005-03-13,2.20833333333333,1.58333333333333,4.375,2.4,2.54166666666667,2.70833333333333,4.54166666666667
2005-03-14,6.75,5.08333333333333,5.08333333333333,4.94117647058824,3.83333333333333,8.125,5.54166666666667
2005-03-15,8.33333333333333,7.79166666666667,8.20833333333333,8.3,5.95833333333333,12.5,8.5
2005-03-16,9.33333333333333,8.41666666666667,9.33333333333333,9.5,6.79166666666667,14.1666666666667,10.75
2005-03-17,7,6.79166666666667,9.83333333333333,8.1,5.91666666666667,11.4583333333333,9.91666666666667
2005-03-18,4,5.16666666666667,5.875,5.4,3.66666666666667,6.91666666666667,5.66666666666667
2005-03-19,6.91666666666667,5.625,3.08333333333333,4.15,3.83333333333333,5.33333333333333,3.75
2005-03-20,6.375,7.75,6.04166666666667,5.75,4.79166666666667,8.04166666666667,6
2005-03-21,3.79166666666667,4.58333333333333,6.91666666666667,3.6,3.91666666666667,4.83333333333333,6.70833333333333
2005-03-22,6.81818181818182,7.18181818181818,8.04347826086956,6.38888888888889,6.40909090909091,9.78260869565217,9.77272727272727
2005-03-23,7.25,7.25,5.95833333333333,5.8,5.75,8.58333333333333,9.08333333333333
2005-03-24,6.33333333333333,5.91666666666667,7.20833333333333,5.85,5.58333333333333,8.625,8.66666666666667
2005-03-25,6.66666666666667,4.875,3.25,3.4,2.79166666666667,4.82608695652174,4
2005-03-26,4.83333333333333,4.45833333333333,3.54166666666667,3.95,3.75,4.375,4.70833333333333
2005-03-27,2.08333333333333,3.70833333333333,4.45833333333333,2.95,3.33333333333333,3.70833333333333,5.16666666666667
2005-03-28,1.58333333333333,2.125,3.41666666666667,3.3,2.29166666666667,3.625,9.41666666666667
2005-03-29,1.45833333333333,2.04166666666667,3.45833333333333,2.65,3.08333333333333,2.79166666666667,6.41666666666667
2005-03-30,2.08333333333333,1.66666666666667,2.41666666666667,2.15,1.66666666666667,2.29166666666667,4.79166666666667
2005-03-31,5.58333333333333,5.95833333333333,4.20833333333333,4.5,3.75,7.5,6.29166666666667
2005-04-01,5.04166666666667,4.625,4.5,4.35,4.41666666666667,5.79166666666667,6.25
2005-04-02,3.41666666666667,3.75,3.58333333333333,3.65,3.875,4.70833333333333,5.375
2005-04-03,4.16666666666667,4.125,3.875,3.45,2.58333333333333,5.625,4.625
2005-04-04,5.79166666666667,6.45833333333333,7.5,5.95,4.625,10.125,9.625
2005-04-05,6.625,6.58333333333333,7.66666666666667,5.7,5.75,8.33333333333333,7
2005-04-06,10.2916666666667,9.5,9.33333333333333,6.35,5.83333333333333,8.79166666666667,9
2005-04-07,9.125,9.04166666666667,8.75,6.45,5.5,11.4166666666667,13.3333333333333
2005-04-08,6.41666666666667,5.91666666666667,7.70833333333333,4.6,4.16666666666667,8.20833333333333,12
2005-04-09,4.25,5.79166666666667,7.83333333333333,5.5,4.58333333333333,7.25,9.75
2005-04-10,4.29166666666667,5.33333333333333,7.25,5.45,4.16666666666667,7.375,8.79166666666667
2005-04-11,6.08333333333333,5.875,6.54166666666667,6.7,5.04166666666667,9.75,8.79166666666667
2005-04-12,2.75,3.95833333333333,5.375,4.35,3.125,6.04166666666667,7.875
2005-04-13,3.70833333333333,4.95833333333333,4.375,4,3.5,4.58333333333333,5.20833333333333
2005-04-14,7.29166666666667,4.75,4.58333333333333,6.2,3.25,9.91666666666667,7.91666666666667
2005-04-15,7.5,6.41666666666667,7.5,6.15,3.875,9.125,10.75
2005-04-16,3.5,3.16666666666667,4.79166666666667,3.3,3.08333333333333,3.5,4.83333333333333
2005-04-17,7.29166666666667,7.33333333333333,7.70833333333333,5.75,5.91666666666667,8.91666666666667,9.375
2005-04-18,3.29166666666667,4.04166666666667,4.41666666666667,3.35,2.45833333333333,4.25,4.91666666666667
2005-04-19,2.29166666666667,2.33333333333333,3.83333333333333,2.7,2.70833333333333,3.45833333333333,4.79166666666667
2005-04-20,2.66666666666667,3.5,4.70833333333333,4.05,3.08333333333333,4.75,7.16666666666667
2005-04-21,5.625,4.75,5.08333333333333,3.6,3.54166666666667,3.91666666666667,5.875
2005-04-22,7.04166666666667,6.58333333333333,5.5,5.85,5.125,6.25,7.79166666666667
2005-04-23,2.91666666666667,3.45833333333333,6.08333333333333,4.25,3.875,4.25,8.75
2005-04-24,1.29166666666667,2.79166666666667,4.25,3.45,3.66666666666667,1.95833333333333,6.16666666666667
2005-04-25,2.75,3.66666666666667,3.625,4,3.83333333333333,3,6
2005-04-26,5.29166666666667,4.58333333333333,5.58333333333333,3.9,3.83333333333333,5.33333333333333,8
2005-04-27,5.125,5.83333333333333,6.04166666666667,5.05,3.91666666666667,6.70833333333333,4.125
2005-04-28,8.83333333333333,9.66666666666667,8.875,8.05,7.29166666666667,9.375,13.25
2005-04-29,3.5,3.875,5,4.75,3.58333333333333,7.66666666666667,8.04166666666667
2005-04-30,2.75,3.75,3.125,3.4,2.58333333333333,3.375,3.79166666666667
2005-05-01,6.5,6.91666666666667,4.75,5,5.04166666666667,7.34782608695652,6.30434782608696
2005-05-02,3.39130434782609,3.75,4.525,4.7,4.125,6.56521739130435,5.73913043478261
2005-05-03,7.04166666666667,5.04166666666667,4.16666666666667,4.1,3.5,7,6.33333333333333
2005-05-04,5.45833333333333,5.16666666666667,6.16666666666667,4.3,3.79166666666667,5.54166666666667,7.625
2005-05-05,5.08333333333333,7.16666666666667,8.70833333333333,6.05,4.8695652173913,7.66666666666667,8.95833333333333
2005-05-06,5.91666666666667,6.45833333333333,8,5.2,4.29166666666667,5.83333333333333,6.875
2005-05-07,4.91666666666667,5.66666666666667,6.91666666666667,5.36842105263158,4.58333333333333,6.25,9.625
2005-05-08,5.125,4.70833333333333,6.29166666666667,4.65,3.66666666666667,6.20833333333333,9.25
2005-05-09,3.83333333333333,4.45833333333333,5.20833333333333,4.65,3.25,5.83333333333333,8.83333333333333
2005-05-10,3.375,3.125,3.70833333333333,2.73684210526316,2.08333333333333,4.125,3.875
2005-05-11,2.91666666666667,2.625,3.25,2.75,1.875,2.75,2.41666666666667
2005-05-12,2.75,3.45833333333333,4.5,3.4,3.54166666666667,3.29166666666667,6.125
2005-05-13,5.04166666666667,6.95833333333333,9.29166666666667,6.85,5.875,7.875,5.70833333333333
2005-05-14,5.375,7,8.20833333333333,6.4,4.83333333333333,7.95833333333333,5
2005-05-15,3.54166666666667,4.31666666666667,2.79166666666667,3.2,1.91666666666667,4.91666666666667,3.29166666666667
2005-05-16,3.875,4.45833333333333,4.79166666666667,5.55,2.83333333333333,9.08333333333333,10.8333333333333
2005-05-17,4.375,3.16666666666667,3.58333333333333,2.4,2.70833333333333,3.45833333333333,4.95652173913043
2005-05-18,4.58333333333333,4.45833333333333,5.625,3.45,4.41666666666667,6.5,5
2005-05-19,6.375,6.95833333333333,6.58333333333333,6.15,5.21739130434783,7.75,5.79166666666667
2005-05-20,6.95833333333333,6.66666666666667,7,5.4,4.875,8.66666666666667,6.66666666666667
2005-05-21,3.875,3.33333333333333,4.375,3.35,2.875,5.625,3.79166666666667
2005-05-22,5.29166666666667,5.08333333333333,4.29166666666667,4,2.875,6.70833333333333,2.375
2005-05-23,8.08333333333333,8.66666666666667,8,6.65,5.66666666666667,7.04166666666667,4.58333333333333
2005-05-24,5.625,4.875,3.875,3.55,2.5,5.875,2.91666666666667
2005-05-25,6.625,6.54166666666667,7.25,6.3,5.625,7.70833333333333,3.625
2005-05-26,3.875,4.5,6.375,5.85,4.04166666666667,8.08333333333333,7.375
2005-05-27,3.90909090909091,4.54166666666667,5.54166666666667,5.05,3.70833333333333,7.04166666666667,7.29166666666667
2005-05-28,6.95833333333333,8.5,10.6625,7.5,6.875,8.54166666666667,12.5416666666667
2005-05-29,2.95833333333333,2.375,4.75,2.6,1.83333333333333,2.95833333333333,4.29166666666667
2005-05-30,2.70833333333333,2.20833333333333,2.73333333333333,2.7,1.41666666666667,2.08333333333333,2.125
2005-05-31,3.8695652173913,3.95833333333333,3.70833333333333,3.4,3,4.41666666666667,4.33333333333333
2005-06-01,6,4.95833333333333,5.45833333333333,5.72222222222222,3.83333333333333,8.16666666666667,6.25
2005-06-02,6.5,5.54166666666667,7.29166666666667,6.21052631578947,4.875,9.41666666666667,6.04166666666667
2005-06-03,6.79166666666667,6.375,5.95833333333333,5.65,3.95833333333333,9.125,4.375
2005-06-04,6.75,7.875,8.34166666666667,5.25,4.29166666666667,7.41666666666667,5.91666666666667
2005-06-05,3.16666666666667,2.95833333333333,4,2.45,2.41666666666667,4.70833333333333,2.875
2005-06-06,1.95833333333333,3.45833333333333,4.66666666666667,4.45,3.79166666666667,5,4.33333333333333
2005-06-07,5.08333333333333,5.75,3.41666666666667,3.8,3.875,7,3.875
2005-06-08,2.83333333333333,3.70833333333333,3.08333333333333,2.85,1.95833333333333,5.25,3.70833333333333
2005-06-09,1.91666666666667,1.95833333333333,2.41666666666667,2.85,1.125,2.83333333333333,3.45833333333333
2005-06-10,2.08333333333333,3.625,3.375,3.7,2.04166666666667,5.75,4.95833333333333
2005-06-11,2.625,3.54166666666667,3.04166666666667,3.94736842105263,2.08333333333333,6.29166666666667,6.375
2005-06-12,3.39130434782609,4.15,5.2375,4.07692307692308,2.875,6.04347826086957,8
2005-06-13,4.04166666666667,4.33333333333333,7.45833333333333,4.5,4.125,5.625,9.20833333333333
2005-06-14,3.79166666666667,5.25,7.375,4.83333333333333,3.56521739130435,6.95833333333333,6.08333333333333
2005-06-15,5.33333333333333,4.66666666666667,5.54166666666667,3.93333333333333,3.875,3.66666666666667,4.20833333333333
2005-06-16,7.375,6.625,6.95833333333333,5.42857142857143,4.34782608695652,4.375,3.375
2005-06-17,5.125,4.5,5.33333333333333,5.16666666666667,3.29166666666667,7.54166666666667,2
2005-06-18,4.5,5.08333333333333,4.95833333333333,3.94117647058824,3.9,5.20833333333333,4.33333333333333
2005-06-19,4.20833333333333,4.625,4.625,5.42105263157895,3.29411764705882,9.08333333333333,4
2005-06-20,5.41666666666667,5.04166666666667,4.75,5.35714285714286,3.33333333333333,9.16666666666667,3.625
2005-06-21,4.875,5.125,5.66666666666667,5.61538461538461,3.45833333333333,8.54166666666667,6.625
2005-06-22,6.08333333333333,6.33333333333333,6.66666666666667,7.9,4.875,11.5833333333333,7.70833333333333
2005-06-23,3.33333333333333,3.91666666666667,3.95833333333333,5.46666666666667,2.91666666666667,8.33333333333333,6.66666666666667
2005-06-24,2.625,2.5,3.70833333333333,2.7,1.66666666666667,4.66666666666667,3.125
2005-06-25,4.45833333333333,4.20833333333333,5.08333333333333,4.33333333333333,2.5,6.625,5.04166666666667
2005-06-26,3.91304347826087,2.95833333333333,3.08333333333333,2.55,1.58333333333333,2.29166666666667,3.58333333333333
2005-06-27,2.41666666666667,2.45833333333333,2.41666666666667,2.05,1.82608695652174,2.33333333333333,3.5
2005-06-28,1.56521739130435,2.78260869565217,3.91304347826087,2.94736842105263,3.08695652173913,4.34782608695652,2.34782608695652
2005-06-29,2.25,2.54166666666667,4.25,2.4,2.125,2.79166666666667,5.04166666666667
2005-06-30,5.25,5.66666666666667,4.41666666666667,4.1,3.16666666666667,4.95833333333333,2.66666666666667
2005-07-01,4.66666666666667,5.45833333333333,4,3.1,2.73913043478261,4.04166666666667,3.66666666666667
2005-07-02,6.91666666666667,8.08333333333333,6.08333333333333,6.4,5.29166666666667,11.1666666666667,8.25
2005-07-03,5.625,6,6.20833333333333,4.83333333333333,3.75,8.04166666666667,7.375
2005-07-04,3.875,4.58333333333333,4.70833333333333,3.27777777777778,2.69565217391304,5.41666666666667,3.625
2005-07-05,7.20833333333333,7.16666666666667,5.58333333333333,5.8,4.125,7.16666666666667,4.83333333333333
2005-07-06,6.29166666666667,6.79166666666667,7.04166666666667,4.6875,3.375,6.20833333333333,8
2005-07-07,3.95833333333333,5.16666666666667,3.66666666666667,4.4375,2.625,5.125,4.33333333333333
2005-07-08,2.70833333333333,4,2.45833333333333,2.88888888888889,1.95833333333333,3.75,3.20833333333333
2005-07-09,2.54166666666667,3.08333333333333,1.79166666666667,2.6,1.375,4.20833333333333,4.33333333333333
2005-07-10,1.16666666666667,1.79166666666667,2.525,2,1.33333333333333,1.91666666666667,1.75
2005-07-11,1.5,2.29166666666667,2.25,2.47368421052632,1.875,1.58333333333333,0.791666666666667
2005-07-12,2.25,3.375,2.83333333333333,2.8,2.375,2.125,2.45833333333333
2005-07-13,1.54166666666667,2.25,2.95833333333333,2.2,1.45833333333333,1.54166666666667,3.66666666666667
2005-07-14,2.875,4.33333333333333,5.92083333333333,3.47368421052632,3.08695652173913,5.73913043478261,6.17391304347826
2005-07-15,4.125,4.75,5.16666666666667,3.55,2.95833333333333,3.20833333333333,4.16666666666667
2005-07-16,3.08333333333333,3.08333333333333,3.08333333333333,2.8,2.25,3.125,6.45833333333333
2005-07-17,3,3.66666666666667,4.41666666666667,4.75,2.79166666666667,7.29166666666667,4.625
2005-07-18,6.33333333333333,7.45833333333333,8.125,6,4.25,7.79166666666667,9.125
2005-07-19,5,7.33333333333333,8.41666666666667,6,4.16666666666667,7.58333333333333,10
2005-07-20,3.625,6.875,6.83333333333333,4.25,3.5,3.875,6.95833333333333
2005-07-21,1.95833333333333,4.95833333333333,4.625,3.75,3.33333333333333,2.58333333333333,4.66666666666667
2005-07-22,1.78260869565217,1.95833333333333,2.70833333333333,2,1.83333333333333,2.25,3.41666666666667
2005-07-23,2.125,4.33333333333333,3.83333333333333,4.2,2.83333333333333,4.91666666666667,3.41666666666667
2005-07-24,5.04166666666667,6.45833333333333,6.84166666666667,6.5,4.625,7.70833333333333,4.16666666666667
2005-07-25,3.70833333333333,4.16666666666667,3.70833333333333,3.9,1.41666666666667,6.08333333333333,4.125
2005-07-26,3.58333333333333,3.79166666666667,3.16666666666667,2.75,2.04166666666667,2.75,3
2005-07-27,1.875,2.70833333333333,3.91666666666667,2.26666666666667,2.375,3.33333333333333,2.20833333333333
2005-07-28,4.66666666666667,5.79166666666667,8.375,5.47368421052632,3.83333333333333,6.41666666666667,5.375
2005-07-29,3.47619047619048,4.52727272727273,6.34285714285714,4.77777777777778,2.94444444444444,7.2,7.77272727272727
2005-07-30,4.83333333333333,5.16666666666667,3.875,3.66666666666667,2.54166666666667,5.91666666666667,2.04166666666667
2005-07-31,2.875,3.41666666666667,3.45833333333333,3.5,2.625,3.29166666666667,4.29166666666667
2005-08-01,2.29166666666667,2.125,3,2.375,1.25,2.75,3.16666666666667
2005-08-02,3.75,5.25,5.125,4.91666666666667,3.20833333333333,7.125,6.33333333333333
2005-08-03,5.16666666666667,6.79166666666667,7.875,5.95238095238095,4.125,7.41666666666667,9.5
2005-08-04,5.04166666666667,5.16666666666667,6.16666666666667,4.08333333333333,3.36363636363636,5.20833333333333,6.41666666666667
2005-08-05,3.91666666666667,5.16666666666667,5.75,3.36363636363636,3.16666666666667,4.16666666666667,6.25
2005-08-06,3.625,3.375,3.79166666666667,NA,1.5,2.20833333333333,4.08333333333333
2005-08-07,1.95833333333333,1.75,3.04166666666667,NA,1.54166666666667,1.875,3.08333333333333
2005-08-08,1.33333333333333,2.5,2.45833333333333,1.89473684210526,1.5,2.125,1.16666666666667
2005-08-09,1.20833333333333,2.375,2.625,2.58333333333333,1.70833333333333,2.41666666666667,3.20833333333333
2005-08-10,2.125,3.04166666666667,3.08333333333333,2.41666666666667,2.20833333333333,3.08333333333333,3.66666666666667
2005-08-11,2.70833333333333,4.5,5.08333333333333,3.20833333333333,2.29166666666667,3.54166666666667,3.75
2005-08-12,3.04166666666667,3.25,4.33333333333333,3.33333333333333,2.25,5.375,3.79166666666667
2005-08-13,5.375,7.58333333333333,7.16666666666667,5.33333333333333,4.20833333333333,6.45833333333333,7.91666666666667
2005-08-14,3.75,4.41666666666667,5.41666666666667,3.33333333333333,3.16666666666667,3.66666666666667,5.20833333333333
2005-08-15,1.58333333333333,2.67083333333333,4.33333333333333,2.91666666666667,2.04166666666667,5.20833333333333,5.375
2005-08-16,2.45833333333333,3.41666666666667,4.41666666666667,3.66666666666667,2.375,7.66666666666667,3.375
2005-08-17,4.33333333333333,4.5,4.83333333333333,4.04166666666667,3.5,6.29166666666667,5.20833333333333
2005-08-18,3.45833333333333,4.20833333333333,3.54166666666667,2.66666666666667,2.58333333333333,5.25,3.45833333333333
2005-08-19,5.75,5.375,5.58333333333333,3.875,3.29166666666667,6,6.08333333333333
2005-08-20,2.04166666666667,2.83333333333333,3.70833333333333,2.625,1.83333333333333,4.58333333333333,3
2005-08-21,4.29166666666667,4.75,4.95833333333333,5.625,3.875,6.91666666666667,6.125
2005-08-22,4,4.625,5.625,3.75,3.04166666666667,6.125,6.54166666666667
2005-08-23,7.625,7.54166666666667,7.66666666666667,6.5,4.70833333333333,10.5833333333333,8.375
2005-08-24,6.375,6.79166666666667,7.91666666666667,5.82608695652174,4.41666666666667,7.58333333333333,10.4583333333333
2005-08-25,6.75,6.5,6.95833333333333,5.08333333333333,3.375,6.33333333333333,6.58333333333333
2005-08-26,4.33333333333333,5.625,6.33333333333333,3.875,3.58333333333333,6.20833333333333,7.41666666666667
2005-08-27,2.25,2.75,3.83333333333333,2.73913043478261,2.39130434782609,4.04166666666667,6.33333333333333
2005-08-28,7,6.24166666666667,8.375,7.95652173913043,5.45454545454545,11.5,8.68181818181818
2005-08-29,2.73913043478261,3.31666666666667,5.1375,3.43478260869565,3.17391304347826,5.26086956521739,7.08695652173913
2005-08-30,3.1304347826087,4.30434782608696,3.34782608695652,2.73913043478261,3.17391304347826,6.95652173913043,3.73913043478261
2005-08-31,3.54545454545455,3,4.40909090909091,2.54545454545455,2.31818181818182,3.40909090909091,3.95454545454545
2005-09-01,2.91666666666667,3.25,4.625,3.125,2.70833333333333,4,4.16666666666667
2005-09-02,4.875,4.70833333333333,3.875,3.625,3.04166666666667,5.41666666666667,3.29166666666667
2005-09-03,6.83333333333333,5.66666666666667,6.08333333333333,4.20833333333333,4.04166666666667,6.58333333333333,7.79166666666667
2005-09-04,3.45833333333333,3.45833333333333,4.83333333333333,3.5,3.45833333333333,2.20833333333333,4.66666666666667
2005-09-05,2.25,2.25,2.85416666666667,2,1.41666666666667,1.375,1.58333333333333
2005-09-06,2.91666666666667,3.58333333333333,3.375,3.82608695652174,2.58333333333333,5.79166666666667,3.66666666666667
2005-09-07,4.79166666666667,6.08333333333333,6.54166666666667,5.22727272727273,4.1304347826087,6.70833333333333,6.25
2005-09-08,2.5,2.83333333333333,4.20833333333333,2.29166666666667,1.83333333333333,3.375,5.04166666666667
2005-09-09,5.60869565217391,6.1125,6.25833333333333,6.21739130434783,4.73913043478261,7.04347826086957,10.2608695652174
2005-09-10,3.77272727272727,4.92916666666667,5.70833333333333,4.04347826086957,2.81818181818182,5.22727272727273,5.09090909090909
2005-09-11,2.625,3.04166666666667,2.875,2.25,2,1.125,3.08333333333333
2005-09-12,2.83333333333333,3.16666666666667,2.875,4.04166666666667,2.125,7,3.66666666666667
2005-09-13,6.41666666666667,7,8.5125,8.29166666666667,5.25,11.4583333333333,10.8333333333333
2005-09-14,2.875,3.375,5.66666666666667,3.77777777777778,2.625,3.70833333333333,7.5
2005-09-15,4.95833333333333,4.91666666666667,4.66666666666667,4.43478260869565,3,5.83333333333333,7.25
2005-09-16,3.91666666666667,3.70833333333333,4.58333333333333,3.29166666666667,2.75,5.375,7.45833333333333
2005-09-17,1.66666666666667,3,5.625,2.95833333333333,2.45833333333333,5.16666666666667,7.5
2005-09-18,4.625,5.125,4.875,5.04166666666667,3.41666666666667,9.04347826086956,6.625
2005-09-19,5,5.58333333333333,6.5,5.29166666666667,4.54166666666667,7.54166666666667,8.25
2005-09-20,2.45833333333333,3.41666666666667,3.25,3,2.16666666666667,5.58333333333333,5.33333333333333
2005-09-21,6.33333333333333,6.42083333333333,6.16666666666667,6.25,4.75,9.75,7.70833333333333
2005-09-22,6.08333333333333,6.83333333333333,6.375,6.25,6.41666666666667,9.20833333333333,9
2005-09-23,6.375,6.75,7.33333333333333,4.66666666666667,4.125,7.04166666666667,9.66666666666667
2005-09-24,5.33333333333333,6.375,5.25,5.25,4.54166666666667,7.33333333333333,7.79166666666667
2005-09-25,5.33333333333333,6,6.54166666666667,4.625,3.75,6.45833333333333,5.16666666666667
2005-09-26,8.33333333333333,8.08333333333333,7.58333333333333,7.08695652173913,5.70833333333333,13.2916666666667,10.75
2005-09-27,8.75,7.54166666666667,8.54166666666667,6.39130434782609,4.82608695652174,9.91666666666667,11.4583333333333
2005-09-28,7.20833333333333,6.58333333333333,7.875,5.73684210526316,5.26086956521739,10,10.5
2005-09-29,5,4.58333333333333,6.79166666666667,4.09523809523809,3.75,7.83333333333333,8.08333333333333
2005-09-30,8.25,7.5,8.875,6.625,5.04166666666667,10.9166666666667,10.7916666666667
2005-10-01,9.25,7.33333333333333,8.54166666666667,6.04166666666667,4.5,9.25,12.0833333333333
2005-10-02,3.45833333333333,3.83333333333333,5.25,3.66666666666667,2.91666666666667,5.75,6.91666666666667
2005-10-03,3.125,3.70833333333333,3.20833333333333,3.41666666666667,2.29166666666667,6.16666666666667,5.20833333333333
2005-10-04,4.69565217391304,4.2125,2.94166666666667,4.29166666666667,3.04347826086957,7.65217391304348,6.65217391304348
2005-10-05,4.375,4.25,2.91666666666667,4.04347826086957,2.75,6.25,5.625
2005-10-06,5.25,5.79166666666667,3.54166666666667,5.20833333333333,3.95833333333333,9.83333333333333,8.08333333333333
2005-10-07,5.95833333333333,6.58333333333333,5.75,5.83333333333333,5.54166666666667,9.91666666666667,9.70833333333333
2005-10-08,4.25,4.79166666666667,6.45833333333333,3.95833333333333,3.08333333333333,6.375,6.20833333333333
2005-10-09,6.95833333333333,7.75,8.5,8.20833333333333,5.75,12.5833333333333,11.2916666666667
2005-10-10,4.79166666666667,5.375,8,4.41666666666667,4.875,3.54166666666667,6.125
2005-10-11,2.125,2.45833333333333,3.83333333333333,2.16666666666667,2.08333333333333,1.75,3.91666666666667
2005-10-12,2.54166666666667,3.25,4.75,3.33333333333333,3,3.45833333333333,7.75
2005-10-13,1.66666666666667,1.91666666666667,3.75,2,1.5,1.95833333333333,4
2005-10-14,5.625,4.41666666666667,5.29166666666667,4,2.95833333333333,6.04166666666667,6.20833333333333
2005-10-15,6.45833333333333,7.29166666666667,6.79166666666667,5.375,4.625,7.08333333333333,10
2005-10-16,5.125,5.08333333333333,3.04166666666667,3.95833333333333,2.95833333333333,5.29166666666667,7
2005-10-17,5.91666666666667,5.125,4.5,4.375,3.79166666666667,5.16666666666667,6.08333333333333
2005-10-18,5.33333333333333,5.41666666666667,5.75,5.33333333333333,3.83333333333333,5.54166666666667,8.58333333333333
2005-10-19,3.125,3,2.54166666666667,2.45833333333333,1.70833333333333,3.41666666666667,5.54166666666667
2005-10-20,4.54166666666667,5.25,5.83333333333333,4.125,3.875,5.91666666666667,7.75
2005-10-21,4.79166666666667,4.29166666666667,6.29166666666667,4.79166666666667,3.70833333333333,3.83333333333333,4.45833333333333
2005-10-22,1.83333333333333,1.95833333333333,3.54166666666667,1.29166666666667,1.5,0,1.91666666666667
2005-10-23,4.83333333333333,3.625,4.45833333333333,2.79166666666667,2.70833333333333,3.29166666666667,3.91666666666667
2005-10-24,7.83333333333333,6.25,7.04583333333333,5.52173913043478,4.66666666666667,6.66666666666667,10.125
2005-10-25,7.95833333333333,8.54166666666667,8.04166666666667,5.58333333333333,5,8.95833333333333,8.25
2005-10-26,8.20833333333333,8.66666666666667,5.83333333333333,6.04166666666667,5.625,8.70833333333333,7.54166666666667
2005-10-27,9.91666666666667,9.91666666666667,9,9,8.43478260869565,9.875,10.4583333333333
2005-10-28,5.375,5.375,5.95833333333333,6.20833333333333,5.04166666666667,10.2916666666667,8.16666666666667
2005-10-29,8.54166666666667,8.08333333333333,8.04166666666667,NA,6.04166666666667,6.66666666666667,7.45833333333333
2005-10-30,7,7.45833333333333,7.625,NA,6.95833333333333,11.625,8.375
2005-10-31,5.45833333333333,5.5,6.16666666666667,NA,4.83333333333333,7.41666666666667,7.5
2005-11-01,5.66666666666667,5.79166666666667,6.54166666666667,4.11111111111111,4,6.54166666666667,6.91666666666667
2005-11-02,6.79166666666667,5.58333333333333,5.75,5.04761904761905,5.04166666666667,4.75,6.25
2005-11-03,8.29166666666667,6.91666666666667,7.45833333333333,5.34782608695652,4.5,6.08333333333333,5.20833333333333
2005-11-04,5.73913043478261,6,9.21739130434783,4.73684210526316,4.78260869565217,6,8.60869565217391
2005-11-05,5.04166666666667,4.54166666666667,4.25,4.625,3.79166666666667,7.45833333333333,6.70833333333333
2005-11-06,8,8,7.33333333333333,6.70833333333333,5.125,11.1666666666667,9.75
2005-11-07,8.47826086956522,8.34782608695652,8.82608695652174,6.95454545454545,6.1304347826087,11.1739130434783,12.695652173913
2005-11-08,4.08333333333333,4.08333333333333,4.20833333333333,3.18181818181818,2.54166666666667,6.45833333333333,7.54166666666667
2005-11-09,7.625,5.375,6.95833333333333,5.45833333333333,4.25,8.45833333333333,7.75
2005-11-10,8.5,6.5,7.325,4.69565217391304,4.54166666666667,7.04166666666667,7.79166666666667
2005-11-11,12.0833333333333,10.1666666666667,11.2083333333333,9.95833333333333,7.41666666666667,14.0833333333333,14.125
2005-11-12,7.52173913043478,5.33333333333333,6.58333333333333,4.70833333333333,3.54166666666667,8.04166666666667,11.2083333333333
2005-11-13,2.66666666666667,2,4.54166666666667,3.04761904761905,2.16666666666667,3.29166666666667,6.625
2005-11-14,3.26086956521739,5.25833333333333,8.42916666666667,4.65217391304348,4.17391304347826,6.95652173913043,10.9130434782609
2005-11-15,4.65,4.27916666666667,5.7,3.79583333333333,3.44166666666667,3.79583333333333,9.88333333333333
2005-11-16,1.91666666666667,2.41666666666667,4.58333333333333,1.83333333333333,2.08333333333333,1.625,6.58333333333333
2005-11-17,2.79166666666667,4.54166666666667,2.25,2.66666666666667,1.625,2.08333333333333,3.25
2005-11-18,5.79166666666667,5.75,5.625,4.16666666666667,3.125,3.75,7.25
2005-11-19,4.16666666666667,4,1.525,2.83333333333333,1.54166666666667,2.08333333333333,4.45833333333333
2005-11-20,3.75,2.125,1.625,2.16666666666667,1.125,2.54166666666667,3.45833333333333
2005-11-21,3.04166666666667,3.91666666666667,2.5,2.54166666666667,1.79166666666667,1,4.16666666666667
2005-11-22,1.95833333333333,3.58333333333333,1.70833333333333,2.33333333333333,1.5,0.916666666666667,5.04166666666667
2005-11-23,1.1304347826087,1.64583333333333,4.42083333333333,1.75,1.45833333333333,2.43478260869565,4.60869565217391
2005-11-24,7.58333333333333,6.66666666666667,8.875,6.29166666666667,5.33333333333333,9.54166666666667,16.304347826087
2005-11-25,9.29166666666667,6.875,10.0833333333333,7.08695652173913,5.91666666666667,14.0833333333333,20.2916666666667
2005-11-26,8.29166666666667,6.66666666666667,7.29166666666667,6,4.33333333333333,10.7916666666667,16.1666666666667
2005-11-27,2.70833333333333,3.20833333333333,5.08333333333333,3,2.79166666666667,5.66666666666667,8.95833333333333
2005-11-28,3.13636363636364,4.27272727272727,5.77272727272727,3.40909090909091,3.18181818181818,6.81818181818182,9.72727272727273
2005-11-29,4.70833333333333,4.08333333333333,3.66666666666667,3.1304347826087,2.5,4.875,4.33333333333333
2005-11-30,4.375,4.41666666666667,4.41666666666667,4.45454545454545,3.58333333333333,4.75,6.20833333333333
2005-12-01,4.25,4.875,4.83333333333333,3.34782608695652,3.39130434782609,2.375,4.16666666666667
2005-12-02,9.29166666666667,6.33333333333333,4.125,4.95833333333333,3.375,8.29166666666667,9.83333333333333
2005-12-03,6.16666666666667,4.5,5.70833333333333,3,2.95833333333333,3.04166666666667,4.25
2005-12-04,5.75,4.70833333333333,7.125,4.41666666666667,4,6.16666666666667,8.20833333333333
2005-12-05,6,4.375,8.29166666666667,4.29166666666667,4.70833333333333,7.29166666666667,10.8333333333333
2005-12-06,3.82608695652174,2.77083333333333,3.9,2.34782608695652,2.1304347826087,1.65217391304348,2.60869565217391
2005-12-07,7.04166666666667,5.91666666666667,5.70833333333333,4.54166666666667,4.45833333333333,5.83333333333333,6.41666666666667
2005-12-08,4,4.20833333333333,4.45833333333333,3.45833333333333,3.125,4,6.33333333333333
2005-12-09,4.33333333333333,4.125,3.04166666666667,5.26315789473684,4.45833333333333,5.91666666666667,8.20833333333333
2005-12-10,5.54166666666667,4.71666666666667,6.09166666666667,NA,4.17391304347826,8.43478260869565,5.39130434782609
2005-12-11,3.04761904761905,2.98095238095238,5.11904761904762,NA,3,6.42857142857143,7.4
2005-12-12,2.45833333333333,2.4625,3.125,NA,1.58333333333333,0.75,3.33333333333333
2005-12-13,1.125,1.41666666666667,4.925,NA,1.79166666666667,2.16666666666667,7.70833333333333
2005-12-14,3.66666666666667,3.08333333333333,4.625,NA,2.95833333333333,4.04166666666667,8.41666666666667
2005-12-15,3.95833333333333,5.08333333333333,7.70833333333333,NA,4.66666666666667,5.54166666666667,11.0833333333333
2005-12-16,6.58333333333333,6.25,7.75,4.58823529411765,4.625,5.66666666666667,12.5416666666667
2005-12-17,3.83333333333333,2.16666666666667,3.41666666666667,2.04166666666667,1.375,1.5,6.5
2005-12-18,3.54166666666667,4.19583333333333,5.25,4.70833333333333,3.20833333333333,6.125,9.375
2005-12-19,2.75,2.83333333333333,3.83333333333333,3,2.25,4.16666666666667,8.16666666666667
2005-12-20,4.70833333333333,4.08333333333333,4.5,5.125,3.45833333333333,7.95833333333333,9.04166666666667
2005-12-21,5.58333333333333,3.66666666666667,4.75,3.60869565217391,3.20833333333333,4.41666666666667,7.875
2005-12-22,6.625,5,6.66666666666667,7.20833333333333,4.79166666666667,10.6666666666667,10.0833333333333
2005-12-23,4.25,3.625,6.91666666666667,3.16666666666667,3.75,2.70833333333333,7.70833333333333
2005-12-24,2.54166666666667,2.125,2.79166666666667,2.26086956521739,1.39130434782609,2,2.5
2005-12-25,4.39130434782609,2.375,2.625,2.91666666666667,1.91666666666667,3.45833333333333,3.70833333333333
2005-12-26,4,3.04166666666667,3.20833333333333,2.83333333333333,1.70833333333333,3.79166666666667,3.375
2005-12-27,4.60869565217391,1.91666666666667,3.5,2.79166666666667,1.83333333333333,4.625,6.25
2005-12-28,5.5,4.41666666666667,2.375,4.04166666666667,2.33333333333333,8.95833333333333,6.08333333333333
2005-12-29,5.75,7.08333333333333,6.95833333333333,4.875,5.625,9.75,11.5833333333333
2005-12-30,9.79166666666667,8.125,7.95833333333333,5.54166666666667,5.16666666666667,9.25,8.29166666666667
2005-12-31,12.1304347826087,8.8695652173913,9.08695652173913,7.39130434782609,5.26086956521739,11.8260869565217,10.1304347826087
2006-01-01,7.26086956521739,6.73913043478261,7.17391304347826,5.47826086956522,4.21739130434783,8.52173913043478,12.2173913043478
2006-01-02,4.08695652173913,2.91304347826087,4.17391304347826,4.39130434782609,3.26086956521739,7.47826086956522,7.8695652173913
2006-01-03,1.95833333333333,2.83333333333333,3.60833333333333,2.29166666666667,1.70833333333333,3.54166666666667,5.41666666666667
2006-01-04,3.20833333333333,5.08333333333333,3.45833333333333,3.39130434782609,3.20833333333333,6.54166666666667,9.08333333333333
2006-01-05,6,6.125,6.95833333333333,5,4.41666666666667,9.04166666666667,8.66666666666667
2006-01-06,2.08333333333333,3.375,2.33333333333333,2.20833333333333,1.54166666666667,3.66666666666667,7.95833333333333
2006-01-07,4.25,3.66666666666667,1.58333333333333,3.20833333333333,1.58333333333333,6.08333333333333,6.04166666666667
2006-01-08,3.20833333333333,2.375,3.08333333333333,2.16666666666667,2.08333333333333,4.29166666666667,7
2006-01-09,5.91666666666667,5.58333333333333,5.125,6.08333333333333,4.91666666666667,10.2083333333333,12.375
2006-01-10,9.57142857142857,7.33333333333333,9.09523809523809,6.55555555555556,5.80952380952381,11,9.52380952380952
2006-01-11,7.08333333333333,5.95833333333333,8.04166666666667,5.66666666666667,4.45833333333333,10,11.3333333333333
2006-01-12,7.66666666666667,9,8.95833333333333,7.5,8.16666666666667,13.4166666666667,13.7083333333333
2006-01-13,6.45833333333333,6.41666666666667,7.125,6.79166666666667,6.95833333333333,8.70833333333333,11.0833333333333
2006-01-14,5.875,5.83333333333333,4.91666666666667,5.45833333333333,4.08333333333333,9.375,8.45833333333333
2006-01-15,7.08695652173913,6.65217391304348,7.65217391304348,5.69565217391304,6.43478260869565,7.91304347826087,10.6521739130435
2006-01-16,5.69565217391304,4.26086956521739,5.95652173913043,4,3.43478260869565,6.69565217391304,8.30434782608696
2006-01-17,7.95833333333333,6,6.70833333333333,5.375,4.08333333333333,7.45833333333333,8.875
2006-01-18,5.69565217391304,7,8.60869565217391,5.73913043478261,4.78260869565217,7.60869565217391,9.47826086956522
2006-01-19,8.17391304347826,7.39130434782609,8.26086956521739,8.47826086956522,5.91304347826087,12.2173913043478,10.9565217391304
2006-01-20,7.91304347826087,6.52173913043478,10.0434782608696,5.30434782608696,4.69565217391304,9.91304347826087,13
2006-01-21,2.33333333333333,3.04166666666667,3.83333333333333,2.95833333333333,1.95833333333333,5.625,5.66666666666667
2006-01-22,4.125,4.79166666666667,2.75,3.875,3,9.04166666666667,8.75
2006-01-23,5.5,5.29166666666667,4.20833333333333,5.79166666666667,3.91666666666667,9.625,9.5
2006-01-24,4.20833333333333,3.70833333333333,1.95833333333333,2.79166666666667,1.79166666666667,4.375,4.125
2006-01-25,3.5,4.04166666666667,5.58333333333333,3.75,3.08333333333333,4.625,5.29166666666667
2006-01-26,3.95833333333333,4.08333333333333,5.625,3.125,3.20833333333333,4.16666666666667,4.41666666666667
2006-01-27,3.04166666666667,3.16666666666667,4.16666666666667,2.5,2.08333333333333,1.75,5.25
2006-01-28,4.08333333333333,3.95833333333333,5.04166666666667,3.25,2.79166666666667,3.20833333333333,5.29166666666667
2006-01-29,2.69565217391304,2.30434782608696,4.13478260869565,3,3.26086956521739,3.43478260869565,4.1304347826087
2006-01-30,1.16666666666667,2.04166666666667,3,3.125,3.125,2.54166666666667,4.70833333333333
2006-01-31,4.54166666666667,3.625,2.16666666666667,2.75,2.25,2.95833333333333,5.33333333333333
2006-02-01,6.20833333333333,5.41666666666667,2.70833333333333,3.20833333333333,3.33333333333333,5.25,5.70833333333333
2006-02-02,5.66666666666667,4.5,2.29166666666667,3.33333333333333,2.875,4.54166666666667,5.04166666666667
2006-02-03,2.08333333333333,1.4,2.25,1.58333333333333,1.25,2.875,1.70833333333333
2006-02-04,2.125,1.83333333333333,1.54166666666667,1.75,0.916666666666667,4.45833333333333,2.83333333333333
2006-02-05,2.91304347826087,3.16666666666667,3.375,2.91666666666667,2.20833333333333,6.04166666666667,6.33333333333333
2006-02-06,3.625,3.45833333333333,5.33333333333333,4.04166666666667,3.5,8.125,10.0833333333333
2006-02-07,6.375,6.5,8.79166666666667,6.04166666666667,5.375,9.625,13.2083333333333
2006-02-08,3.625,3.45833333333333,6.41666666666667,3.79166666666667,3.29166666666667,6.20833333333333,12.0833333333333
2006-02-09,1.30434782608696,1.82608695652174,3.69565217391304,1.78260869565217,1.60869565217391,1.21739130434783,6.69565217391304
2006-02-10,3.95833333333333,4.25,2.91666666666667,3.375,2,6.66666666666667,6.75
2006-02-11,5.04166666666667,4.75,5.75,5.04166666666667,3.79166666666667,8.75,10.7916666666667
2006-02-12,5.875,5.41666666666667,5.91666666666667,5.625,3.83333333333333,8.66666666666667,7.45833333333333
2006-02-13,4.8695652173913,5.08695652173913,4.56521739130435,5.1304347826087,4.65217391304348,9,9.65217391304348
2006-02-14,7.29166666666667,6.66666666666667,7.41666666666667,5.91666666666667,4.91666666666667,9.83333333333333,9.41666666666667
2006-02-15,8.95833333333333,7.66666666666667,8.54166666666667,6.04166666666667,5.16666666666667,9.91666666666667,10.9583333333333
2006-02-16,8.75,7.20833333333333,8.75,5.58333333333333,5.5,9.25,10.75
2006-02-17,4.83333333333333,3.33333333333333,4.54166666666667,2.625,2.625,3.75,5.41666666666667
2006-02-18,2.20833333333333,2.625,1.79166666666667,2.83333333333333,1.125,5.29166666666667,4.08333333333333
2006-02-19,3.5,3.08333333333333,4.41666666666667,3.58333333333333,2.45833333333333,3.70833333333333,4.75
2006-02-20,4.75,4.08333333333333,7.16666666666667,4.54166666666667,3.33333333333333,4.58333333333333,10.375
2006-02-21,3.69565217391304,3.6125,6.2125,4.1,3.60869565217391,5.04347826086957,9.8695652173913
2006-02-22,4.58333333333333,5.58333333333333,7.79166666666667,4.58333333333333,3.875,4.70833333333333,10.875
2006-02-23,5.04166666666667,4.79166666666667,5.83333333333333,4.33333333333333,2.875,4.625,8.125
2006-02-24,6.04166666666667,7.20833333333333,9.91666666666667,6.95833333333333,5.41666666666667,7.875,12.375
2006-02-25,5.95833333333333,6.125,9.25,6.375,5.29166666666667,6.66666666666667,11.2083333333333
2006-02-26,5.26086956521739,5.925,7.125,5.39130434782609,4.56521739130435,5.91304347826087,9.73913043478261
2006-02-27,3.79166666666667,4.375,6.16666666666667,3.07142857142857,3.625,5.125,10.25
2006-02-28,4.91304347826087,4.69166666666667,6.44583333333333,4.10526315789474,3.81818181818182,9.17391304347826,14.4583333333333
2006-03-01,2.66666666666667,3.66666666666667,5.625,3.08333333333333,3.5,5.625,9.20833333333333
2006-03-02,1.875,2.375,3.91666666666667,2.08333333333333,1.79166666666667,2.04166666666667,3.16666666666667
2006-03-03,2,2.125,3.95833333333333,2,2.08333333333333,2.54166666666667,6.625
2006-03-04,4.20833333333333,3.20833333333333,5.58333333333333,3.125,3.125,5.33333333333333,9.375
2006-03-05,4.54166666666667,3.75,4.875,2.6875,3.16666666666667,4.04166666666667,8.20833333333333
2006-03-06,3.79166666666667,3,4.20833333333333,2.625,2.375,4.125,5.45833333333333
2006-03-07,6.45833333333333,4.83333333333333,5.95833333333333,4.83333333333333,3.95833333333333,4.375,5.58333333333333
2006-03-08,7.29166666666667,5.625,5.54166666666667,3.79166666666667,3.66666666666667,4.125,5.58333333333333
2006-03-09,10.2916666666667,9.125,6.58333333333333,7.25,4.33333333333333,8.66666666666667,5.95833333333333
2006-03-10,6.16666666666667,6.58333333333333,9.625,5.45833333333333,4.83333333333333,7.375,9.33333333333333
2006-03-11,3.91666666666667,4.375,5.04166666666667,3.58333333333333,3.79166666666667,5.20833333333333,7.91666666666667
2006-03-12,6.33333333333333,5.20833333333333,7.33333333333333,5.79166666666667,5,8.875,9.79166666666667
2006-03-13,7.95833333333333,8.41666666666667,10.4166666666667,8.17391304347826,7.29166666666667,11.2083333333333,12.5833333333333
2006-03-14,2.25,4.375,6.29166666666667,4.33333333333333,3.66666666666667,5.04166666666667,6.29166666666667
2006-03-15,1.70833333333333,2.58333333333333,5.75,3.25,3.375,3.20833333333333,10.875
2006-03-16,4.625,5.95833333333333,8.5,5.95833333333333,4.375,6.54166666666667,13.3333333333333
2006-03-17,5.83333333333333,7.20833333333333,9.91666666666667,7.29166666666667,5.58333333333333,7.625,13.7083333333333
2006-03-18,5.04166666666667,7.04166666666667,9.04166666666667,6.79166666666667,5.66666666666667,6.91666666666667,11.25
2006-03-19,3.58333333333333,4.91666666666667,6.54166666666667,5.375,4.39130434782609,5.375,7
2006-03-20,3.41666666666667,5.5,7.33333333333333,5.29166666666667,4.21739130434783,4.58333333333333,9.95833333333333
2006-03-21,5.52173913043478,6.55,6.7375,5.52173913043478,4.21739130434783,4.95652173913043,7.8695652173913
2006-03-22,4.79166666666667,4.25,4.04166666666667,3.70833333333333,2.875,3.83333333333333,5.125
2006-03-23,6.91666666666667,6.20833333333333,6,5.58333333333333,4.25,6,7.25
2006-03-24,5.16666666666667,3.95833333333333,7,5.25,4.04166666666667,4.95833333333333,14.8333333333333
2006-03-25,6.875,5.95833333333333,6.3875,5.15789473684211,4.33333333333333,6.54166666666667,6.91666666666667
2006-03-26,6.29166666666667,5.75,6.875,NA,5.54166666666667,7.16666666666667,8.08333333333333
2006-03-27,8.08333333333333,7.58333333333333,7.83333333333333,5.72222222222222,5.04166666666667,7.04166666666667,7.29166666666667
2006-03-28,5.29166666666667,6.45833333333333,9.20833333333333,4.95833333333333,5.04166666666667,6.91666666666667,10.8333333333333
2006-03-29,3.83333333333333,3.29166666666667,4.70833333333333,4.25,3.29166666666667,6,8.83333333333333
2006-03-30,7.54166666666667,6.58333333333333,7.66666666666667,4.41666666666667,3.83333333333333,4.08333333333333,6.79166666666667
2006-03-31,5.29166666666667,5.83333333333333,6.5,4.70833333333333,4.45833333333333,7.20833333333333,6.41666666666667
2006-04-01,8,7.375,6.625,5.70833333333333,4.625,6.91666666666667,5.04166666666667
2006-04-02,6.20833333333333,9.08333333333333,8.25,6.375,5.70833333333333,7.25,6.58333333333333
2006-04-03,2.875,3.875,6.41666666666667,4.04166666666667,3.58333333333333,5.95833333333333,11.0416666666667
2006-04-04,4.625,4.16666666666667,4.66666666666667,3.875,3.04166666666667,3.375,6.04166666666667
2006-04-05,2.91666666666667,2.79166666666667,5.125,3.75,3.08333333333333,4.58333333333333,9.29166666666667
2006-04-06,3.45833333333333,6.375,8.16666666666667,5.08333333333333,4.41666666666667,6.54166666666667,10.875
2006-04-07,4.625,6.33333333333333,7.54166666666667,5.16666666666667,4.5,6.95833333333333,11.2083333333333
2006-04-08,5.78260869565217,5.4,7.34166666666667,5.08695652173913,4.34782608695652,7.95652173913043,12.625
2006-04-09,5.29166666666667,5.20833333333333,6.20833333333333,4.5,3.75,6.16666666666667,11.5
2006-04-10,3.79166666666667,3.70833333333333,4.08333333333333,4.625,2.625,6.875,6.70833333333333
2006-04-11,8.04166666666667,8.58333333333333,8.91666666666667,7.45833333333333,5.79166666666667,7.54166666666667,10.2916666666667
2006-04-12,6.58333333333333,7.83333333333333,8.45833333333333,7.66666666666667,4.79166666666667,8.20833333333333,10.5833333333333
2006-04-13,6.66666666666667,8.75,9.375,7.20833333333333,5.625,7.54166666666667,11.7083333333333
2006-04-14,1.75,3.33333333333333,4.6125,3.41666666666667,2.66666666666667,3.875,7
2006-04-15,2.04166666666667,3.375,2.45833333333333,2.95833333333333,2.58333333333333,3.58333333333333,5.125
2006-04-16,3.95833333333333,5.29166666666667,5.70833333333333,5.04166666666667,3.75,5.16666666666667,8.83333333333333
2006-04-17,5.08333333333333,7.70833333333333,7.25,6.16666666666667,4.29166666666667,5.875,8.83333333333333
2006-04-18,3.875,4.91666666666667,5,2.95833333333333,2.875,1.70833333333333,4.5
2006-04-19,2.34782608695652,3.04166666666667,3.58333333333333,3.125,2.33333333333333,3.56521739130435,3.60869565217391
2006-04-20,6.16666666666667,4.29166666666667,3.41666666666667,3.41666666666667,2.375,4.79166666666667,4.125
2006-04-21,4.04166666666667,3.45833333333333,3.5,2.70833333333333,2.375,2.91666666666667,1.58333333333333
2006-04-22,4.70833333333333,4.83333333333333,5.29166666666667,5.375,3.91666666666667,7.5,8.95833333333333
2006-04-23,3.45833333333333,2.58333333333333,3.54166666666667,2.25,1.79166666666667,3.29166666666667,5.16666666666667
2006-04-24,6.33333333333333,5.75,5.54166666666667,6.04166666666667,5.16666666666667,10.1666666666667,10
2006-04-25,4.95833333333333,7.33333333333333,8.33333333333333,6.54166666666667,5.08333333333333,9.29166666666667,11.3333333333333
2006-04-26,3,5.29166666666667,6.625,4,3.54166666666667,4.70833333333333,7.625
2006-04-27,3.95833333333333,3.625,4.41666666666667,3.66666666666667,3.16666666666667,3.08333333333333,7.29166666666667
2006-04-28,3.58333333333333,4,4.04166666666667,4.16666666666667,2.95833333333333,3.70833333333333,6.08333333333333
2006-04-29,3.41666666666667,3.54166666666667,3.875,3.5,2.45833333333333,2.125,5.54166666666667
2006-04-30,4,4.125,3.29166666666667,4,2.91666666666667,5.20833333333333,5.16666666666667
2006-05-01,5,5.375,7.125,4.66666666666667,4.08333333333333,6.5,9.16666666666667
2006-05-02,7.45833333333333,8.20833333333333,7.58333333333333,6.875,6.125,10.3333333333333,10.2083333333333
2006-05-03,7.375,7.16666666666667,7.45833333333333,6.83333333333333,6,10.3333333333333,9.83333333333333
2006-05-04,6.875,7.13333333333333,4.4625,5.73913043478261,4,7.56521739130435,9.65217391304348
2006-05-05,5.875,6.91666666666667,5.70833333333333,5.625,5.125,6.875,9.41666666666667
2006-05-06,5.125,6.875,6.75,5.625,6.04166666666667,6.70833333333333,11.375
2006-05-07,4.83333333333333,4.66666666666667,4.83333333333333,4.16666666666667,3.75,4.79166666666667,6.79166666666667
2006-05-08,1.91304347826087,3.21739130434783,3.65217391304348,3.08695652173913,2.43478260869565,2.47826086956522,9.78260869565217
2006-05-09,2.16666666666667,1.83333333333333,2.79166666666667,1.54166666666667,1.79166666666667,2.20833333333333,5.16666666666667
2006-05-10,1.75,1.60869565217391,3.20833333333333,2.91304347826087,2.47826086956522,2.33333333333333,4.625
2006-05-11,2,2.08333333333333,3.04166666666667,2.36363636363636,2.16666666666667,2.45833333333333,2
2006-05-12,2.20833333333333,2.79166666666667,3.16666666666667,3.29166666666667,2.13636363636364,5.79166666666667,7.16666666666667
2006-05-13,3,2.34782608695652,3.43478260869565,2.82608695652174,2.17391304347826,5.17391304347826,5.82608695652174
2006-05-14,5.125,4.29166666666667,4.58333333333333,2.625,3.04166666666667,2.66666666666667,6.29166666666667
2006-05-15,5.5,5.125,4.125,4.66666666666667,3.54166666666667,6.33333333333333,5.16666666666667
2006-05-16,5.375,5.58333333333333,4.5,4.91666666666667,4.125,6.625,5.75
2006-05-17,8.91304347826087,7.82608695652174,6.56521739130435,7.21739130434783,5.65217391304348,8.17391304347826,9.08695652173913
2006-05-18,9.45833333333333,8.625,8.91666666666667,8.45833333333333,6.21739130434783,10.625,10.7916666666667
2006-05-19,6.5,7.29166666666667,8.20833333333333,5.125,4.54166666666667,4.95833333333333,7.875
2006-05-20,5.58333333333333,5.375,5.5,5,3.29166666666667,6.33333333333333,9.20833333333333
2006-05-21,6.625,8.29166666666667,5.5,7.16666666666667,4.70833333333333,9.08333333333333,11.2916666666667
2006-05-22,7.66666666666667,8.45833333333333,7,5.70833333333333,4.41666666666667,7.75,12
2006-05-23,6.41666666666667,6.54166666666667,7.29166666666667,5.91666666666667,3.82608695652174,7.83333333333333,10.625
2006-05-24,3.45833333333333,4.04166666666667,6.41666666666667,4.45833333333333,3.45833333333333,6.125,10.375
2006-05-25,3.375,3,3.16666666666667,2.41666666666667,2.21739130434783,2.625,6.04166666666667
2006-05-26,6.58333333333333,6.91666666666667,8.54166666666667,5.83333333333333,4.58333333333333,7.41666666666667,9
2006-05-27,4.625,5.375,8.79166666666667,6.66666666666667,4.79166666666667,8.125,10.625
2006-05-28,3.16666666666667,5.29166666666667,6.29166666666667,4.79166666666667,3.33333333333333,5.91666666666667,9.08333333333333
2006-05-29,6.41666666666667,6.29166666666667,7.66666666666667,5.66666666666667,4.125,8.125,12.1666666666667
2006-05-30,3.66666666666667,4.16666666666667,6.08333333333333,4,3.25,4.41666666666667,9.375
2006-05-31,2.20833333333333,2.66666666666667,3.33333333333333,2.52173913043478,2.20833333333333,3.79166666666667,5.75
2006-06-01,2.30434782608696,2.875,4.58333333333333,3.1304347826087,2.625,5.375,7.79166666666667
2006-06-02,1.95652173913043,1.70833333333333,3.08333333333333,2.41666666666667,1.70833333333333,3.125,7.16666666666667
2006-06-03,1.91666666666667,1.91666666666667,2.875,2.20833333333333,1.75,2.58333333333333,2.91666666666667
2006-06-04,2,2.125,4.45833333333333,2.33333333333333,2.08333333333333,2.29166666666667,4.25
2006-06-05,2.54166666666667,2.16666666666667,4.16666666666667,2.43478260869565,2.375,1.5,4.91666666666667
2006-06-06,2.21739130434783,3.27083333333333,2.81666666666667,2.59090909090909,1.90909090909091,3.69565217391304,4.65217391304348
2006-06-07,1.54166666666667,1.95833333333333,2.79166666666667,2.33333333333333,1.625,2.58333333333333,2
2006-06-08,3.66666666666667,3.5,3.20833333333333,2.375,1.875,1.41666666666667,5.375
2006-06-09,7.33333333333333,7.08333333333333,5.375,5.45833333333333,4.75,6.95833333333333,6.79166666666667
2006-06-10,7.625,7.625,7.16666666666667,5.58333333333333,5.95833333333333,9.125,9.83333333333333
2006-06-11,7.08333333333333,7.66666666666667,5.58333333333333,6.16666666666667,5.54166666666667,12.0416666666667,8.66666666666667
2006-06-12,6.875,7.375,7.33333333333333,6.79166666666667,5.54166666666667,11.875,10.9583333333333
2006-06-13,3.29166666666667,4.04166666666667,4.04166666666667,3.16666666666667,2.625,4.66666666666667,7.75
2006-06-14,2.5,2.58333333333333,2.70833333333333,1.91666666666667,1.625,2.125,2.04166666666667
2006-06-15,2.29166666666667,2.79166666666667,2.91666666666667,2.58333333333333,2,6.29166666666667,3.33333333333333
2006-06-16,2.54166666666667,2.875,3.79166666666667,3.09090909090909,1.75,6.125,3.83333333333333
2006-06-17,3.58333333333333,3.70833333333333,3.125,4.45833333333333,2.45833333333333,6.125,4.66666666666667
2006-06-18,5.75,6.5,5.08333333333333,4.41666666666667,4.20833333333333,5.125,3.66666666666667
2006-06-19,5.54166666666667,6.70833333333333,5.875,3.95833333333333,3.33333333333333,5.375,6.91666666666667
2006-06-20,7.08333333333333,7.75,8.08333333333333,7.125,5.20833333333333,9.875,11.3333333333333
2006-06-21,7.83333333333333,9.54166666666667,11.2083333333333,8.20833333333333,6.08695652173913,9.60869565217391,16.8333333333333
2006-06-22,4.39130434782609,6.375,8.66666666666667,5.41666666666667,4.25,6.20833333333333,11
2006-06-23,2.20833333333333,2.0625,3.375,2.125,2.04166666666667,2,5.58333333333333
2006-06-24,3.20833333333333,2.75,3.125,2.125,1.75,1.625,2.70833333333333
2006-06-25,4,4.29166666666667,5.625,4.20833333333333,2.5,5.5,5.5
2006-06-26,3.82608695652174,3.775,4.4625,3.21739130434783,2.17391304347826,5.08695652173913,3.82608695652174
2006-06-27,2.125,2.04166666666667,2.125,2.29166666666667,2.08333333333333,1.66666666666667,3.54166666666667
2006-06-28,4.25,5,3.75,4.33333333333333,3.82608695652174,5.91666666666667,5.91666666666667
2006-06-29,3.95833333333333,5.04166666666667,4.29166666666667,3.95833333333333,4.83333333333333,4.75,4.875
2006-06-30,4.04166666666667,2.625,3.20833333333333,3.875,2.25,8.33333333333333,3.45833333333333
2006-07-01,5.16666666666667,5.33333333333333,3.66666666666667,4.91666666666667,4.25,7.16666666666667,6.79166666666667
2006-07-02,2.29166666666667,3.20833333333333,2.58333333333333,2.45833333333333,1.95833333333333,3.70833333333333,3.20833333333333
2006-07-03,2.69565217391304,4.54166666666667,3.875,4.33333333333333,2.70833333333333,7.08333333333333,6.20833333333333
2006-07-04,2.66666666666667,2.91666666666667,3.66666666666667,2.41666666666667,2.125,4.125,2.54166666666667
2006-07-05,2.82608695652174,4.19166666666667,3.19583333333333,3,2.20833333333333,4.69565217391304,2.56521739130435
2006-07-06,4.625,5.66666666666667,5.125,5.5,3.375,7.33333333333333,6
2006-07-07,4.54166666666667,6.20833333333333,6.25,4.52173913043478,3.88888888888889,6.04166666666667,8.33333333333333
2006-07-08,6.5,6.625,6.125,5.29166666666667,4.875,7.83333333333333,8.66666666666667
2006-07-09,5.91666666666667,7.75,7.83333333333333,6,4.75,6.83333333333333,6.91666666666667
2006-07-10,5.125,5.95833333333333,5.45833333333333,5.70833333333333,3.45833333333333,9.70833333333333,8.66666666666667
2006-07-11,4.58333333333333,5.25,5.54166666666667,4.75,3.375,8.5,9.20833333333333
2006-07-12,3.83333333333333,4.45833333333333,5.08333333333333,4.25,3.58333333333333,4.70833333333333,8.41666666666667
2006-07-13,2.41666666666667,2.125,3.95833333333333,2.25,2.125,2.625,4.83333333333333
2006-07-14,2.04166666666667,2.70833333333333,3.66666666666667,2.625,2.41666666666667,3.04166666666667,4.04166666666667
2006-07-15,1.83333333333333,2.54166666666667,3.20833333333333,2.41666666666667,2.29166666666667,0.958333333333333,3.58333333333333
2006-07-16,1.91666666666667,2.375,2.79166666666667,2.83333333333333,2.125,5.54166666666667,5.16666666666667
2006-07-17,1.66666666666667,2,3.75,1.95833333333333,1.625,3.83333333333333,4.625
2006-07-18,1.79166666666667,2.95833333333333,3.20833333333333,2.875,2.70833333333333,2.16666666666667,6.29166666666667
2006-07-19,4.71428571428571,4.07083333333333,3.5,3.18181818181818,2.42857142857143,2.73333333333333,4.64285714285714
2006-07-20,2.2,4.4,3.83333333333333,3.71428571428571,2.84210526315789,2.15,3.7
2006-07-21,3.75,4.33333333333333,4.125,2.41666666666667,2.91666666666667,1.875,4.91666666666667
2006-07-22,5.91666666666667,5.625,4.70833333333333,4.16666666666667,3.83333333333333,5.83333333333333,4.91666666666667
2006-07-23,5.41666666666667,5.08333333333333,4.33333333333333,5.20833333333333,3.25,8.54166666666667,5.54166666666667
2006-07-24,4.625,5.54166666666667,3.70833333333333,3.20833333333333,3.25,7.375,3.79166666666667
2006-07-25,4.45833333333333,4.58333333333333,3.375,2.54166666666667,2.91666666666667,2.54166666666667,3.54166666666667
2006-07-26,3.20833333333333,3.29166666666667,4.375,2.625,2.375,3.54166666666667,2.75
2006-07-27,3.20833333333333,3.625,4.16666666666667,4.04166666666667,2.16666666666667,5.95833333333333,2.54166666666667
2006-07-28,2.33333333333333,3.08333333333333,3.875,1.95833333333333,2.75,2.41666666666667,4.54166666666667
2006-07-29,6.41666666666667,7.25,7.125,6.16666666666667,5.25,7.91666666666667,8.45833333333333
2006-07-30,6.79166666666667,6.95833333333333,6.45833333333333,6.34782608695652,4.1304347826087,9.65217391304348,6.41666666666667
2006-07-31,7.34782608695652,7.7375,7.32083333333333,5.65217391304348,4.60869565217391,8.95652173913044,9
2006-08-01,5.375,7.375,8.75,5.16666666666667,4.58333333333333,7.16666666666667,10.7083333333333
2006-08-02,3.79166666666667,4.16666666666667,7.58333333333333,3.875,3.83333333333333,5.45833333333333,10.0416666666667
2006-08-03,3.33333333333333,3.91666666666667,4.91666666666667,2.54166666666667,2.75,3.41666666666667,6.04166666666667
2006-08-04,1.56521739130435,4.04583333333333,4.15416666666667,3.18181818181818,2.33333333333333,6,6.04347826086957
2006-08-05,3.16666666666667,4.15,4.54583333333333,5.47826086956522,2.54166666666667,8.47826086956522,6.39130434782609
2006-08-06,4.33333333333333,4.375,3.95833333333333,3.79166666666667,3,3.70833333333333,6.20833333333333
2006-08-07,3.625,2.91666666666667,3.83333333333333,2.83333333333333,2.04166666666667,2.5,5.41666666666667
2006-08-08,2.79166666666667,3.875,4.75,3.79166666666667,2.5,5.75,6.91666666666667
2006-08-09,5.33333333333333,5.83333333333333,7.04166666666667,4.875,4.04166666666667,7.41666666666667,12.125
2006-08-10,5.20833333333333,7.08333333333333,7.70833333333333,6.04166666666667,4.375,7.58333333333333,9.29166666666667
2006-08-11,4.375,5.45833333333333,5.83333333333333,4,3.875,5.25,7.58333333333333
2006-08-12,5.08333333333333,5.41666666666667,5.79166666666667,4.45833333333333,3.33333333333333,6.70833333333333,10.2083333333333
2006-08-13,4.91666666666667,4.79166666666667,5.625,3.70833333333333,3.08333333333333,4.54166666666667,9.29166666666667
2006-08-14,2.20833333333333,3.25,4.5,2.95454545454545,2.52173913043478,2.625,6.70833333333333
2006-08-15,2.33333333333333,3.375,3.60833333333333,2.72727272727273,1.875,4.5,5.66666666666667
2006-08-16,4.5,5.625,4,4.20833333333333,2.41666666666667,7.29166666666667,5.45833333333333
2006-08-17,4.125,3.66666666666667,3.95833333333333,3.08333333333333,1.91666666666667,4.125,3.25
2006-08-18,3.04166666666667,3.70833333333333,3.08333333333333,3.54166666666667,1.75,5.43478260869565,4
2006-08-19,5.04166666666667,5.75,6.29166666666667,5,3.875,4.75,5.25
2006-08-20,3.20833333333333,5.04166666666667,6.5,3.95833333333333,3.41666666666667,4.25,6.20833333333333
2006-08-21,1.54166666666667,3.58333333333333,5.16666666666667,3.20833333333333,2.52173913043478,2.625,6.20833333333333
2006-08-22,3.68181818181818,4.1375,3.99166666666667,3.52380952380952,2.45454545454545,6.5,4.81818181818182
2006-08-23,3.375,3.95833333333333,4.29166666666667,3.08333333333333,2.29166666666667,3.625,6.5
2006-08-24,3.54545454545455,3.4875,4.00833333333333,2.36842105263158,1.71428571428571,3.68181818181818,4.63636363636364
2006-08-25,5.21052631578947,5.66666666666667,4.1,4.4,3.38888888888889,5.26315789473684,4.65
2006-08-26,4.88888888888889,6.16666666666667,6.4,5.5,4.05263157894737,6.22222222222222,8.22222222222222
2006-08-27,3.35294117647059,5.12916666666667,7.42083333333333,4.5625,3.0625,6,9.23529411764706
2006-08-28,4.9,5.73333333333333,7.12083333333333,4.94736842105263,3.33333333333333,5.95,8.73684210526316
2006-08-29,3.72222222222222,4.85833333333333,6.76666666666667,4.52941176470588,3.29411764705882,5.77777777777778,8.47058823529412
2006-08-30,5.44444444444444,4.7375,5.01666666666667,4.625,3.22222222222222,5.3125,6.70588235294118
2006-08-31,4.77777777777778,4.51666666666667,6.3125,5.6875,3.72222222222222,7.5,5.72222222222222
2006-09-01,5.22727272727273,6.43333333333333,6.24166666666667,5.33333333333333,4.38095238095238,7.86363636363636,8.22727272727273
2006-09-02,6.7,5.5,6.16666666666667,4.10526315789474,3.4,3.9,4.75
2006-09-03,5.69565217391304,6.94166666666667,8.00833333333333,5.54545454545455,4.08695652173913,5.91304347826087,8.26086956521739
2006-09-04,3.84210526315789,4.27083333333333,5.15,2.77777777777778,2.85714285714286,3,6.22222222222222
2006-09-05,5.66666666666667,5.9,7.22083333333333,6.44444444444444,4.7,6.61904761904762,6.33333333333333
2006-09-06,4.55,4.775,6.52916666666667,3.88888888888889,3.3,4.65,7
2006-09-07,2.875,3.16666666666667,4.16666666666667,3.08695652173913,2.25,3.79166666666667,5.58333333333333
2006-09-08,5.33333333333333,4.66666666666667,3.83333333333333,3.5,3.20833333333333,3.79166666666667,3.5
2006-09-09,6.29166666666667,6.16666666666667,5.29166666666667,4.375,4.41666666666667,4.875,6.47826086956522
2006-09-10,5.30434782608696,5.7125,5.07083333333333,4.5,3.72727272727273,5.8695652173913,6.34782608695652
2006-09-11,3.31818181818182,4.5125,5.0375,3.04545454545455,4.04761904761905,3.86363636363636,5.86363636363636
2006-09-12,3.58333333333333,3.79166666666667,3.95833333333333,3.35,3.95833333333333,4.20833333333333,5.125
2006-09-13,5.66666666666667,6.04166666666667,5.45833333333333,5.14285714285714,4.95833333333333,9.54166666666667,8.91666666666667
2006-09-14,2.625,3.33333333333333,3.16666666666667,2.36363636363636,1.70833333333333,3.54166666666667,3.95833333333333
2006-09-15,3.29166666666667,2.41666666666667,3.625,3.07692307692308,1.43478260869565,5.41666666666667,4.125
2006-09-16,5.5,5,2.70833333333333,4.16666666666667,3.41666666666667,6.91666666666667,5.29166666666667
2006-09-17,3.54166666666667,4.04166666666667,3.79166666666667,3.85714285714286,2.54166666666667,5.79166666666667,5.29166666666667
2006-09-18,7.5,7.83333333333333,5.91666666666667,6.23076923076923,4.45833333333333,9.875,8.70833333333333
2006-09-19,7,6.70833333333333,7.91666666666667,5.41666666666667,4.58333333333333,9.95833333333333,10.2916666666667
2006-09-20,5.04166666666667,5.25,8.16666666666667,5.18181818181818,6.375,8.75,7.375
2006-09-21,2.25,4.54166666666667,9.16666666666667,3.26315789473684,6.125,5.04166666666667,7.70833333333333
2006-09-22,4.83333333333333,5.58333333333333,6.33333333333333,5,4.79166666666667,6.66666666666667,9.79166666666667
2006-09-23,3.875,4.625,7.625,4.16666666666667,4.25,4.70833333333333,7.79166666666667
2006-09-24,0.291666666666667,3.83333333333333,5.08333333333333,3.375,2.83333333333333,2.16666666666667,9.04166666666667
2006-09-25,1.66666666666667,3.20833333333333,3.375,2.875,1.83333333333333,3.16666666666667,4.41666666666667
2006-09-26,4.25,4.29166666666667,3.25,3.29166666666667,3.04166666666667,5.29166666666667,5.25
2006-09-27,9.125,8.83333333333333,7.25,6.58333333333333,6.04166666666667,9.125,10.5
2006-09-28,4.16666666666667,4.625,4.83333333333333,4.29166666666667,3.66666666666667,6.58333333333333,7.5
2006-09-29,4.41666666666667,4.25,3.45833333333333,3.79166666666667,2.83333333333333,5.5,3.5
2006-09-30,4.875,4.375,6.45833333333333,4.20833333333333,3.95833333333333,4.625,8.41666666666667
2006-10-01,2.41666666666667,3.33333333333333,3.66666666666667,3.20833333333333,2.41666666666667,4.375,7.20833333333333
2006-10-02,4.29166666666667,4.125,5.75,3.54166666666667,2.79166666666667,4.83333333333333,10.25
2006-10-03,1.33333333333333,2.54166666666667,5.83333333333333,2.66666666666667,2.79166666666667,2.95833333333333,9.125
2006-10-04,2.875,3.66666666666667,5.29166666666667,2.91666666666667,2.41666666666667,3.41666666666667,6.79166666666667
2006-10-05,8.83333333333333,8.25,7.66666666666667,5.79166666666667,4.45833333333333,8.20833333333333,8.16666666666667
2006-10-06,9.25,9.5,8.20833333333333,6.79166666666667,5.69565217391304,9,11.25
2006-10-07,5.54166666666667,6.04166666666667,7.91666666666667,5.69565217391304,4.17391304347826,9.5,11.5416666666667
2006-10-08,5.20833333333333,5.25,5.875,5,4.45833333333333,8.95833333333333,9.54166666666667
2006-10-09,4.33333333333333,3.91666666666667,4.79166666666667,3.95833333333333,2.79166666666667,6.58333333333333,8.04166666666667
2006-10-10,6.875,6.25,4.625,4.79166666666667,3.54166666666667,6.08333333333333,8.125
2006-10-11,5.95833333333333,5.79166666666667,5.95833333333333,5.58333333333333,4.08333333333333,7.66666666666667,8.66666666666667
2006-10-12,5.72727272727273,5.40909090909091,5,5.16666666666667,3.7,9.31818181818182,9.04545454545454
2006-10-13,7.29166666666667,6.25,5.16666666666667,5.29166666666667,4.41666666666667,7,9.08333333333333
2006-10-14,5.70833333333333,4.91666666666667,5.5,4.29166666666667,3.66666666666667,6,7.20833333333333
2006-10-15,4.70833333333333,4.70833333333333,4.70833333333333,4.79166666666667,3.5,4.08333333333333,6.70833333333333
2006-10-16,3.45833333333333,3.58333333333333,3.875,3.41666666666667,2.75,3.20833333333333,5.75
2006-10-17,4.75,4.125,3.95833333333333,4.33333333333333,3.125,3.20833333333333,7.83333333333333
2006-10-18,7.08333333333333,5.08333333333333,4.75,4.25,3.5,4,3.70833333333333
2006-10-19,3.875,4.625,4.75,4.25,3.16666666666667,3.41666666666667,6.25
2006-10-20,2.66666666666667,3.04166666666667,2.16666666666667,2,1.375,1.66666666666667,3.625
2006-10-21,5.29166666666667,5,4.16666666666667,3,3.16666666666667,2.375,3.33333333333333
2006-10-22,3.875,3.875,5.5,3.08333333333333,2.83333333333333,2.75,3.04166666666667
2006-10-23,1.91666666666667,2.54166666666667,3.41666666666667,2.54166666666667,2,4.5,6
2006-10-24,3.83333333333333,4.41666666666667,5.08333333333333,3.08333333333333,3.16666666666667,3.08333333333333,4.875
2006-10-25,6.29166666666667,4.70833333333333,5.875,4.66666666666667,3.54166666666667,3.79166666666667,7.29166666666667
2006-10-26,6.45833333333333,6.20833333333333,9.91666666666667,6.375,5,7.66666666666667,11.25
2006-10-27,5,5.16666666666667,5.29166666666667,5.20833333333333,4.04166666666667,7.83333333333333,8.79166666666667
2006-10-28,3.54166666666667,5.20833333333333,7.5,4.79166666666667,3.875,5.29166666666667,9.875
2006-10-29,3.08333333333333,3.45833333333333,3.33333333333333,2.75,2.83333333333333,3.83333333333333,5.95833333333333
2006-10-30,5.29166666666667,5.5,7.25,6.45833333333333,4.5,9.83333333333333,12.4166666666667
2006-10-31,6.83333333333333,7.04166666666667,9.04166666666667,6.625,4.83333333333333,8.375,15.1666666666667
2006-11-01,2.54166666666667,2.20833333333333,3.75,2.08333333333333,1.5,1.54166666666667,6.5
2006-11-02,3.75,1.41666666666667,2.625,2.04166666666667,0.833333333333333,1.20833333333333,4.04166666666667
2006-11-03,2.58333333333333,1.04166666666667,2.79166666666667,2.29166666666667,1.125,3.875,6.04166666666667
2006-11-04,1.41666666666667,1.875,5.625,3.25,2.41666666666667,4.58333333333333,9.25
2006-11-05,1.41666666666667,2.25,5.625,3.125,2.625,5.91666666666667,12.0416666666667
2006-11-06,3.41666666666667,3.41666666666667,2.5,2.91666666666667,2.08333333333333,5.54166666666667,8.125
2006-11-07,2.65217391304348,2.48333333333333,3.31666666666667,2.95652173913043,2.60869565217391,3.08695652173913,6.43478260869565
2006-11-08,3.625,3.29166666666667,6.58333333333333,3.875,3.29166666666667,5.79166666666667,8.70833333333333
2006-11-09,3,2.16666666666667,3.83333333333333,2.70833333333333,2.29166666666667,3.1304347826087,6.91666666666667
2006-11-10,6.125,5,6.04166666666667,5.45833333333333,4.33333333333333,7.66666666666667,11.3333333333333
2006-11-11,7.20833333333333,6.875,9.83333333333333,7.91666666666667,5.29166666666667,8.875,16.125
2006-11-12,6.20833333333333,5.54166666666667,7.33333333333333,5.15,4.29166666666667,8.04166666666667,10.5416666666667
2006-11-13,7.54166666666667,7.79166666666667,9.45833333333333,7.29166666666667,5,9.08333333333333,14.9583333333333
2006-11-14,4.08333333333333,4.79166666666667,5.625,3.82608695652174,3.41666666666667,7.33333333333333,11
2006-11-15,2.875,3.41666666666667,4.125,3.20833333333333,2.95833333333333,2.33333333333333,6.54166666666667
2006-11-16,3.20833333333333,3.95833333333333,6.33333333333333,3.125,3.625,4.375,8.375
2006-11-17,6.83333333333333,4.95833333333333,7.04166666666667,3.45833333333333,3.68421052631579,5,7.79166666666667
2006-11-18,6.95833333333333,6.75,9.125,4.20833333333333,4.86363636363636,4.70833333333333,8.17391304347826
2006-11-19,7.875,8.04166666666667,8.79166666666667,6.95238095238095,6.08695652173913,12.25,11.9166666666667
2006-11-20,8.5,6.33333333333333,8.5,6.57142857142857,4.25,12.125,16.2916666666667
2006-11-21,6.04166666666667,5.95833333333333,9.33333333333333,4.95652173913043,4.91666666666667,8.83333333333333,13.625
2006-11-22,5.58333333333333,5.41666666666667,4.79166666666667,3.95833333333333,3.125,5.75,6.20833333333333
2006-11-23,8.54166666666667,8.95833333333333,11,6.95833333333333,6.875,10.8333333333333,14.25
2006-11-24,4.33333333333333,4.54166666666667,4.66666666666667,4.125,2.95833333333333,5.91666666666667,8.16666666666667
2006-11-25,5.33333333333333,5.95833333333333,7.5,5.66666666666667,4.66666666666667,9,10.0833333333333
2006-11-26,7.41666666666667,6.58333333333333,5.83333333333333,5.04166666666667,5,7.625,8.5
2006-11-27,9.33333333333333,8.70833333333333,8.625,8.66666666666667,7.79166666666667,15.8333333333333,14.7916666666667
2006-11-28,5.20833333333333,4.70833333333333,6.45833333333333,4.66666666666667,4.04166666666667,9.58333333333333,9.91666666666667
2006-11-29,7.58333333333333,6.375,7.375,7.52941176470588,5.08333333333333,12.7916666666667,11.0833333333333
2006-11-30,9.45833333333333,11.5833333333333,10.3333333333333,8.95833333333333,9.33333333333333,11.4583333333333,13.9166666666667
2006-12-01,7.75,7.16666666666667,7.80416666666667,6.1304347826087,5.47826086956522,9.58333333333333,10.7083333333333
2006-12-02,9.375,8.875,8.20833333333333,7.95833333333333,6.66666666666667,11.7916666666667,12.2916666666667
2006-12-03,12.8695652173913,13.4583333333333,13.8333333333333,10.7083333333333,8.91666666666667,14.375,15.9583333333333
2006-12-04,9.08333333333333,7.54166666666667,9.625,6.91666666666667,5.83333333333333,10,12.9583333333333
2006-12-05,9.54166666666667,7.83333333333333,9.08333333333333,4.83333333333333,4.70833333333333,6.58333333333333,7.83333333333333
2006-12-06,9.47826086956522,8.60869565217391,9.34782608695652,6.30434782608696,5.30434782608696,8.26086956521739,7.82608695652174
2006-12-07,13.5217391304348,12.0869565217391,11.1304347826087,6.56521739130435,6.60869565217391,9.21739130434783,10.1304347826087
2006-12-08,6.58333333333333,4.04166666666667,6.83333333333333,4.08333333333333,4.375,8.33333333333333,10.4166666666667
2006-12-09,6.04347826086957,4.42083333333333,6.91666666666667,4.375,3.70833333333333,8.54166666666667,10.0416666666667
2006-12-10,10.5,9.20833333333333,10.0833333333333,8.875,7.20833333333333,13.8333333333333,13.2083333333333
2006-12-11,7.70833333333333,6.95833333333333,9.54166666666667,6.54166666666667,5.16666666666667,12.25,14.0833333333333
2006-12-12,7.91666666666667,7.33333333333333,10.4166666666667,7.70833333333333,5.875,12.3333333333333,14.7083333333333
2006-12-13,11.9583333333333,9.58333333333333,11.4291666666667,10.7391304347826,8.04166666666667,15.9166666666667,13
2006-12-14,5.79166666666667,4.66666666666667,6.95833333333333,5.08333333333333,4.20833333333333,8.625,10.5416666666667
2006-12-15,0.958333333333333,3.25,4.33333333333333,3.40909090909091,2.58333333333333,5.58333333333333,8.29166666666667
2006-12-16,3.79166666666667,4.5,6.54166666666667,3.25,3.08333333333333,5.70833333333333,8.70833333333333
2006-12-17,3.25,3.25,4.54166666666667,2.79166666666667,2.79166666666667,4.25,5.54166666666667
2006-12-18,1.58333333333333,1.95833333333333,3.29166666666667,1.70833333333333,1.33333333333333,0.333333333333333,3.41666666666667
2006-12-19,0.916666666666667,2.45833333333333,3.125,1.91666666666667,1.16666666666667,3.79166666666667,3.125
2006-12-20,2.875,3.70833333333333,2.16666666666667,2.375,1.41666666666667,6.79166666666667,4.66666666666667
2006-12-21,3.375,3.95833333333333,3.83333333333333,5.33333333333333,2.625,10.2916666666667,8.625
2006-12-22,2.08695652173913,3.43478260869565,2.73913043478261,3.04347826086957,1.26086956521739,6.91304347826087,5.95652173913043
2006-12-23,3.29166666666667,3.5,1.79166666666667,3.16666666666667,0.791666666666667,5.66666666666667,4.45833333333333
2006-12-24,4.29166666666667,3.625,2.35833333333333,3.58333333333333,2.45833333333333,5.83333333333333,3.91666666666667
2006-12-25,3.91666666666667,3.625,2.16666666666667,3.41666666666667,2.625,4.20833333333333,5.70833333333333
2006-12-26,5.58333333333333,4.375,3.875,3.91666666666667,3.41666666666667,4.54166666666667,5.79166666666667
2006-12-27,2.79166666666667,3.04166666666667,4.66666666666667,2.875,3.125,3.75,5.66666666666667
2006-12-28,7.33333333333333,7.29166666666667,5.08333333333333,5.95833333333333,5.08333333333333,8.04166666666667,8.41666666666667
2006-12-29,10.4583333333333,10.7916666666667,10.9166666666667,9.66666666666667,9.04166666666667,11.5833333333333,12.2916666666667
2006-12-30,7.59090909090909,6.05,9.04761904761905,4.65,4.65,8.59090909090909,10
2006-12-31,11.0416666666667,10.75,11.125,8.43478260869565,7.375,13.75,14.0416666666667
2007-01-01,9.70833333333333,7.58333333333333,10.625,6.16666666666667,4.5,10.75,12.6666666666667
2007-01-02,6.79166666666667,6.625,8.375,5.95833333333333,4.75,10.1666666666667,12.1666666666667
2007-01-03,9.79166666666667,8.66666666666667,9.95833333333333,9.75,6.125,13.2916666666667,12.1666666666667
2007-01-04,6.25,6.83333333333333,10.1291666666667,6.79166666666667,5.16666666666667,9.125,11.5
2007-01-05,5.83333333333333,5.625,7.25,5.58333333333333,4.625,9.70833333333333,9.95833333333333
2007-01-06,6.70833333333333,5.875,6.125,5.8695652173913,4.5,9.08333333333333,8.91666666666667
2007-01-07,7.04166666666667,6.25,8.125,5.25,4.75,6.16666666666667,8
2007-01-08,9.75,9.83333333333333,9.625,7.45833333333333,5.80952380952381,10.6666666666667,9.79166666666667
2007-01-09,6.95833333333333,7.5,9.41666666666667,4.625,4.68181818181818,8.58333333333333,12.25
2007-01-10,8.33333333333333,6.16666666666667,8.08333333333333,5.91666666666667,4.875,10.9583333333333,11.9166666666667
2007-01-11,12.1666666666667,12.9583333333333,13.8333333333333,10.7916666666667,7.91666666666667,14,17.2916666666667
2007-01-12,9.20833333333333,10.5416666666667,13.0416666666667,9.20833333333333,7.70833333333333,13.3333333333333,17.5
2007-01-13,9.5,8.20833333333333,9.20833333333333,8.39130434782609,6,11.625,11.625
2007-01-14,7.125,7.29166666666667,9.125,8.20833333333333,5.75,13.2083333333333,13.8333333333333
2007-01-15,7,6.41666666666667,8.875,7.45833333333333,5.91666666666667,12.2083333333333,12.875
2007-01-16,3.5,2.75,3.58333333333333,2.26086956521739,2.65217391304348,4.29166666666667,6.41666666666667
2007-01-17,8.70833333333333,8.70833333333333,9.54166666666667,6.58333333333333,6.08333333333333,10.0416666666667,11
2007-01-18,12.1666666666667,12.7916666666667,12.7916666666667,9.88235294117647,7.91666666666667,12.9166666666667,11.2083333333333
2007-01-19,7.91666666666667,7.83333333333333,10.5,7.5,6.16666666666667,10.7916666666667,11.875
2007-01-20,11.9583333333333,10.4166666666667,10.7083333333333,6.83333333333333,6.25,11.0833333333333,13.2083333333333
2007-01-21,8.375,6.04166666666667,9,5.25,4.58333333333333,8.45833333333333,10.875
2007-01-22,5.79166666666667,5.45833333333333,7.70833333333333,5.04166666666667,3.625,8.45833333333333,12.25
2007-01-23,3.1304347826087,3.30434782608696,5.39130434782609,3.47826086956522,3.1304347826087,7.34782608695652,11.304347826087
2007-01-24,4.83333333333333,3.95833333333333,6.5,3.95833333333333,3.08333333333333,7.08333333333333,11.7083333333333
2007-01-25,1.875,2.48333333333333,4.08333333333333,2.375,2.08333333333333,2,6.16666666666667
2007-01-26,2.17391304347826,2.69565217391304,6.17391304347826,2.60869565217391,3.26086956521739,4.26086956521739,9.34782608695652
2007-01-27,1.45833333333333,3.125,5.95833333333333,3,3.375,4.25,9.04166666666667
2007-01-28,2.04166666666667,4,7.54166666666667,4.08333333333333,3.95833333333333,5.66666666666667,11.0833333333333
2007-01-29,0.75,2.04166666666667,3.79166666666667,1.83333333333333,1.91666666666667,3.58333333333333,7
2007-01-30,2.375,3.79166666666667,5.41666666666667,4.58333333333333,3.25,8.04166666666667,9.95833333333333
2007-01-31,2.79166666666667,4.70833333333333,8.41666666666667,4.375,4.33333333333333,6.54166666666667,10.3333333333333
2007-02-01,2.41666666666667,2.95833333333333,5.375,3.25,2.70833333333333,7.20833333333333,6.95833333333333
2007-02-02,1.95833333333333,2.29166666666667,3.45833333333333,1.33333333333333,1.75,2.20833333333333,6.08333333333333
2007-02-03,3.04166666666667,1.70833333333333,2.16666666666667,1.25,1.66666666666667,0.916666666666667,4.875
2007-02-04,2.20833333333333,1.75,1.83333333333333,1.25,1.04166666666667,0.833333333333333,5.625
2007-02-05,1.25,1.29166666666667,3.16666666666667,1.91666666666667,1.70833333333333,2.125,7.20833333333333
2007-02-06,4.29166666666667,2.54166666666667,3.16666666666667,1.73913043478261,1.75,2.20833333333333,4.60869565217391
2007-02-07,7.16666666666667,5.79166666666667,5.5,5.5,3.625,6.54166666666667,6.5
2007-02-08,8.78260869565217,7.1304347826087,6.52173913043478,7.21739130434783,4.56521739130435,10.5217391304348,13.695652173913
2007-02-09,4.79166666666667,4.875,3.79166666666667,4.17391304347826,2.73913043478261,7.375,11
2007-02-10,5.95833333333333,5.91666666666667,5.25,5.91666666666667,3.95833333333333,7.29166666666667,14.8333333333333
2007-02-11,5.79166666666667,5.79166666666667,5.375,3.75,3.54166666666667,4.04166666666667,6
2007-02-12,8.58333333333333,6.91666666666667,6.91666666666667,5.45833333333333,4.375,5.66666666666667,6.20833333333333
2007-02-13,4.45833333333333,4.79166666666667,6.5875,4.875,3.83333333333333,6.45833333333333,8.08333333333333
2007-02-14,5.20833333333333,4.83333333333333,5.83333333333333,3.79166666666667,3.08333333333333,8.375,8.5
2007-02-15,8.16666666666667,9.5,9.16666666666667,8.20833333333333,8.20833333333333,13.375,12.0416666666667
2007-02-16,3.08333333333333,3.91666666666667,4.625,4.625,3.95833333333333,7.79166666666667,9.83333333333333
2007-02-17,2.41666666666667,2.04166666666667,4,1.79166666666667,1.54166666666667,2.66666666666667,5.16666666666667
2007-02-18,4.33333333333333,5,3.95833333333333,3.66666666666667,2.91666666666667,5.375,6.25
2007-02-19,8.54166666666667,8.875,8,6.83333333333333,7.08333333333333,8.66666666666667,12.5
2007-02-20,2.375,4,4.20833333333333,3.83333333333333,3.20833333333333,6.875,8.54166666666667
2007-02-21,5.29166666666667,5.79166666666667,5.20833333333333,4.04166666666667,4.375,5.70833333333333,7.79166666666667
2007-02-22,4.73913043478261,5.54583333333333,4.77916666666667,4.27777777777778,4.41666666666667,7.17391304347826,6.69565217391304
2007-02-23,5.125,5.04166666666667,5.375,3.78947368421053,4.16666666666667,5.20833333333333,6.33333333333333
2007-02-24,4.25,4.70833333333333,4.75,2.875,2.54166666666667,2.08333333333333,4.70833333333333
2007-02-25,6.25,7,7.54166666666667,5.04166666666667,4.83333333333333,6.375,8.875
2007-02-26,3.04166666666667,3.875,4.5,3.25,2.875,3.41666666666667,6.33333333333333
2007-02-27,10.375,10.0416666666667,10.125,8.95833333333333,6.83333333333333,12.3333333333333,11.5416666666667
2007-02-28,9.7,10.4,11.7619047619048,8.25,6.7,11.55,14.2
2007-03-01,4.04545454545455,4.27272727272727,7.59090909090909,3.63636363636364,4.18181818181818,4.63636363636364,10.5909090909091
2007-03-02,3.95238095238095,4.06666666666667,3.675,3.54166666666667,2.75,5.63636363636364,6.27272727272727
2007-03-03,4.83333333333333,5.125,7.08333333333333,3.66666666666667,3.39130434782609,6.33333333333333,7.29166666666667
2007-03-04,12.3333333333333,11.1666666666667,8.41666666666667,9.54166666666667,7.04166666666667,14.6666666666667,13.4166666666667
2007-03-05,9.68421052631579,10.2789473684211,10.67,8.64705882352941,7.88235294117647,13.2222222222222,14.5555555555556
2007-03-06,6.85714285714286,7.11818181818182,7.78181818181818,5.75,5.31818181818182,10.3333333333333,11.5238095238095
2007-03-07,4,5.27916666666667,5.20833333333333,3.47058823529412,3.27777777777778,3.7,6.95
2007-03-08,5.27272727272727,5.17391304347826,6.8,5.04545454545455,4.17391304347826,9.5,10.1818181818182
2007-03-09,6,5.83333333333333,8.625,5.70833333333333,4.54166666666667,9.16666666666667,11.4583333333333
2007-03-10,6.25,6.33333333333333,8.79166666666667,8.29166666666667,5.75,12.625,12.2083333333333
2007-03-11,3.875,5.41666666666667,6.83333333333333,4.29166666666667,4.45833333333333,7.54166666666667,8.25
2007-03-12,4.5,5.54166666666667,6.04166666666667,4.91666666666667,4,8.16666666666667,9.16666666666667
2007-03-13,2.95833333333333,4.375,5.58333333333333,4.25,3.5,6.08333333333333,8.91666666666667
2007-03-14,4,3.875,4.70833333333333,5.70833333333333,3.33333333333333,10.5416666666667,9.04166666666667
2007-03-15,4.83333333333333,5.04166666666667,6.08333333333333,5.54166666666667,3.79166666666667,7.91666666666667,9.66666666666667
2007-03-16,4.86363636363636,6.8375,8.04583333333333,6.86363636363636,4.59090909090909,8.90909090909091,12.0454545454545
2007-03-17,6.66666666666667,9.66666666666667,11.8333333333333,8.20833333333333,6.70833333333333,10.5,13.9166666666667
2007-03-18,12.6666666666667,12.4285714285714,12.0952380952381,9.33333333333333,7.04761904761905,14.3333333333333,17.0952380952381
2007-03-19,9.15,9.08333333333333,9.9,7.05,6.45,12.2,19.3
2007-03-20,4.91666666666667,5.04166666666667,6.66666666666667,4.39130434782609,3.83333333333333,5.45833333333333,12.4166666666667
2007-03-21,2.125,3.45833333333333,4.25,3.375,2.79166666666667,5.04166666666667,6.66666666666667
2007-03-22,2.95833333333333,3.20833333333333,4.5,3.08333333333333,3,3.125,6.75
2007-03-23,1.33333333333333,1.45833333333333,3.15,1.91666666666667,1.875,4.08333333333333,5.79166666666667
2007-03-24,1.45833333333333,3.25,3.125,2.58333333333333,2.125,3.08333333333333,6
2007-03-25,2.83333333333333,3.41666666666667,4.91666666666667,2.95833333333333,2.95833333333333,1.91666666666667,5.79166666666667
2007-03-26,2.70833333333333,2.29166666666667,3.20833333333333,2.54166666666667,2.875,1.83333333333333,5.16666666666667
2007-03-27,2.41666666666667,1.79166666666667,2.66666666666667,2.125,1.54166666666667,2.91666666666667,3.625
2007-03-28,4.625,5.04166666666667,4.41666666666667,4.04166666666667,3.125,3.45833333333333,6.125
2007-03-29,4.58333333333333,5.08333333333333,5.20833333333333,4.45833333333333,3.58333333333333,5.75,9.91666666666667
2007-03-30,3.5,4.125,5.29166666666667,4,2.70833333333333,5.66666666666667,7.75
2007-03-31,4.16666666666667,5.29166666666667,6.25,3.41666666666667,2.625,3.41666666666667,4.70833333333333
2007-04-01,3,5.83333333333333,6.25,3.66666666666667,3.625,3.95833333333333,4.375
2007-04-02,5.75,6.04166666666667,5.875,4.5,2.875,5.16666666666667,4.875
2007-04-03,3.5,5.33333333333333,5.58333333333333,3.83333333333333,3.125,4.25,3.83333333333333
2007-04-04,1.79166666666667,2.25,2.58333333333333,2.375,1.95833333333333,0.708333333333333,4.04166666666667
2007-04-05,1.82608695652174,2.60869565217391,3.47826086956522,2.30434782608696,1.8695652173913,0.869565217391304,4.69565217391304
2007-04-06,1.29166666666667,2.375,2.91666666666667,2,1.625,1.91666666666667,4.20833333333333
2007-04-07,1.08333333333333,2.66666666666667,3.25,2.45833333333333,2.08333333333333,1.08333333333333,2.91666666666667
2007-04-08,1.79166666666667,3.5,5.91666666666667,3.20833333333333,2.70833333333333,4.5,7.95833333333333
2007-04-09,2.36363636363636,3.81304347826087,6.81304347826087,4.30434782608696,3.375,5.86363636363636,8.8695652173913
2007-04-10,1.41666666666667,4.04166666666667,6,3.5,3.375,6.20833333333333,8.5
2007-04-11,1.33333333333333,2.58333333333333,4.45833333333333,3.16666666666667,2.125,4.41666666666667,4.04347826086957
2007-04-12,2.04166666666667,3.04166666666667,3.25,2.5,2,5.45833333333333,3.375
2007-04-13,2.34782608695652,3.1304347826087,3.69166666666667,3.31818181818182,2.56521739130435,3.91304347826087,5
2007-04-14,2.79166666666667,3.91666666666667,3.25,2.95833333333333,3.33333333333333,5.16666666666667,5.75
2007-04-15,3.33333333333333,3.95833333333333,3.58333333333333,4.125,2.83333333333333,7,6.58333333333333
2007-04-16,3.29166666666667,3.83333333333333,3.70833333333333,2.70833333333333,2.5,2.79166666666667,6
2007-04-17,3.04166666666667,2.95833333333333,4.08333333333333,3.04166666666667,2.58333333333333,3.625,6.75
2007-04-18,1.70833333333333,1.91666666666667,3.625,2.33333333333333,1.95833333333333,4,8.29166666666667
2007-04-19,1.58333333333333,1.58333333333333,4.25,2.33333333333333,2.16666666666667,3.04166666666667,6.56521739130435
2007-04-20,3.16666666666667,4.08333333333333,3.04166666666667,4.04166666666667,2.54166666666667,6,4.5
2007-04-21,5.20833333333333,5.54166666666667,5.75,6,4.29166666666667,9.08333333333333,7.95833333333333
2007-04-22,4.75,4.625,5.83333333333333,5.83333333333333,3.83333333333333,7.875,7
2007-04-23,8.125,6.79166666666667,7.16666666666667,7.41666666666667,5.54166666666667,10.9166666666667,9.83333333333333
2007-04-24,2.70833333333333,3.04166666666667,5.125,3.39130434782609,3.08333333333333,4.54166666666667,3.95833333333333
2007-04-25,5.39130434782609,6.4625,6.9,5.23529411764706,4.375,5.52173913043478,6.47826086956522
2007-04-26,1.82608695652174,2.125,3.41666666666667,1.94736842105263,1.83333333333333,2.91304347826087,4.16666666666667
2007-04-27,1.875,3.125,5.375,3.42105263157895,3.45833333333333,3.29166666666667,5.08333333333333
2007-04-28,2.54166666666667,4.375,4.875,4.83333333333333,4.17391304347826,4.04166666666667,7.54166666666667
2007-04-29,3.29166666666667,4.375,4.45833333333333,4.16666666666667,4.125,4.375,8.95833333333333
2007-04-30,2.54166666666667,3.79166666666667,6.375,4.29166666666667,4.375,4.66666666666667,8.33333333333333
2007-05-01,2.75,4.5,6.29166666666667,4.875,4.58333333333333,4.95833333333333,7.375
2007-05-02,2.875,2.875,4.20833333333333,3.08333333333333,3.66666666666667,2.91666666666667,5.91666666666667
2007-05-03,1.45833333333333,2.25,2.83333333333333,2.33333333333333,1.83333333333333,3.04166666666667,2.41666666666667
2007-05-04,1.45833333333333,2.20833333333333,3.41666666666667,1.5,2.16666666666667,3.625,2.375
2007-05-05,4.41666666666667,4.75,4.33333333333333,4.58333333333333,3.29166666666667,7.54166666666667,6.41666666666667
2007-05-06,4.04166666666667,7.04166666666667,7.83333333333333,4.91666666666667,4.20833333333333,8.625,11.5
2007-05-07,5.375,8,8.16666666666667,5.875,4.83333333333333,8.375,10.625
2007-05-08,5.58333333333333,7.29166666666667,8.45833333333333,4.91666666666667,4.54166666666667,6.16666666666667,7.95833333333333
2007-05-09,5.79166666666667,6.29166666666667,4.83333333333333,5,4.29166666666667,6.16666666666667,5.95833333333333
2007-05-10,5.65217391304348,9.0125,9.375,5.82608695652174,5.66666666666667,6.33333333333333,7.82608695652174
2007-05-11,4.29166666666667,3.91666666666667,5.125,3.25,2.70833333333333,2.79166666666667,4.83333333333333
2007-05-12,3.33333333333333,4.95833333333333,4.45833333333333,2.5,2.08695652173913,3.95833333333333,4.04166666666667
2007-05-13,6,6.375,6.5,6.20833333333333,3.29166666666667,8,10
2007-05-14,5.75,5.41666666666667,5.95833333333333,4,3.625,4.25,7.58333333333333
2007-05-15,5.25,5.66666666666667,2.66666666666667,2.58333333333333,2.125,2.41666666666667,3.125
2007-05-16,5.41666666666667,6.91666666666667,7.16666666666667,4.91666666666667,3.875,6,4
2007-05-17,3.95833333333333,7.08333333333333,8.41666666666667,6.54166666666667,5,7.29166666666667,8.20833333333333
2007-05-18,10.875,12.55,11.25,9,7.125,13.0416666666667,13.3333333333333
2007-05-19,7.54166666666667,8.29166666666667,10.7916666666667,7.33333333333333,5.54166666666667,9.16666666666667,13.75
2007-05-20,2.58333333333333,4.5,3.91666666666667,3.20833333333333,2.83333333333333,4.41666666666667,5.375
2007-05-21,3,3.83333333333333,4.375,4.625,2.75,7.70833333333333,7.125
2007-05-22,3.08333333333333,5.20833333333333,5.66666666666667,4.08333333333333,3.375,6.29166666666667,8.33333333333333
2007-05-23,2.75,5.33333333333333,6.16666666666667,3.95833333333333,3.625,6.66666666666667,8.625
2007-05-24,3.375,5.91666666666667,6.79166666666667,4.45833333333333,3.39130434782609,5.75,7.66666666666667
2007-05-25,4.66666666666667,5.5,5.04166666666667,3.70833333333333,2.91666666666667,5.54166666666667,7.5
2007-05-26,2.73913043478261,3.08333333333333,3.79166666666667,2.91666666666667,2.29166666666667,4,5.58333333333333
2007-05-27,7.30434782608696,7.45833333333333,7.16666666666667,6.08333333333333,3.875,8.41666666666667,11.3333333333333
2007-05-28,2.95833333333333,4.375,4.375,4.125,2.95833333333333,5.29166666666667,8.83333333333333
2007-05-29,3.16666666666667,3.08333333333333,4.20833333333333,2.375,1.95833333333333,4.125,5.83333333333333
2007-05-30,5.79166666666667,5.875,4.79166666666667,3.66666666666667,3.5,3.91666666666667,3.70833333333333
2007-05-31,2.17391304347826,3.41666666666667,5.20833333333333,2.52173913043478,3.29166666666667,2.83333333333333,6.83333333333333
2007-06-01,4.83333333333333,5.375,4.95833333333333,4.08333333333333,3.95833333333333,5.45833333333333,6.91666666666667
2007-06-02,4.875,5.91666666666667,6.5,5.625,6.125,8.5,9.83333333333333
2007-06-03,4.08333333333333,4.58333333333333,3.875,3.58333333333333,2.58333333333333,3.25,3.95652173913043
2007-06-04,2.91666666666667,3.5,4.45833333333333,3.375,2.625,3.41666666666667,4.95833333333333
2007-06-05,1.70833333333333,2.58333333333333,3.79166666666667,3.125,3.33333333333333,1.95833333333333,5.91666666666667
2007-06-06,1.41666666666667,3.375,3.45833333333333,2.29166666666667,2.625,3.41666666666667,3.29166666666667
2007-06-07,1.45833333333333,2.875,2.875,2.54166666666667,2.54166666666667,4.08333333333333,2.75
2007-06-08,1.5,3.20833333333333,2.33333333333333,1.83333333333333,1.5,1.73913043478261,2.79166666666667
2007-06-09,1.83333333333333,3.54166666666667,2.5,2.375,2.125,2.83333333333333,2.16666666666667
2007-06-10,1.45833333333333,2.75,3.275,2.66666666666667,2.875,3.25,5.16666666666667
2007-06-11,1.29166666666667,2.375,2.79166666666667,2.375,2.58333333333333,2.45833333333333,4.375
2007-06-12,2.33333333333333,2.625,5.16666666666667,2.78260869565217,2.58333333333333,3.33333333333333,3.29166666666667
2007-06-13,1.58333333333333,2.33333333333333,3.70833333333333,1.47826086956522,1.91666666666667,3.875,5.79166666666667
2007-06-14,2.66666666666667,4.45833333333333,6.58333333333333,5.95454545454545,4.29166666666667,6.58333333333333,12.875
2007-06-15,2.875,5.54166666666667,7.41666666666667,5.625,4.75,5.91666666666667,12.1666666666667
2007-06-16,2.65217391304348,3.54166666666667,4.41666666666667,3.29166666666667,2.04166666666667,3.91666666666667,6.70833333333333
2007-06-17,1.04166666666667,2.54166666666667,2.91666666666667,1.875,1.45833333333333,2.125,2.5
2007-06-18,4.66666666666667,5.08333333333333,4.08333333333333,3.60869565217391,3.20833333333333,4.33333333333333,5.08333333333333
2007-06-19,4.75,5.66666666666667,6.16666666666667,5.04166666666667,4,5.79166666666667,8.04166666666667
2007-06-20,4.04166666666667,5.58333333333333,8.33333333333333,5.33333333333333,5.75,6,9.20833333333333
2007-06-21,3.04347826086957,5.25833333333333,5.32083333333333,4.375,3.875,6.26086956521739,6.30434782608696
2007-06-22,4.25,4.5,3.20833333333333,4.04166666666667,2.41666666666667,5.54166666666667,5.29166666666667
2007-06-23,3.1304347826087,4.625,5.5,3.95833333333333,3.25,5.16666666666667,4.875
2007-06-24,4.29166666666667,3.91666666666667,4.41666666666667,3.75,2.29166666666667,6.875,6.08333333333333
2007-06-25,7.41666666666667,7.20833333333333,7.79166666666667,6.66666666666667,4.29166666666667,10.7083333333333,13.4166666666667
2007-06-26,5.33333333333333,6.125,6.33333333333333,4.66666666666667,3.625,6.45833333333333,8.04166666666667
2007-06-27,5.04166666666667,5.70833333333333,6.45833333333333,3.73913043478261,3.60869565217391,5.75,8.625
2007-06-28,4.29166666666667,6.5,6.95833333333333,3.35294117647059,3.75,5.33333333333333,6.125
2007-06-29,4.25,4.83333333333333,4.58333333333333,3.08333333333333,2.45833333333333,3.625,5.25
2007-06-30,5.79166666666667,7.125,5.79166666666667,4.16666666666667,4.66666666666667,6,6.20833333333333
2007-07-01,5.125,5.875,5.875,3.375,2.66666666666667,3.91666666666667,5.75
2007-07-02,6.625,7.66666666666667,6.95833333333333,5.08333333333333,3.54166666666667,5.75,5.5
2007-07-03,7,7.75,8.25,6.08333333333333,4.08333333333333,7.54166666666667,6.45833333333333
2007-07-04,9.125,9.83333333333333,9.33333333333333,6.70833333333333,4.70833333333333,8.29166666666667,5.70833333333333
2007-07-05,7.45833333333333,8.625,7.91666666666667,5.56521739130435,4.18181818181818,7.45833333333333,5.70833333333333
2007-07-06,6.04166666666667,8.25,9.83333333333333,6.58333333333333,4.79166666666667,6.25,6.875
2007-07-07,2.66666666666667,4.04166666666667,5.83333333333333,3.875,2.95652173913043,4,7
2007-07-08,3.375,3.83333333333333,3.95833333333333,2.45833333333333,1.83333333333333,3.25,4.58333333333333
2007-07-09,5.875,6.54166666666667,6.91666666666667,5.08333333333333,3.75,7.25,7.41666666666667
2007-07-10,3.08333333333333,5.66666666666667,5.125,4,3.45833333333333,3.45833333333333,6.33333333333333
2007-07-11,2.66666666666667,2.95833333333333,4.70833333333333,2.79166666666667,2.375,4.54166666666667,3.875
2007-07-12,2.79166666666667,4.16666666666667,5,3.20833333333333,2.79166666666667,3.54166666666667,5.95833333333333
2007-07-13,2.90909090909091,4.19583333333333,4.48333333333333,2.95833333333333,2.70833333333333,2.78260869565217,5.17391304347826
2007-07-14,3.04347826086957,3.65217391304348,5.93913043478261,2.5,2.95652173913043,2.26086956521739,6.04347826086957
2007-07-15,2.79166666666667,4.25,4.375,2.66666666666667,2.75,3.17391304347826,4.58333333333333
2007-07-16,2.33333333333333,2.5,4.08333333333333,2.54166666666667,2.83333333333333,3.125,4.91666666666667
2007-07-17,3.08333333333333,3.83333333333333,2.625,3.25,2,4.83333333333333,2.54166666666667
2007-07-18,4.25,6.08333333333333,4.92083333333333,3.5,3.08333333333333,6,3.54166666666667
2007-07-19,3.45833333333333,2.79166666666667,3.85833333333333,3.20833333333333,2.16666666666667,6.04166666666667,4.41666666666667
2007-07-20,3.75,2.66666666666667,3.70833333333333,2.5,2.33333333333333,4.08333333333333,4.66666666666667
2007-07-21,1.91666666666667,2.70833333333333,2.75,1.04166666666667,1.70833333333333,3.08333333333333,3
2007-07-22,3.125,3.29166666666667,3,1.45833333333333,1.95833333333333,2.79166666666667,2.95833333333333
2007-07-23,4.91666666666667,4.58333333333333,3.25,3.83333333333333,2.20833333333333,4.79166666666667,4.41666666666667
2007-07-24,3.66666666666667,4.29166666666667,4.91666666666667,3.75,3.29166666666667,5,3.69565217391304
2007-07-25,6.75,6.04166666666667,6.91666666666667,5.40909090909091,4.43478260869565,7.54166666666667,6.41666666666667
2007-07-26,6.375,7.375,6.70833333333333,5.04166666666667,4.125,5.91666666666667,6.04166666666667
2007-07-27,4.54166666666667,5.375,6.83333333333333,4.04166666666667,3.45833333333333,4.75,8.33333333333333
2007-07-28,2.16666666666667,2.58333333333333,4.375,2.375,1.875,2.41666666666667,6.625
2007-07-29,2.75,3.95833333333333,4.08333333333333,2.875,2.58333333333333,3.66666666666667,7
2007-07-30,2.20833333333333,1.91666666666667,3.91666666666667,2.08333333333333,1.79166666666667,1.58333333333333,5.125
2007-07-31,3.45833333333333,3.04166666666667,4.625,4.16666666666667,2.70833333333333,7.91666666666667,6.58333333333333
2007-08-01,2.875,4.25,4.375,4.25,2.75,4.20833333333333,6.70833333333333
2007-08-02,2.91666666666667,3.79166666666667,4.125,3.33333333333333,2.04166666666667,3.91666666666667,5.375
2007-08-03,6.125,6.375,6.625,7.33333333333333,4.91666666666667,9.875,9.20833333333333
2007-08-04,2.91666666666667,4.75,5.625,4.375,3.33333333333333,8.125,8.70833333333333
2007-08-05,3.125,3.4625,4.75,1.91666666666667,1.95833333333333,2.625,3.70833333333333
2007-08-06,3.95833333333333,4.16666666666667,4.70833333333333,3.25,2.54166666666667,4.83333333333333,8.29166666666667
2007-08-07,3.625,3.83333333333333,4.54166666666667,3.625,2.66666666666667,4.25,8.83333333333333
2007-08-08,2.33333333333333,2.41666666666667,3.08333333333333,3,1.625,5.125,3.83333333333333
2007-08-09,4.375,4.75,4.70833333333333,4.16666666666667,3.70833333333333,7.16666666666667,5.54166666666667
2007-08-10,3,3.79166666666667,3.54166666666667,2.83333333333333,2.41666666666667,2.45833333333333,3.29166666666667
2007-08-11,3.91666666666667,4.16666666666667,3.75,1.75,2.54166666666667,1.91666666666667,1.75
2007-08-12,3.56521739130435,5.20833333333333,5.875,3.25,2.83333333333333,3.91304347826087,6.625
2007-08-13,2.25,4.04166666666667,4.91666666666667,3.16666666666667,3.125,3.75,7.83333333333333
2007-08-14,3.41666666666667,3.41666666666667,4.41666666666667,4.58333333333333,2.58333333333333,5.45833333333333,5.75
2007-08-15,6.47826086956522,6.17916666666667,5.94583333333333,4.39130434782609,3.65217391304348,6.8695652173913,10.1739130434783
2007-08-16,4.58333333333333,5.41666666666667,7,3.83333333333333,3.39130434782609,4.91666666666667,7.70833333333333
2007-08-17,4.70833333333333,5.875,4.95833333333333,3.83333333333333,3.60869565217391,5.66666666666667,5.5
2007-08-18,7.58333333333333,6.33333333333333,5.66666666666667,4.16666666666667,4.04166666666667,6.70833333333333,9
2007-08-19,4.17391304347826,5.41666666666667,6.83333333333333,3.75,4.04166666666667,3.70833333333333,7.29166666666667
2007-08-20,8.125,7.125,4.29166666666667,5.54166666666667,3.41666666666667,7.45833333333333,7.91666666666667
2007-08-21,4.75,4.875,5.625,4.66666666666667,3.04166666666667,6.41666666666667,7.33333333333333
2007-08-22,3.5,4.41666666666667,4.25,3.45833333333333,2.45833333333333,1.83333333333333,3.83333333333333
2007-08-23,3.29166666666667,3.875,4.875,3.58333333333333,2.58333333333333,2.25,4.625
2007-08-24,2,4,5.04166666666667,3.29166666666667,2.875,4.70833333333333,7.58333333333333
2007-08-25,2.16666666666667,4.33333333333333,7.08333333333333,3.08333333333333,3.39130434782609,4.41666666666667,7.54166666666667
2007-08-26,3.33333333333333,2.5,3.875,1.625,2.04166666666667,2.375,6.25
2007-08-27,2.08333333333333,2.875,4,2.375,2.33333333333333,2,6.5
2007-08-28,2.88888888888889,3.86,3.71,NA,2,2.66666666666667,4.55555555555556
2007-08-29,3.71428571428571,4.19047619047619,5.34545454545455,3.43478260869565,2.8,3.66666666666667,7.05
2007-08-30,3.54166666666667,5.04166666666667,7,4.41666666666667,3.58333333333333,4.20833333333333,8.54166666666667
2007-08-31,3.375,5.625,8,4.78260869565217,3.82608695652174,4.33333333333333,8.25
2007-09-01,3.29166666666667,5.25,6.66666666666667,4.41666666666667,2.95833333333333,4.91666666666667,8.125
2007-09-02,4.04166666666667,6.25,7,4.875,3.39130434782609,3.70833333333333,7.56521739130435
2007-09-03,3.41666666666667,3.58333333333333,4.625,2.375,2.54166666666667,2.25,4.70833333333333
2007-09-04,1.33333333333333,3.02608695652174,4.37826086956522,2.71428571428571,2.21739130434783,3.72727272727273,5.22727272727273
2007-09-05,1.43478260869565,2.43478260869565,4.78260869565217,2.82608695652174,2.34782608695652,3.1304347826087,7.60869565217391
2007-09-06,1.41666666666667,2.125,2.58333333333333,0.708333333333333,1.41666666666667,1.58333333333333,3.41666666666667
2007-09-07,1.29166666666667,2.08333333333333,2.04166666666667,1.58333333333333,1.58333333333333,1.375,5
2007-09-08,1.54166666666667,2.66666666666667,3.45833333333333,1.95833333333333,1.625,1.54166666666667,4.5
2007-09-09,1.75,2.70833333333333,4.75,2.625,2.375,2.95833333333333,7.875
2007-09-10,3.41666666666667,5.33333333333333,6.20833333333333,3.58333333333333,3.625,2.91666666666667,7.45833333333333
2007-09-11,1.54166666666667,2.95833333333333,4.04166666666667,2.45833333333333,1.79166666666667,1.91666666666667,5.58333333333333
2007-09-12,1.1304347826087,1.33333333333333,2.91666666666667,1,1.75,1.54166666666667,4.79166666666667
2007-09-13,2.625,4.125,4.41666666666667,3.54166666666667,2.625,6.16666666666667,7.125
2007-09-14,3.83333333333333,4.75,6.20833333333333,3.41666666666667,3.04166666666667,4.25,7.08333333333333
2007-09-15,3.5,4.20833333333333,5.66666666666667,4.83333333333333,3.45833333333333,7.83333333333333,8.41666666666667
2007-09-16,6.08333333333333,6.79166666666667,8.58333333333333,6.16666666666667,5.29166666666667,6.41666666666667,8.58333333333333
2007-09-17,5.20833333333333,5.29166666666667,7,4.375,3.5,7.20833333333333,13.1666666666667
2007-09-18,3.5,5.125,6.75,4.04166666666667,3.5,6.30434782608696,8.17391304347826
2007-09-19,7,8.875,8,4.16666666666667,4.04166666666667,4.79166666666667,5.91666666666667
2007-09-20,4.33333333333333,6.83333333333333,6.90416666666667,4.47826086956522,3.625,6,8.29166666666667
2007-09-21,2.16666666666667,3.70833333333333,3.33333333333333,2.70833333333333,1.91666666666667,3.5,6.45833333333333
2007-09-22,4.45833333333333,5.95833333333333,5.16666666666667,5.29166666666667,4.20833333333333,9.20833333333333,8.04166666666667
2007-09-23,4.66666666666667,5.875,6.45833333333333,4.79166666666667,4,7.125,8.16666666666667
2007-09-24,9.58333333333333,8.91666666666667,9.875,6.41666666666667,4.66666666666667,8.75,10.6666666666667
2007-09-25,5.69565217391304,5.91666666666667,7.70833333333333,4.66666666666667,4.04347826086957,6.58333333333333,12.2083333333333
2007-09-26,2.58333333333333,3.20833333333333,5.375,3.29166666666667,2.5,3.75,9.875
2007-09-27,1.54166666666667,2.125,4.54166666666667,2.33333333333333,2.08333333333333,1.29166666666667,3.91666666666667
2007-09-28,2.16666666666667,2.66666666666667,5.125,2.82608695652174,3.08333333333333,2.04166666666667,5.75
2007-09-29,2.52173913043478,2.33333333333333,3.95833333333333,2.66666666666667,2.45833333333333,2.54166666666667,5
2007-09-30,1.75,2.66666666666667,4.20833333333333,1.91666666666667,2.375,1.625,2.83333333333333
2007-10-01,1.375,3.20833333333333,3.95833333333333,2.33333333333333,2.58333333333333,1.45833333333333,5.16666666666667
2007-10-02,1.75,2.70833333333333,4,1.91666666666667,2.54166666666667,1.75,5.33333333333333
2007-10-03,3.625,4.375,4.625,4.45833333333333,3.54166666666667,4.58333333333333,7.95833333333333
2007-10-04,3.08333333333333,3,4.25,2.91666666666667,2.16666666666667,4.41666666666667,5.45833333333333
2007-10-05,3.41666666666667,4.625,3.25,3.36363636363636,2.66666666666667,7.20833333333333,6.75
2007-10-06,1.58333333333333,2.79166666666667,2.45833333333333,1.45833333333333,1.33333333333333,2.83333333333333,4.5
2007-10-07,2.66666666666667,2.29166666666667,2.16666666666667,2.04166666666667,1.41666666666667,1.58333333333333,4.20833333333333
2007-10-08,4.375,4.5,4.04166666666667,3.29166666666667,3.5,3.5,5.875
2007-10-09,1.63636363636364,4.13636363636364,5.41818181818182,3,2.77272727272727,3.5,5.40909090909091
2007-10-10,1.70833333333333,2.79166666666667,2.66666666666667,2.95833333333333,1.91666666666667,5.375,4.95833333333333
2007-10-11,2.625,2.66666666666667,5.16666666666667,4.54166666666667,3.08333333333333,6.70833333333333,7.91666666666667
2007-10-12,2.66666666666667,3,3.375,3.41666666666667,1.95833333333333,7.04166666666667,4.45833333333333
2007-10-13,4.16666666666667,5.5,4,3.91666666666667,3.58333333333333,7.95833333333333,7.375
2007-10-14,3.45833333333333,3.45833333333333,3.58333333333333,3.29166666666667,3.33333333333333,4.66666666666667,6.625
2007-10-15,5.17391304347826,5.77916666666667,5.925,4.91666666666667,4.08333333333333,8.21739130434783,8.95652173913044
2007-10-16,2.29166666666667,2.95833333333333,4.25,2.75,2.5,3.95833333333333,8.625
2007-10-17,1.54166666666667,1.58333333333333,4.45833333333333,2.125,2.25,1.45833333333333,6.875
2007-10-18,2.95652173913043,3.50416666666667,2.75416666666667,2.95833333333333,1.91304347826087,5.08695652173913,4.73913043478261
2007-10-19,3.91666666666667,4.08333333333333,3.08333333333333,3.45833333333333,2.66666666666667,5.41666666666667,5.45833333333333
2007-10-20,4.5,4.41666666666667,3.41666666666667,4.25,3,5.625,5.83333333333333
2007-10-21,5.70833333333333,5.625,4.54166666666667,5.125,4.29166666666667,7.58333333333333,8.41666666666667
2007-10-22,3.375,3.45833333333333,5.25,3.375,4.5,2.58333333333333,7.58333333333333
2007-10-23,2.54166666666667,4.33333333333333,4.33333333333333,2.54166666666667,3.625,1.54166666666667,7
2007-10-24,2.33333333333333,2.70833333333333,2.9,2.41666666666667,1.41666666666667,2.66666666666667,5.04166666666667
2007-10-25,3,4.16666666666667,2.875,3.45833333333333,2.25,7.45833333333333,8.91666666666667
2007-10-26,3.79166666666667,4.08333333333333,4.41666666666667,3.875,3.20833333333333,5.20833333333333,8.91666666666667
2007-10-27,7.29166666666667,6.25,6.58333333333333,5.94444444444444,4.79166666666667,7.58333333333333,7.95833333333333
2007-10-28,6.20833333333333,6,7.83333333333333,NA,4.04166666666667,5.91666666666667,9.41666666666667
2007-10-29,6.41666666666667,4.41666666666667,7.45833333333333,NA,2.95833333333333,5.54166666666667,9.16666666666667
2007-10-30,2.75,3.75,5.91666666666667,NA,2.625,4.75,8.16666666666667
2007-10-31,3.83333333333333,4.29166666666667,6.5,NA,3.83333333333333,8.625,9.875
2007-11-01,4.83333333333333,4.16666666666667,7.66666666666667,5.25,3.91666666666667,8.83333333333333,8.95833333333333
2007-11-02,2.375,2.41666666666667,5.04166666666667,4.45833333333333,2.58333333333333,6.83333333333333,7
2007-11-03,0.782608695652174,1.67083333333333,4.1125,0.478260869565217,1.69565217391304,1.26086956521739,4.04347826086957
2007-11-04,1.5,2.125,2.625,2.04166666666667,1.95833333333333,3.41666666666667,5.125
2007-11-05,2.83333333333333,4.5,6,3.95833333333333,3.66666666666667,5.25,11.2916666666667
2007-11-06,2.29166666666667,2.66666666666667,6.16666666666667,3.29166666666667,3.41666666666667,4.375,10
2007-11-07,4.375,4.75,7.66666666666667,4.125,3.83333333333333,4.58333333333333,10.125
2007-11-08,6.42857142857143,6.83913043478261,9.35217391304348,6.1304347826087,5.04545454545455,8.17391304347826,14.3913043478261
2007-11-09,4.125,4.91666666666667,7.66666666666667,4.58333333333333,4.04166666666667,5.375,13.1666666666667
2007-11-10,4.83333333333333,5.29166666666667,9.33333333333333,5.70833333333333,4.875,6.16666666666667,11.5833333333333
2007-11-11,4.33333333333333,4.625,7,4.5,3.54166666666667,3.91666666666667,9.95833333333333
2007-11-12,1.45833333333333,2.91666666666667,4.08333333333333,2.66666666666667,2.25,4.79166666666667,5.91666666666667
2007-11-13,5.70833333333333,5.20833333333333,6.66666666666667,4.20833333333333,3.66666666666667,7.54166666666667,11.8333333333333
2007-11-14,4,4.16666666666667,4.04166666666667,4.5,3.41666666666667,6.79166666666667,7.58333333333333
2007-11-15,2.33333333333333,3.25,4.16666666666667,2.08333333333333,2.70833333333333,1.5,2.95833333333333
2007-11-16,3.70833333333333,3.375,2.875,3.29166666666667,3.04166666666667,7.04166666666667,5.75
2007-11-17,5.625,5.70833333333333,6.91666666666667,4.5,4.54166666666667,7.45833333333333,8.16666666666667
2007-11-18,5.75,4.58333333333333,4.58333333333333,3.79166666666667,2.125,7.79166666666667,9.91666666666667
2007-11-19,4.70833333333333,5.83333333333333,8.33333333333333,6.66666666666667,4.375,9.91666666666667,15.7083333333333
2007-11-20,4.25,3.67083333333333,5.04166666666667,4.79166666666667,2.45833333333333,4.70833333333333,10.5
2007-11-21,1.04166666666667,2.66666666666667,5.95833333333333,2.75,2.91666666666667,4.34782608695652,10.0833333333333
2007-11-22,3.91666666666667,3.58333333333333,6.41666666666667,3.875,3.33333333333333,8.58333333333333,13.75
2007-11-23,2.79166666666667,3,4.54166666666667,2.83333333333333,2,6.58333333333333,7
2007-11-24,5.45833333333333,7,8.70833333333333,7,5.125,9.875,13.5833333333333
2007-11-25,2.58333333333333,3.45833333333333,6.16666666666667,3.70833333333333,2.83333333333333,5.5,7.125
2007-11-26,1.39130434782609,2.17391304347826,4.43478260869565,2.29166666666667,1.95652173913043,4.43478260869565,4.69565217391304
2007-11-27,3.91666666666667,3.45833333333333,4.33333333333333,3.79166666666667,3.25,7.58333333333333,7.66666666666667
2007-11-28,5.95833333333333,5.54166666666667,7.16666666666667,4,4.25,5.45833333333333,5.45833333333333
2007-11-29,4.75,4.25,6.79166666666667,3.66666666666667,3.375,7.875,8.70833333333333
2007-11-30,7.54166666666667,6.20833333333333,7.66666666666667,4.08333333333333,4.70833333333333,7.375,5.125
2007-12-01,10.75,9.75,10.5,6.625,5.91666666666667,12.3333333333333,11.5833333333333
2007-12-02,11.7916666666667,9.54166666666667,9.91666666666667,5.875,5.33333333333333,8.45833333333333,7.375
2007-12-03,6.79166666666667,5.70833333333333,7.875,4.41666666666667,3.75,6.95833333333333,8.125
2007-12-04,8.91666666666667,7.04166666666667,9.08333333333333,8.95833333333333,5.75,15.1666666666667,10.9166666666667
2007-12-05,9.45833333333333,9.08333333333333,11.6666666666667,7.875,6.25,11.7083333333333,13.0833333333333
2007-12-06,10.75,8.625,8.66666666666667,6.25,4.91666666666667,8.75,9.58333333333333
2007-12-07,10,7.54166666666667,9.79166666666667,4.75,5.29166666666667,8.95833333333333,12.2916666666667
2007-12-08,12.2916666666667,11.125,10.5833333333333,7.20833333333333,6.04166666666667,11.0416666666667,11.5
2007-12-09,13.75,10.7083333333333,7.66666666666667,6.875,4.95833333333333,10.625,10.625
2007-12-10,4.25,2.375,5.75,2.58333333333333,2.58333333333333,4.75,7.08333333333333
2007-12-11,6.45833333333333,5.91666666666667,3.41666666666667,5.33333333333333,3.5,11.0833333333333,6.70833333333333
2007-12-12,7.625,9.04166666666667,4.5,7.70833333333333,6.25,9.5,11.2083333333333
2007-12-13,7.91666666666667,9.45833333333333,5.20833333333333,8.375,7,13,14.375
2007-12-14,7.125,7.75,4.29166666666667,6.91666666666667,5.04166666666667,11.8333333333333,10.3333333333333
2007-12-15,5.58333333333333,6.91666666666667,5.08333333333333,4.66666666666667,4.75,7.875,7.54166666666667
2007-12-16,6.54166666666667,7.33333333333333,6,4.83333333333333,4.375,7.875,7.1304347826087
2007-12-17,6.375,5.79166666666667,4.58333333333333,3.83333333333333,3.5,7.29166666666667,6.08333333333333
2007-12-18,3.91666666666667,4.75,4.70833333333333,2.25,2.5,5.375,4.20833333333333
2007-12-19,3.08333333333333,3.66666666666667,3.45833333333333,2.95833333333333,2.5,3.91666666666667,3.79166666666667
2007-12-20,6.5,5.16666666666667,5.08333333333333,3.625,3,4.66666666666667,6.20833333333333
2007-12-21,4.83333333333333,5.25,2.375,3.875,3.20833333333333,5.16666666666667,4.04166666666667
2007-12-22,4,3.83333333333333,5.25,3.45833333333333,3.33333333333333,5.91666666666667,7.70833333333333
2007-12-23,6.79166666666667,6.5,5.58333333333333,6.25,4.83333333333333,13.7916666666667,10.9166666666667
2007-12-24,1.63333333333333,2.1125,4.67916666666667,2.54583333333333,2.38333333333333,4.46666666666667,5.97083333333333
2007-12-25,5.54166666666667,4.79166666666667,5.41666666666667,4.33333333333333,2.95833333333333,8.79166666666667,8.91666666666667
2007-12-26,7.625,6,7.95833333333333,7.875,5.41666666666667,13.625,10
2007-12-27,9.70833333333333,7.375,9.5,4.95833333333333,5.125,7.70833333333333,9.125
2007-12-28,10.4583333333333,8.5,10.25,5.625,6.33333333333333,10.1666666666667,8.875
2007-12-29,11.0833333333333,9.75,10.2916666666667,5.625,5.33333333333333,9.20833333333333,9.54166666666667
2007-12-30,4.30434782608696,4.55,4.41666666666667,3.75,3.04166666666667,7.66666666666667,6.33333333333333
2007-12-31,5.66666666666667,4.08333333333333,4.58333333333333,3.54166666666667,4.33333333333333,5.58333333333333,5.66666666666667
2008-01-01,7.25,5.66666666666667,3.625,4.04166666666667,4.04166666666667,7.625,4.83333333333333
2008-01-02,9.375,7.75,9.45833333333333,6.25,5.83333333333333,9.25,10.4166666666667
2008-01-03,6.20833333333333,7,8.33333333333333,6.20833333333333,5,6.29166666666667,13.25
2008-01-04,8.04166666666667,5.33333333333333,6.58333333333333,3.95833333333333,4,7.375,7.70833333333333
2008-01-05,9.08333333333333,7,9.70833333333333,7.29166666666667,5.20833333333333,11.4166666666667,14.0416666666667
2008-01-06,6.66666666666667,6.16666666666667,6.41666666666667,4.29166666666667,3.08333333333333,5.54166666666667,7.75
2008-01-07,8.91666666666667,8.625,11.0416666666667,5.66666666666667,5.91666666666667,8.79166666666667,8.625
2008-01-08,9.08333333333333,7.625,8.04166666666667,6.08333333333333,5.45833333333333,11,10.375
2008-01-09,8.20833333333333,6.83333333333333,8.70833333333333,5.125,5.16666666666667,7.625,13.375
2008-01-10,3.625,3.91666666666667,6.375,3.75,3.33333333333333,6.79166666666667,8
2008-01-11,2.41666666666667,1.75,3.91666666666667,1.875,1.83333333333333,4.375,5.83333333333333
2008-01-12,6.8695652173913,4.95833333333333,6,4.29166666666667,3.95833333333333,5.58333333333333,6.79166666666667
2008-01-13,5.20833333333333,4.91666666666667,5.58333333333333,5.16666666666667,5.04166666666667,8.125,5.875
2008-01-14,8.75,7.25,7.5,4.875,4.41666666666667,5.83333333333333,4.45833333333333
2008-01-15,7.04166666666667,5.66666666666667,3.25,2.75,2.95833333333333,3.375,7.79166666666667
2008-01-16,5.83333333333333,4.00833333333333,3.16666666666667,3.29166666666667,2.125,4.75,6.70833333333333
2008-01-17,9.43478260869565,8.1375,7.99166666666667,6.375,5.25,8.625,7.78260869565217
2008-01-18,10.1666666666667,9.45833333333333,10.75,6.70833333333333,6.29166666666667,9.5,11.375
2008-01-19,5.875,4.66666666666667,3.95833333333333,1.83333333333333,2.04166666666667,2.625,5.79166666666667
2008-01-20,5.5,5.125,6.875,2.33333333333333,3.625,2.04166666666667,4.625
2008-01-21,9.36363636363636,7.01666666666667,8.89166666666667,5.68181818181818,5.22727272727273,5.27272727272727,6.95454545454545
2008-01-22,5.33333333333333,3.70833333333333,3.875,3.91666666666667,3.45833333333333,6.54166666666667,8.54166666666667
2008-01-23,8.83333333333333,6.79166666666667,8.75,7,5.20833333333333,9.58333333333333,8
2008-01-24,8.45833333333333,7.66666666666667,10.0416666666667,7.33333333333333,5.375,12.7916666666667,14.8333333333333
2008-01-25,8.41666666666667,9,12.375,9.83333333333333,7.79166666666667,14.1666666666667,18.7916666666667
2008-01-26,5.75,7.125,11.2916666666667,7.625,6.41666666666667,12.0833333333333,13.125
2008-01-27,3.66666666666667,3.20833333333333,7.41666666666667,4.58333333333333,3.45833333333333,8.29166666666667,9.79166666666667
2008-01-28,5.70833333333333,3.95833333333333,5.33333333333333,5.45833333333333,3.75,10,9.20833333333333
2008-01-29,6.20833333333333,3.95833333333333,6.375,4.16666666666667,4.125,6.16666666666667,7.45833333333333
2008-01-30,7.25,6.25,8.33333333333333,6,4.83333333333333,11.0833333333333,12.7083333333333
2008-01-31,12.25,10.625,14.0833333333333,9.33333333333333,8,12.7083333333333,20.5
2008-02-01,8.125,3.95833333333333,8.66666666666667,3.33333333333333,4.33333333333333,6.5,17.1666666666667
2008-02-02,7.95833333333333,6.875,7.79166666666667,5.45833333333333,5.08333333333333,10,10.5
2008-02-03,4.75,7,8.45833333333333,5.33333333333333,6.91304347826087,6.625,12.375
2008-02-04,8.54166666666667,6.54166666666667,8.02916666666667,5.45833333333333,5.125,8.41666666666667,11.8333333333333
2008-02-05,8.54166666666667,7.125,7.875,3.625,3.58333333333333,3.625,5.625
2008-02-06,5.125,5.29166666666667,6.375,4.25,4.125,7.08333333333333,9.91666666666667
2008-02-07,7.20833333333333,7.25,7.79166666666667,7.95833333333333,6.04166666666667,12.125,10.625
2008-02-08,6.54166666666667,7.08333333333333,7.79166666666667,6.16666666666667,6.125,10.2916666666667,12.2083333333333
2008-02-09,5.60869565217391,6.175,3,5.34782608695652,5.34782608695652,9.8695652173913,10.3478260869565
2008-02-10,2.93333333333333,4.84117647058823,3.36470588235294,2.625,2.58823529411765,3.2,4.93333333333333
2008-02-11,3.16666666666667,4.79166666666667,3.16666666666667,3.125,4,2.70833333333333,6.08333333333333
2008-02-12,2.54166666666667,3.91666666666667,3.45833333333333,2.08333333333333,2.58333333333333,1.75,6.04166666666667
2008-02-13,2.54166666666667,2.20833333333333,2.83333333333333,2.3125,1.95833333333333,1.70833333333333,3.375
2008-02-14,3.20833333333333,2.83333333333333,5.25,4.25,4,5.29166666666667,6.70833333333333
2008-02-15,2.1304347826087,3.06666666666667,2.90416666666667,2.47826086956522,2.69565217391304,1.43478260869565,5.39130434782609
2008-02-16,2.875,3.20833333333333,3.41666666666667,2.25,1.375,2.95833333333333,3.91666666666667
2008-02-17,1.45833333333333,3,2.625,2.375,1.41666666666667,3,3.79166666666667
2008-02-18,1.79166666666667,2.70833333333333,3.70833333333333,2.41666666666667,2.54166666666667,2.29166666666667,4.875
2008-02-19,3.52173913043478,3.875,2.58333333333333,2.04166666666667,1.95833333333333,2.95833333333333,5.45833333333333
2008-02-20,4.20833333333333,4.45833333333333,4.375,3.95833333333333,2.66666666666667,7.54166666666667,9.20833333333333
2008-02-21,7.20833333333333,9.54166666666667,11.5,7.75,6.79166666666667,10.7916666666667,16
2008-02-22,6.58333333333333,8,12.375,7.875,6.5,10.2916666666667,16.5
2008-02-23,8.04166666666667,6.95833333333333,8,8.41666666666667,6,11.6666666666667,13.5416666666667
2008-02-24,5.33333333333333,5.54166666666667,7.29166666666667,4.625,4.125,7.91666666666667,11.7083333333333
2008-02-25,8.70833333333333,8.375,8.83333333333333,7.375,6.20833333333333,13.375,13.9583333333333
2008-02-26,8.29166666666667,7.75,11.625,7.875,6,10.2083333333333,16.9166666666667
2008-02-27,1.83333333333333,2.70833333333333,5.20833333333333,3,2.5,3.41666666666667,8.58333333333333
2008-02-28,1.95833333333333,3.20833333333333,5.20833333333333,3.375,2.79166666666667,4.5,8.20833333333333
2008-02-29,9.375,11.1666666666667,11.8333333333333,9.625,7.625,12.125,16.4166666666667
2008-03-01,8.16666666666667,9.54166666666667,12.0833333333333,8,6.70833333333333,9.75,14.0416666666667
2008-03-02,7.91666666666667,7,10.6666666666667,6.41666666666667,5.04166666666667,8.83333333333333,13.9583333333333
2008-03-03,11.125,8.04166666666667,8.41666666666667,4.70833333333333,4.65217391304348,9.25,10.4583333333333
2008-03-04,5.20833333333333,5.20833333333333,5.375,3.83333333333333,3.83333333333333,5.625,8.16666666666667
2008-03-05,5.16666666666667,5.75,8.5,4.95833333333333,4.21739130434783,7.45833333333333,11.4166666666667
2008-03-06,8.25,7.83333333333333,9.08333333333333,7.125,6,10.5,12.25
2008-03-07,8.58333333333333,7.41666666666667,8.625,5.91666666666667,4.91304347826087,9.75,11.6666666666667
2008-03-08,9.375,9.25,10.4583333333333,6.95833333333333,6.41666666666667,10.4583333333333,12.6666666666667
2008-03-09,8.78260869565217,8.12083333333333,8.1375,5.26086956521739,5.09090909090909,8,9.78260869565217
2008-03-10,14.7391304347826,9.66666666666667,8.725,5.73913043478261,5.69565217391304,7.04347826086957,10.7391304347826
2008-03-11,12.2916666666667,11.9583333333333,10.8333333333333,8.25,6.45833333333333,12.0416666666667,13.2083333333333
2008-03-12,10.5416666666667,11.2916666666667,14.3333333333333,9.875,7.41666666666667,11.375,15.0833333333333
2008-03-13,3.20833333333333,4.33333333333333,7.625,4.625,3.91666666666667,5.41666666666667,9.125
2008-03-14,4.375,4.41666666666667,4.79166666666667,2.875,2.875,3.75,6.45833333333333
2008-03-15,3.95833333333333,5.04166666666667,6,4.91666666666667,4.125,5.20833333333333,11.7083333333333
2008-03-16,3.08333333333333,5.54166666666667,6.83333333333333,4.45833333333333,4,5.75,8.91304347826087
2008-03-17,5.08333333333333,5.83333333333333,5.20833333333333,3.33333333333333,3.125,4.20833333333333,6.375
2008-03-18,2.70833333333333,2.29166666666667,3.625,0.458333333333333,2.04166666666667,2.375,5.83333333333333
2008-03-19,2.71428571428571,3.47083333333333,4.53333333333333,1.28571428571429,2.28571428571429,2.0952380952381,6.80952380952381
2008-03-20,7.875,8.44166666666667,10.7083333333333,6.95833333333333,6,8.20833333333333,13.4166666666667
2008-03-21,10.3333333333333,9.54166666666667,10.4166666666667,7.79166666666667,6.33333333333333,10.125,18.9166666666667
2008-03-22,7.70833333333333,6.875,7.66666666666667,5.58333333333333,4.375,8.33333333333333,13.7826086956522
2008-03-23,7.40909090909091,6.5,7.58333333333333,5.04166666666667,4.125,7.25,12.625
2008-03-24,7,6.04166666666667,5.20833333333333,3.54166666666667,2.83333333333333,4.75,10.75
2008-03-25,4.125,3.58333333333333,5.20833333333333,1.73913043478261,2.79166666666667,3.58333333333333,5.54166666666667
2008-03-26,6.25,5.625,6.625,4.04166666666667,3.41666666666667,3.91666666666667,7.91666666666667
2008-03-27,4.875,4.70833333333333,5.41666666666667,3.29166666666667,3.54166666666667,6,7.125
2008-03-28,10.5,9.375,9.54166666666667,5.83333333333333,5.95833333333333,7.95833333333333,12.8333333333333
2008-03-29,8.20833333333333,7.70833333333333,7.70833333333333,5.5,5,8.54166666666667,10.5416666666667
2008-03-30,4.875,4.45833333333333,6.08333333333333,3,3.58333333333333,3.5,5.75
2008-03-31,5.45833333333333,5.41666666666667,5.33333333333333,4.5,4.5,7.25,7.45833333333333
2008-04-01,7.66666666666667,9.70833333333333,12.1666666666667,8.29166666666667,6.79166666666667,9.66666666666667,15.375
2008-04-02,3.75,5.20833333333333,6.58333333333333,2.54166666666667,3.58333333333333,4.375,6.70833333333333
2008-04-03,2,2.45833333333333,5.125,0.833333333333333,2.82608695652174,4.70833333333333,7.70833333333333
2008-04-04,2,4,6,3.33333333333333,3.45833333333333,4.625,7.83333333333333
2008-04-05,5.375,5.83333333333333,7.45833333333333,5.29166666666667,4.08333333333333,8.20833333333333,14.7083333333333
2008-04-06,6.375,6.45833333333333,7.83333333333333,4.58333333333333,4.375,8.70833333333333,18.1666666666667
2008-04-07,4.25,4.79166666666667,4.83333333333333,3.08333333333333,3.30434782608696,7.75,13.4583333333333
2008-04-08,2.95833333333333,2.625,3.41666666666667,3.25,1.47826086956522,4.66666666666667,6.08333333333333
2008-04-09,2.58333333333333,2.95833333333333,4.16666666666667,3,2.375,2.70833333333333,5.33333333333333
2008-04-10,7.25,5.33333333333333,4.83333333333333,3.70833333333333,2.36363636363636,5,6.54166666666667
2008-04-11,7.29166666666667,6.375,5.375,3.25,2.35714285714286,2.375,3.66666666666667
2008-04-12,5.375,5,4.91666666666667,3.29166666666667,1.91666666666667,4,4.54166666666667
2008-04-13,4,4.29166666666667,3.54166666666667,3.79166666666667,2.20833333333333,3.04166666666667,7.16666666666667
2008-04-14,2.20833333333333,2.66666666666667,4.29166666666667,2.66666666666667,2.125,2.33333333333333,7.45454545454545
2008-04-15,2.16666666666667,2,4.125,1.73913043478261,1.45833333333333,1.875,5.95833333333333
2008-04-16,7.66666666666667,6.875,6.25,5.79166666666667,4.375,6.20833333333333,10
2008-04-17,6.45833333333333,7.16666666666667,9.83333333333333,7.58333333333333,5.66666666666667,6.75,12.7916666666667
2008-04-18,5.75,7,9.83333333333333,7.29166666666667,5.5,6.5,14.7083333333333
2008-04-19,4.91666666666667,6.95833333333333,9.79166666666667,7.41666666666667,5.79166666666667,6.66666666666667,12.875
2008-04-20,2.5,4.5,7.25,4.75,4.29166666666667,3.70833333333333,10.4166666666667
2008-04-21,1.58333333333333,2.70833333333333,5.79166666666667,3.41666666666667,3.33333333333333,1.79166666666667,7.58333333333333
2008-04-22,5.20833333333333,4.625,5.45833333333333,4.5,4.16666666666667,5.20833333333333,8.70833333333333
2008-04-23,5.875,6.04166666666667,4.875,5.25,3.875,7.04166666666667,7.41666666666667
2008-04-24,5.75,6.25,7.08333333333333,4.75,4.16666666666667,6.66666666666667,8.54166666666667
2008-04-25,6.58333333333333,6.29166666666667,6.08333333333333,6.5,4.33333333333333,8.83333333333333,10.0833333333333
2008-04-26,4.875,5.375,5.625,5.79166666666667,3.75,7.29166666666667,9.125
2008-04-27,3.95833333333333,3.54166666666667,3.58333333333333,3.20833333333333,1.41666666666667,3.875,4.54166666666667
2008-04-28,3.625,4.625,5.45833333333333,3.10526315789474,2.41666666666667,3.08333333333333,3.41666666666667
2008-04-29,6,5,5.20833333333333,3.83333333333333,2.375,4.29166666666667,7.20833333333333
2008-04-30,5.75,5.75,7.04166666666667,5.16666666666667,3.875,5.33333333333333,9.95833333333333
2008-05-01,3.82608695652174,3.79166666666667,6.33333333333333,3.75,2.75,3.125,6.54166666666667
2008-05-02,5.33333333333333,5.33333333333333,5.08333333333333,3.875,3.625,5.16666666666667,5.79166666666667
2008-05-03,8.54166666666667,8.33333333333333,8.20833333333333,6.29166666666667,6.375,9.91666666666667,11.7083333333333
2008-05-04,5.375,5.54166666666667,5.70833333333333,5.10526315789474,3.79166666666667,8.20833333333333,7.5
2008-05-05,5.16666666666667,4.875,3.875,3.83333333333333,2.375,4.66666666666667,6.58333333333333
2008-05-06,4.20833333333333,4.16666666666667,3.75,4.45833333333333,3.375,3.54166666666667,7.58333333333333
2008-05-07,2.16666666666667,4.16666666666667,3.375,3.79166666666667,2.875,2.54166666666667,7.16666666666667
2008-05-08,4.45833333333333,4.45833333333333,3.83333333333333,4.95833333333333,3.83333333333333,4.08333333333333,10.125
2008-05-09,2.5,3.66666666666667,2.75,3.125,1.83333333333333,2.08333333333333,5.25
2008-05-10,3.04166666666667,3.41666666666667,3,3,1.625,2.5,3.54166666666667
2008-05-11,1.29166666666667,2.29166666666667,2.375,2.625,1.5,3.375,3.04166666666667
2008-05-12,1.75,1.83333333333333,4.08333333333333,3.54166666666667,3.375,2.04166666666667,7
2008-05-13,4,4,6.04166666666667,4.58333333333333,4,3.54166666666667,7.875
2008-05-14,3.25,4.70833333333333,6.08333333333333,3.875,3.58823529411765,3.45833333333333,5.25
2008-05-15,3.375,4.29166666666667,4.83333333333333,2.91666666666667,2.875,3.375,5.54166666666667
2008-05-16,2.04166666666667,2.45833333333333,3.79166666666667,2.41666666666667,2.54166666666667,2.375,4.45833333333333
2008-05-17,1.83333333333333,3,5.08333333333333,3.41666666666667,2.79166666666667,3.625,6
2008-05-18,1.79166666666667,3.83333333333333,5.45833333333333,3.79166666666667,3.58333333333333,3.08333333333333,7.70833333333333
2008-05-19,5.66666666666667,4.625,4.58333333333333,3.91666666666667,2.91666666666667,3.79166666666667,7.91666666666667
2008-05-20,6.875,6.41666666666667,5.5,5.04166666666667,3.66666666666667,6.41666666666667,8.45833333333333
2008-05-21,6.20833333333333,7.625,6.58333333333333,5.66666666666667,4.875,7.95833333333333,9.20833333333333
2008-05-22,3.91666666666667,3.66666666666667,5.33333333333333,3.83333333333333,3.70833333333333,4.79166666666667,8.25
2008-05-23,2.625,3.58333333333333,5.5,4.20833333333333,3.5,3.875,10.5833333333333
2008-05-24,5.33333333333333,6.70833333333333,7.16666666666667,5.79166666666667,4.70833333333333,6.83333333333333,8.125
2008-05-25,6.33333333333333,7.79166666666667,9.20833333333333,6.79166666666667,5.29166666666667,7.45833333333333,7.66666666666667
2008-05-26,6.25,8.58333333333333,9.79166666666667,6.625,6.125,8.25,8.33333333333333
2008-05-27,4.875,6.75,7.45833333333333,5.08333333333333,4.16666666666667,5.375,9.41666666666667
2008-05-28,2,2.20833333333333,3.54166666666667,2.19166666666667,1.45833333333333,3.08333333333333,4.625
2008-05-29,2.16666666666667,3.20833333333333,3.375,2.45833333333333,1.29166666666667,3.66666666666667,4.41666666666667
2008-05-30,1.29166666666667,1.91666666666667,2.75,2.16666666666667,1.125,2.25,3.5
2008-05-31,2.04166666666667,1.66666666666667,2.45833333333333,2.16666666666667,1.125,4.16666666666667,2.875
2008-06-01,2.04166666666667,2.66666666666667,3.58333333333333,2.54166666666667,1.75,2.04166666666667,4.04166666666667
2008-06-02,3.04166666666667,2.58333333333333,2.875,3.08333333333333,1.91666666666667,4.95833333333333,5.625
2008-06-03,5.91666666666667,5.33333333333333,5.41666666666667,4.45833333333333,2.58333333333333,9,7.16666666666667
2008-06-04,5.25,5.75,4.5,4.66666666666667,3.125,5.5,5.66666666666667
2008-06-05,2.91666666666667,3.375,2.75,2.91666666666667,1.125,3.33333333333333,4.16666666666667
2008-06-06,2.625,3.5,4.75,2.75,1.79166666666667,3.25,4
2008-06-07,2.875,2.45833333333333,3.70833333333333,3.33333333333333,1.45833333333333,6.79166666666667,3.66666666666667
2008-06-08,2.70833333333333,3.33333333333333,2.91666666666667,2.41666666666667,1.16666666666667,3.41666666666667,5
2008-06-09,2.625,4.66666666666667,6.375,5.04166666666667,3.20833333333333,7.33333333333333,8.70833333333333
2008-06-10,4.25,4.625,5.625,4.16666666666667,3,4.29166666666667,9.16666666666667
2008-06-11,4.04347826086957,4.8695652173913,3.95652173913043,2.72727272727273,2.04347826086957,3.04347826086957,7.54166666666667
2008-06-12,4.73913043478261,3.79166666666667,5.125,3.79166666666667,2.29166666666667,5.29166666666667,8.5
2008-06-13,3.125,4.125,4.33333333333333,3.625,2.70833333333333,4.41666666666667,7.45833333333333
2008-06-14,2.75,3.45833333333333,3.83333333333333,3.04166666666667,1.58333333333333,3.5,6
2008-06-15,3.54166666666667,3.375,3.04166666666667,3.66666666666667,1.66666666666667,4.79166666666667,6.375
2008-06-16,3.5,3.25,3.70833333333333,3.25,2.08333333333333,4.75,7.16666666666667
2008-06-17,6.16666666666667,6.54166666666667,5.875,5,4.125,8.625,8.625
2008-06-18,5.45833333333333,3.83333333333333,5.375,4.83333333333333,2.75,7.66666666666667,8.91666666666667
2008-06-19,5.08333333333333,5.83333333333333,6.70833333333333,5.54166666666667,2.95833333333333,5.79166666666667,10
2008-06-20,2.54166666666667,2.45833333333333,4.5,3.25,1.75,3.95833333333333,7.79166666666667
2008-06-21,4.91304347826087,5.125,4.79166666666667,4.5,3.45833333333333,5.16666666666667,8.54166666666667
2008-06-22,8.95833333333333,10.125,11.1666666666667,6.41666666666667,5.25,7.04166666666667,9.20833333333333
2008-06-23,3.41666666666667,3.125,3.83333333333333,2.34782608695652,1.60869565217391,2.5,5.58333333333333
2008-06-24,7.54166666666667,8.45833333333333,5.20833333333333,5.04166666666667,4.83333333333333,7.04166666666667,8.66666666666667
2008-06-25,8.95652173913044,10.0416666666667,9.04166666666667,7.41666666666667,5.58333333333333,10.0833333333333,12.125
2008-06-26,6.125,5.58333333333333,6.33333333333333,5.25,3.875,7.58333333333333,10.7916666666667
2008-06-27,6,6.375,6.45833333333333,4.5,3.33333333333333,6.875,8.5
2008-06-28,6.16666666666667,6.875,6.875,4.875,3.83333333333333,8.125,8.45833333333333
2008-06-29,5.79166666666667,7.04166666666667,7.04166666666667,5.08333333333333,3.75,7.625,10.1666666666667
2008-06-30,6.33333333333333,7.125,6.16666666666667,5.375,4.70833333333333,8.625,7.91666666666667
2008-07-01,7.45833333333333,8.41666666666667,7.08333333333333,7.08333333333333,6.08333333333333,10.9583333333333,9.91666666666667
2008-07-02,4.25,4.125,4.29166666666667,4.58333333333333,3.20833333333333,6.04166666666667,6.79166666666667
2008-07-03,3,3.29166666666667,3.45833333333333,1.95833333333333,0.875,2.16666666666667,3.04166666666667
2008-07-04,5.52173913043478,5.70833333333333,5,3.75,2.95833333333333,3.91666666666667,5.66666666666667
2008-07-05,4.25,4.79166666666667,7.375,6.33333333333333,4.16666666666667,7.58333333333333,10.6666666666667
2008-07-06,6,5.875,5,4.54166666666667,2.20833333333333,7.95833333333333,8.83333333333333
2008-07-07,5.73913043478261,5.91666666666667,5.875,4.625,3.125,6.58333333333333,9.83333333333333
2008-07-08,4.08333333333333,4.91666666666667,7.375,4,2.875,5.16666666666667,5.41666666666667
2008-07-09,3.29166666666667,4.04166666666667,5.54166666666667,4.125,2.91666666666667,4.79166666666667,6.91666666666667
2008-07-10,4.25,5.25,6.04166666666667,4.54166666666667,3.20833333333333,7.375,10.625
2008-07-11,5.75,5.125,6.04166666666667,4.5,3.16666666666667,6.54166666666667,11.375
2008-07-12,3.04347826086957,4.625,5.16666666666667,3.33333333333333,2.45833333333333,3.08333333333333,6.75
2008-07-13,3.04347826086957,3.08333333333333,3.79166666666667,3.625,1.95833333333333,5.91666666666667,4.625
2008-07-14,2.58333333333333,4.58333333333333,6.375,3.625,2.875,6.125,7.83333333333333
2008-07-15,3.8695652173913,6.70833333333333,8.20833333333333,5.875,3.75,6.66666666666667,10.7083333333333
2008-07-16,3.66666666666667,5.75,7.75,5,3.16666666666667,6.58333333333333,9.91666666666667
2008-07-17,4.04166666666667,6.16666666666667,7.125,5.125,2.8695652173913,5.58333333333333,7.41666666666667
2008-07-18,5.08333333333333,6.75,7.91666666666667,5.125,3.08333333333333,6,8.16666666666667
2008-07-19,5.625,6.54166666666667,7.91666666666667,5.29166666666667,4.04166666666667,6.08333333333333,10.125
2008-07-20,3.91666666666667,4.95833333333333,5.875,3.875,3.375,4.41666666666667,8.33333333333333
2008-07-21,2.70833333333333,4.16666666666667,5.375,3.45833333333333,2.25,5.875,5.83333333333333
2008-07-22,3.125,3.5,5.33333333333333,4.875,2.66666666666667,6.70833333333333,7.16666666666667
2008-07-23,3.58333333333333,4.45833333333333,4.08333333333333,3,2.70833333333333,4.5,4.91666666666667
2008-07-24,4.41666666666667,5.20833333333333,3.04166666666667,4.66666666666667,3.375,3.5,5.91666666666667
2008-07-25,3.45833333333333,3.91666666666667,3,3.29166666666667,2.08333333333333,4.91666666666667,6.875
2008-07-26,4.16666666666667,3.83333333333333,3.95833333333333,2.58333333333333,1.33333333333333,3.58333333333333,4.125
2008-07-27,3.66666666666667,4.5,3.16666666666667,2.45833333333333,1.75,4.08333333333333,3.29166666666667
2008-07-28,1.04166666666667,1.875,4,2.45833333333333,2.54166666666667,2.33333333333333,5
2008-07-29,3.66666666666667,5.04166666666667,5.375,4.41666666666667,4.20833333333333,4.08333333333333,8.66666666666667
2008-07-30,5.29166666666667,5.54166666666667,6.375,4.875,3.79166666666667,7.45833333333333,7.45833333333333
2008-07-31,2.95833333333333,2.91666666666667,6.875,2.88888888888889,2.375,2.33333333333333,7
2008-08-01,4.04166666666667,6.75,4.875,4.125,2.41666666666667,5.08333333333333,4.41666666666667
2008-08-02,4.5,6,5.5,3.83333333333333,3.04166666666667,5.08333333333333,5.79166666666667
2008-08-03,5.60869565217391,6.33333333333333,5.33333333333333,3.875,3,5.16666666666667,5.29166666666667
2008-08-04,3.58333333333333,3.33333333333333,4.625,2.54166666666667,1.41666666666667,2.875,3.375
2008-08-05,4.54166666666667,4.125,5,3.95,2.875,5.08333333333333,7.08333333333333
2008-08-06,1.95833333333333,3.66666666666667,3.625,2.75,1.91666666666667,3.625,7.66666666666667
2008-08-07,5.875,5.25,5.125,4.41666666666667,2.375,7.20833333333333,8
2008-08-08,3.29166666666667,3.625,3.70833333333333,3.04166666666667,2,4.95833333333333,4.95833333333333
2008-08-09,6.54166666666667,6.20833333333333,5.66666666666667,5.66666666666667,3.79166666666667,7.66666666666667,8.16666666666667
2008-08-10,8.5,8.45833333333333,8.29166666666667,5.66666666666667,4.20833333333333,7.29166666666667,8.20833333333333
2008-08-11,4.33333333333333,5.45833333333333,6.75833333333333,4.66666666666667,3.54166666666667,5.70833333333333,7.45833333333333
2008-08-12,4.95833333333333,5.5,4.79166666666667,4.125,2.20833333333333,4.83333333333333,6.54166666666667
2008-08-13,9.16666666666667,6.5,5.45833333333333,4.41666666666667,2.75,5.33333333333333,3.08333333333333
2008-08-14,3.20833333333333,5.33333333333333,5.20833333333333,4.04166666666667,2.58333333333333,4.54166666666667,3.54166666666667
2008-08-15,4.04166666666667,4.45833333333333,5.41666666666667,2.8695652173913,3.29166666666667,3.29166666666667,4.75
2008-08-16,6.5,7.33333333333333,7.33333333333333,4.20833333333333,4.54166666666667,3.83333333333333,11.1666666666667
2008-08-17,5.16666666666667,6.16666666666667,6.375,3.75,3.66666666666667,5,6.58333333333333
2008-08-18,6.375,5.79166666666667,6.20833333333333,4.20833333333333,3.04166666666667,5.16666666666667,8.70833333333333
2008-08-19,4.83333333333333,5.54166666666667,6.04166666666667,4.45833333333333,2.83333333333333,4.66666666666667,6.70833333333333
2008-08-20,3.5,4.04166666666667,4.66666666666667,2.40909090909091,2.08333333333333,3.25,5.83333333333333
2008-08-21,3.25,4.29166666666667,3.875,3.04166666666667,2.04166666666667,3.70833333333333,6.625
2008-08-22,2.625,4.29166666666667,4.66666666666667,3.08333333333333,2.16666666666667,3.58333333333333,5.91666666666667
2008-08-23,5.41666666666667,5.70833333333333,3.95833333333333,4.79166666666667,3.375,9.33333333333333,8.75
2008-08-24,5.79166666666667,5.83333333333333,6.41666666666667,6.41666666666667,3.83333333333333,9.33333333333333,9.66666666666667
2008-08-25,5.95652173913043,6.875,7.95833333333333,6,4.5,7.5,10
2008-08-26,5.54166666666667,5.95833333333333,6.45833333333333,5.66666666666667,4.08333333333333,7.45833333333333,7.58333333333333
2008-08-27,4.04166666666667,5.54166666666667,7.66666666666667,4.04166666666667,3.04166666666667,6,8.58333333333333
2008-08-28,2.25,4.83333333333333,6.20833333333333,3.66666666666667,2.875,5.45833333333333,8.58333333333333
2008-08-29,2.83333333333333,2.83333333333333,3.20833333333333,3.16666666666667,1.91666666666667,5.95833333333333,4
2008-08-30,3.29166666666667,4.04166666666667,3.29166666666667,3.58333333333333,3.33333333333333,4.83333333333333,5.52173913043478
2008-08-31,3.66666666666667,3.70833333333333,4.08333333333333,3.21739130434783,2.08333333333333,4.29166666666667,3.58333333333333
2008-09-01,4.83333333333333,6,5.20833333333333,4.20833333333333,3.5,6.375,5.79166666666667
2008-09-02,7.91666666666667,7.625,5.25,4.5,2.75,5.66666666666667,4.91666666666667
2008-09-03,7.75,7.5,7.95833333333333,5,3.79166666666667,5.83333333333333,5.125
2008-09-04,3.04166666666667,2.91666666666667,4.45833333333333,2.29166666666667,1.625,2.45833333333333,3.875
2008-09-05,8.70833333333333,7.625,7.79166666666667,6.875,4.04166666666667,7.16666666666667,10.4166666666667
2008-09-06,6.5,6.125,8.45833333333333,5.83333333333333,3.875,7.5,12.1666666666667
2008-09-07,2.66666666666667,2.66666666666667,4.16666666666667,2.58333333333333,2,3,5.04166666666667
2008-09-08,5,5.04166666666667,4.16666666666667,3.58333333333333,2.875,6.75,4.95833333333333
2008-09-09,5.58333333333333,7.29166666666667,8.79166666666667,5.83333333333333,5.33333333333333,6.45833333333333,10.2083333333333
2008-09-10,7.66666666666667,7.66666666666667,6.33333333333333,5.91666666666667,5.08333333333333,9.79166666666667,10.9583333333333
2008-09-11,7.66666666666667,7.33333333333333,6.91666666666667,5.79166666666667,4.54166666666667,7.75,9.375
2008-09-12,3.75,3.91666666666667,3.91666666666667,3.20833333333333,1.45833333333333,5,3.66666666666667
2008-09-13,3.33333333333333,4.41666666666667,2.91666666666667,2.75,1.54166666666667,5.5,3.08333333333333
2008-09-14,2.29166666666667,3.41666666666667,5,2.54166666666667,2.83333333333333,4.79166666666667,3.875
2008-09-15,3.58333333333333,3.20833333333333,4.29166666666667,3.95652173913043,2.33333333333333,6.08333333333333,7.08333333333333
2008-09-16,2.91666666666667,3.91666666666667,3.79583333333333,3.95238095238095,2.08333333333333,5.54166666666667,9.45833333333333
2008-09-17,1.91666666666667,2,3.70833333333333,2.04545454545455,1.41666666666667,2.83333333333333,3.20833333333333
2008-09-18,2.78260869565217,3.50416666666667,3.69166666666667,4.56521739130435,1.91304347826087,8.69565217391304,6.78260869565217
2008-09-19,3.41666666666667,2.79166666666667,4.33333333333333,4.91666666666667,2.45833333333333,7.04166666666667,4.58333333333333
2008-09-20,4,4.16666666666667,3.45833333333333,3.91666666666667,1.875,8.5,5.625
2008-09-21,3.41666666666667,3.54166666666667,2.45833333333333,3.58333333333333,1.375,6.79166666666667,7.125
2008-09-22,5.41666666666667,4,4.5,3.20833333333333,2.04166666666667,3.95833333333333,5.75
2008-09-23,1.91304347826087,2.44166666666667,3.75416666666667,2.65217391304348,1.63636363636364,2.56521739130435,3.8695652173913
2008-09-24,1.625,1.79166666666667,3.70833333333333,2.41666666666667,1.45833333333333,2.375,3.54166666666667
2008-09-25,1.375,1.625,2.875,1.79166666666667,0.916666666666667,2.375,2.75
2008-09-26,2.33333333333333,3.125,2.83333333333333,3.20833333333333,2.25,6,5.70833333333333
2008-09-27,2.04166666666667,2.875,3.70833333333333,3.33333333333333,1.70833333333333,6.41666666666667,6.79166666666667
2008-09-28,2.65217391304348,3.20833333333333,3.16666666666667,2.54166666666667,1.41666666666667,3.33333333333333,6.04166666666667
2008-09-29,5.45833333333333,6.775,8.16666666666667,5.58333333333333,3.20833333333333,7.83333333333333,11.375
2008-09-30,8.66666666666667,9.375,9.91666666666667,7.625,4.29166666666667,9.20833333333333,9.04166666666667
2008-10-01,9.91666666666667,7.75,9.58333333333333,4.75,4,8.125,12.4166666666667
2008-10-02,6.04166666666667,5.29166666666667,8.20833333333333,4.58333333333333,3.83333333333333,9.08333333333333,14.1666666666667
2008-10-03,3.91666666666667,3.83333333333333,5.875,2.5,2.58333333333333,4.79166666666667,9.95833333333333
2008-10-04,6.08333333333333,6.08333333333333,7.83333333333333,6.18181818181818,4.41666666666667,9.33333333333333,9.83333333333333
2008-10-05,4.5,4.5,3.91666666666667,NA,1.375,5.58333333333333,8.08333333333333
2008-10-06,4.75,5.04166666666667,4.58333333333333,4.2,3.30434782608696,8.66666666666667,7.875
2008-10-07,5.04166666666667,5.16666666666667,5,3.875,2.30434782608696,5.91666666666667,8
2008-10-08,1.875,2.625,4.375,2.875,1.70833333333333,5.41666666666667,5.83333333333333
2008-10-09,7.08333333333333,5.875,6.04166666666667,5.83333333333333,4.54166666666667,11.9166666666667,10.5416666666667
2008-10-10,5.79166666666667,5.16666666666667,7.125,5.66666666666667,4.33333333333333,8.625,8.125
2008-10-11,1.54166666666667,2.79166666666667,2.91666666666667,2.91666666666667,1.75,5.66666666666667,8.29166666666667
2008-10-12,2.58333333333333,3.08333333333333,2.04166666666667,3.20833333333333,1.625,8.25,7.29166666666667
2008-10-13,2.95833333333333,3.75,4.91666666666667,3.91666666666667,2.5,5.16666666666667,7.66666666666667
2008-10-14,2.29166666666667,2.54166666666667,2.79166666666667,1.70833333333333,1.08333333333333,2.20833333333333,3.70833333333333
2008-10-15,3.83333333333333,4.33333333333333,5.54166666666667,3.70833333333333,2.41666666666667,6.29166666666667,8.54166666666667
2008-10-16,3.78260869565217,3.5,6.375,3.08333333333333,2.41666666666667,5.04166666666667,9
2008-10-17,2.08333333333333,3.66666666666667,4.70833333333333,3.16666666666667,2.125,6.16666666666667,7.95833333333333
2008-10-18,4.5,4.95833333333333,6.25,4.41666666666667,3.16666666666667,7.375,8.95833333333333
2008-10-19,8.16666666666667,7.70833333333333,8.625,8.375,5.33333333333333,14.375,12.9166666666667
2008-10-20,8.83333333333333,9.08333333333333,10.625,7.29166666666667,5.625,11.125,12.625
2008-10-21,6.45833333333333,5.1125,7.41666666666667,4.79166666666667,3.29166666666667,8.16666666666667,11.625
2008-10-22,5.91666666666667,5.41666666666667,7.29166666666667,5.875,3.83333333333333,10.2083333333333,9.875
2008-10-23,10.9583333333333,9.375,11.8333333333333,9.91666666666667,6.79166666666667,15.625,16
2008-10-24,6.95833333333333,6.91666666666667,7.41666666666667,6.29166666666667,4.25,12,13.0833333333333
2008-10-25,9,8.54166666666667,10.125,8.16666666666667,5.95833333333333,13.25,12.8333333333333
2008-10-26,6.45833333333333,6.45833333333333,8.91666666666667,5.29166666666667,3.66666666666667,9.45833333333333,12.6666666666667
2008-10-27,5.54166666666667,3.54166666666667,6.875,3.16666666666667,2.875,6.95833333333333,10.5416666666667
2008-10-28,6.33333333333333,4.25,5.91666666666667,3.41666666666667,2.58333333333333,8.08333333333333,10.9583333333333
2008-10-29,5.79166666666667,4.91666666666667,5.29166666666667,4.20833333333333,2.70833333333333,7.45833333333333,8.54166666666667
2008-10-30,8.20833333333333,6.70833333333333,7.58333333333333,5.79166666666667,3.86363636363636,8.29166666666667,11.625
2008-10-31,4.625,4.125,5.75,3.625,2.125,7.125,10.375
2008-11-01,5.04166666666667,3.75,4.91666666666667,2.29166666666667,2.08333333333333,2.66666666666667,3.5
2008-11-02,2.45833333333333,1.70833333333333,3.75,2.33333333333333,1.66666666666667,1.08333333333333,3.08333333333333
2008-11-03,2.125,2.08333333333333,3.58333333333333,1.25,1.16666666666667,1.70833333333333,2.375
2008-11-04,1.41666666666667,1.91666666666667,4.08333333333333,2.45833333333333,1.625,1.95652173913043,4.45833333333333
2008-11-05,0.869565217391304,1.66666666666667,2.25,1.66666666666667,1.29166666666667,1.58333333333333,3.29166666666667
2008-11-06,4.75,4.625,4.5,3.70833333333333,3.25,5.79166666666667,6.20833333333333
2008-11-07,9.04166666666667,7.5,8.29166666666667,4.125,4.875,6.58333333333333,8.66666666666667
2008-11-08,8.04166666666667,6.70833333333333,7.41666666666667,5.25,4,9.29166666666667,10.0416666666667
2008-11-09,8.70833333333333,8.04166666666667,8.875,5.41666666666667,5.04166666666667,11.4166666666667,11.5416666666667
2008-11-10,8.125,8.83333333333333,10.3041666666667,7.08333333333333,6.04166666666667,12.875,15.1666666666667
2008-11-11,6.91666666666667,5.16666666666667,10,4.79166666666667,3.875,7.91666666666667,14.7826086956522
2008-11-12,2.25,2.91666666666667,5.54166666666667,3.54166666666667,2.625,5.375,7.41666666666667
2008-11-13,4.66666666666667,5.83333333333333,8.875,4.20833333333333,4.16666666666667,7.91666666666667,8.5
2008-11-14,5.41666666666667,6.33333333333333,9.33333333333333,6.91666666666667,5.04166666666667,11.625,11.4166666666667
2008-11-15,6.875,3.66666666666667,5.08333333333333,2.375,1.30769230769231,3.125,8.29166666666667
2008-11-16,3.54166666666667,4.625,2.375,2.04347826086957,1.20833333333333,2.375,5.25
2008-11-17,7.83333333333333,6.875,6.41666666666667,5.95833333333333,4.125,9.41666666666667,9.45833333333333
2008-11-18,5.04166666666667,4,6.25,3.8695652173913,3.08695652173913,5.875,9.875
2008-11-19,3.58333333333333,5.41666666666667,9.08333333333333,5.5,3.45833333333333,6.45833333333333,10.9583333333333
2008-11-20,6.29166666666667,7.6125,8.95833333333333,6.25,5.20833333333333,7.25,11.4583333333333
2008-11-21,7.58333333333333,7.25,7.25,5.125,4.20833333333333,6.91666666666667,13.9166666666667
2008-11-22,5.83333333333333,6.45833333333333,5.41666666666667,4.04166666666667,2.625,6.58333333333333,8.83333333333333
2008-11-23,10.5833333333333,9.58333333333333,9.29166666666667,8.375,5.20833333333333,13.0416666666667,17.8333333333333
2008-11-24,10.2083333333333,7.54166666666667,8,6.75,4.25,11.9166666666667,14.9166666666667
2008-11-25,3.41666666666667,3.25,5.66666666666667,3.29166666666667,2.08333333333333,5.95833333333333,8.04166666666667
2008-11-26,3.70833333333333,5.04166666666667,7,4.33333333333333,3.25,7.79166666666667,9.33333333333333
2008-11-27,6.625,6.625,8.70833333333333,5.66666666666667,4.54166666666667,8.66666666666667,12
2008-11-28,2.5,3.25,4.125,2.33333333333333,1.70833333333333,3.08333333333333,7.26086956521739
2008-11-29,4,2.45833333333333,4.33333333333333,3.16666666666667,1,9.04347826086956,5.125
2008-11-30,4.20833333333333,2.66666666666667,4.54166666666667,3,1.95833333333333,5.75,7.95833333333333
2008-12-01,3.625,3,5.125,2.875,2.16666666666667,5.45833333333333,9.79166666666667
2008-12-02,5.95652173913043,3.7125,6.31666666666667,2.60869565217391,2.17391304347826,4.65217391304348,11.4782608695652
2008-12-03,4.54166666666667,4.08333333333333,4.58333333333333,3.625,2.66666666666667,5.52173913043478,7.20833333333333
2008-12-04,10.5833333333333,6.70833333333333,8,4.625,3.70833333333333,6.91666666666667,7.33333333333333
2008-12-05,8.29166666666667,6.41666666666667,6.125,4.25,2.83333333333333,7.20833333333333,8.91666666666667
2008-12-06,2.08333333333333,1.45833333333333,2.25,1.66666666666667,0.666666666666667,0.541666666666667,3.91666666666667
2008-12-07,2.08333333333333,2.58333333333333,3.95833333333333,3.79166666666667,2.08333333333333,7.95833333333333,9.16666666666667
2008-12-08,5.25,4.04166666666667,5.79166666666667,3.125,2.66666666666667,5.08333333333333,8.70833333333333
2008-12-09,5.29166666666667,3.625,6,3.58333333333333,2.79166666666667,6.95833333333333,11.4583333333333
2008-12-10,1.95833333333333,1.33333333333333,4.91666666666667,1.83333333333333,1.08333333333333,2.33333333333333,6.20833333333333
2008-12-11,3.75,2.95833333333333,2,2.79166666666667,1.79166666666667,5.375,5.60869565217391
2008-12-12,7.16666666666667,6.125,6.125,5,4.125,8.25,9.16666666666667
2008-12-13,4.33333333333333,3.5,5.29166666666667,2.625,1.875,4.41666666666667,6.66666666666667
2008-12-14,3.45833333333333,2.625,4.625,2.625,2.29166666666667,4.79166666666667,9.70833333333333
2008-12-15,3.70833333333333,3.08333333333333,3.875,4.29166666666667,2.08333333333333,8.33333333333333,9.25
2008-12-16,7.08333333333333,5.66666666666667,6.875,6.25,4,9.16666666666667,9.33333333333333
2008-12-17,6.08333333333333,6.625,7.58333333333333,6.04166666666667,4.41666666666667,9.95833333333333,12.7916666666667
2008-12-18,7.08333333333333,7.625,10.0833333333333,7.29166666666667,4.91666666666667,10.2916666666667,14.2916666666667
2008-12-19,8.16666666666667,8.8625,9.95,7.95652173913043,6,11.304347826087,14.5
2008-12-20,7.54166666666667,9.58333333333333,7.25,5.25,3.91666666666667,7.54166666666667,8.375
2008-12-21,8.20833333333333,7.875,9.04166666666667,6,5.20833333333333,10.125,13.5416666666667
2008-12-22,4.29166666666667,4.91666666666667,5.375,4.375,3.21739130434783,8.45833333333333,6.375
2008-12-23,3.875,4,2.75,3.20833333333333,2.20833333333333,7.95833333333333,6.45833333333333
2008-12-24,2.5,2.625,1.83333333333333,2.66666666666667,1.08333333333333,5.58333333333333,3.75
2008-12-25,3.25,2.70833333333333,2.66666666666667,2.54166666666667,1.79166666666667,3.45833333333333,3.45833333333333
2008-12-26,3.25,3.375,3.33333333333333,2.83333333333333,1.625,3.20833333333333,5.29166666666667
2008-12-27,2.91666666666667,3.04166666666667,4.58333333333333,3.5,2.875,4.41666666666667,4.58333333333333
2008-12-28,5.5,3.58333333333333,5.58333333333333,4.25,3.70833333333333,5.375,6.66666666666667
2008-12-29,5.16666666666667,4.79166666666667,4.375,3.91666666666667,2.16666666666667,4.95833333333333,6.08333333333333
2008-12-30,7.04166666666667,6,4.875,5.20833333333333,3.25,6.33333333333333,6.45833333333333
2008-12-31,6.5,5.29166666666667,4.00416666666667,4.41666666666667,3.25,5.41666666666667,6.20833333333333
2009-01-01,6.54166666666667,4.91666666666667,4.25,4.91666666666667,3.625,5.66666666666667,5.58333333333333
2009-01-02,6.08333333333333,4.91666666666667,4.625,3.625,2.5,4.83333333333333,5.25
2009-01-03,2.95833333333333,4.25,3.25,2.20833333333333,1.66666666666667,2.66666666666667,3.41666666666667
2009-01-04,3.08333333333333,2.91666666666667,3.875,2,0.666666666666667,3.95833333333333,3.95833333333333
2009-01-05,3.79166666666667,3.04166666666667,4,3.08333333333333,1.5,2.79166666666667,5.45833333333333
2009-01-06,2.29166666666667,2.83333333333333,2.79166666666667,1.75,0.75,3.08333333333333,6.125
2009-01-07,1.75,1.95833333333333,4.95833333333333,1.75,0.916666666666667,4.58333333333333,6.29166666666667
2009-01-08,4.33333333333333,4.08333333333333,3.75,3.41666666666667,1.54166666666667,8.79166666666667,7.20833333333333
2009-01-09,5.83333333333333,4.83333333333333,2.83333333333333,4.875,2.54166666666667,9.625,9.54166666666667
2009-01-10,8.54166666666667,8.20833333333333,8.70833333333333,8.41666666666667,6.625,15.5,15.5
2009-01-11,9.79166666666667,8.41666666666667,12.125,10.0416666666667,7,15.4166666666667,14.0416666666667
2009-01-12,4.41666666666667,4.41666666666667,6.375,4.45833333333333,3.375,6.91666666666667,9.70833333333333
2009-01-13,3.58333333333333,3.20833333333333,4.83333333333333,2.25,2.25,2.375,5.125
2009-01-14,8.75,8.41666666666667,6.08333333333333,6.70833333333333,5.41666666666667,9.375,9.375
2009-01-15,5.75,6,8.20833333333333,7.25,5.66666666666667,12.5416666666667,11.2083333333333
2009-01-16,6.375,5.95833333333333,5.54166666666667,5.54166666666667,4.20833333333333,8.95833333333333,9
2009-01-17,11.125,9.83333333333333,9.91666666666667,8.41666666666667,6.625,13.9583333333333,13.625
2009-01-18,9.375,7.79166666666667,9.41666666666667,5.95833333333333,4.875,10.9583333333333,11.3333333333333
2009-01-19,8.83333333333333,5.91666666666667,7.875,4.79166666666667,4.29166666666667,8.83333333333333,8.91666666666667
2009-01-20,7.70833333333333,5.91666666666667,8.79166666666667,5.16666666666667,4.04166666666667,9.04166666666667,9.33333333333333
2009-01-21,6.41666666666667,5.75,6.33333333333333,5,4.29166666666667,6.70833333333333,8.20833333333333
2009-01-22,6.5,6,7.58333333333333,5.625,4.375,9.95833333333333,11.5
2009-01-23,5.91304347826087,4.20833333333333,6.54166666666667,4.79166666666667,2.95833333333333,6.82608695652174,9.45833333333333
2009-01-24,4.33333333333333,4.83333333333333,7.04166666666667,4.34782608695652,4,5.75,8.58333333333333
2009-01-25,7.625,4.54166666666667,5.95833333333333,3.5,3.5,5.95833333333333,8.41666666666667
2009-01-26,5.58333333333333,4.375,3.875,3.875,2.79166666666667,6.125,5.79166666666667
2009-01-27,1.41666666666667,2.25,3.04166666666667,2.875,1.95833333333333,3.25,4.875
2009-01-28,4.625,4.25,3.04166666666667,4.26086956521739,2.08333333333333,7.45833333333333,7.375
2009-01-29,9.95833333333333,8.41666666666667,8.79166666666667,7.26086956521739,7.08333333333333,11.875,13.1666666666667
2009-01-30,4.95833333333333,4.91666666666667,10.8333333333333,4.66666666666667,5.95833333333333,7.91666666666667,8.66666666666667
2009-01-31,2.66666666666667,2.5,8.45833333333333,2.04166666666667,4.04166666666667,2.75,9.79166666666667
2009-02-01,3.75,5.45833333333333,8.125,5.52173913043478,4.125,4.875,10
2009-02-02,3.5,5.08333333333333,7.875,4.75,3.33333333333333,3.875,11.1666666666667
2009-02-03,3.04166666666667,4.91666666666667,8.875,6.47826086956522,3.91666666666667,7.29166666666667,13.875
2009-02-04,4.91666666666667,4.29166666666667,6.16666666666667,6.8695652173913,3.125,7.25,7.79166666666667
2009-02-05,8.125,6.08333333333333,5.25,6.08695652173913,3.125,9.16666666666667,13.1666666666667
2009-02-06,5.04166666666667,3.95833333333333,5.45833333333333,3.70833333333333,2.625,4.625,9.66666666666667
2009-02-07,3.33333333333333,3.5,6.125,3.1304347826087,2.66666666666667,4.58333333333333,10.875
2009-02-08,5.5,4.91666666666667,3.91666666666667,3.65217391304348,1.91666666666667,4.625,5.25
2009-02-09,3.375,3.125,4,2.60869565217391,1.79166666666667,1.52173913043478,3.375
2009-02-10,4.45833333333333,3.41666666666667,5.75,3.125,1.83333333333333,3.20833333333333,5
2009-02-11,1.375,1.70833333333333,5.125,1.95833333333333,1.29166666666667,2.45833333333333,6.08333333333333
2009-02-12,1.91666666666667,3.66666666666667,4.16666666666667,3.125,2.21739130434783,3.91666666666667,8.16666666666667
2009-02-13,2.08333333333333,2,4.04166666666667,2.33333333333333,0.625,3.66666666666667,4.54166666666667
2009-02-14,3.29166666666667,2.95833333333333,2.54166666666667,3.45833333333333,1.5,5.79166666666667,5.45833333333333
2009-02-15,3.66666666666667,2.75,6.04166666666667,4.08333333333333,2.70833333333333,6.54166666666667,6.125
2009-02-16,3.58333333333333,3.45833333333333,5.95833333333333,3.625,2.41666666666667,7,7.91666666666667
2009-02-17,2.17391304347826,1.875,4.66666666666667,2.375,1.17391304347826,4.29166666666667,6.33333333333333
2009-02-18,3.79166666666667,4.125,2.70833333333333,3.125,1.30434782608696,6.5,5.54166666666667
2009-02-19,2.125,2.54166666666667,3.41666666666667,2.43478260869565,1.375,1.79166666666667,3.83333333333333
2009-02-20,1.34782608695652,1.75,3.83333333333333,2.79166666666667,1.33333333333333,4.91666666666667,6.69565217391304
2009-02-21,3.16666666666667,3.83333333333333,6.58333333333333,4.125,3.08333333333333,7.33333333333333,8.91666666666667
2009-02-22,3.33333333333333,4.83333333333333,6.91666666666667,5.20833333333333,2.70833333333333,4.20833333333333,7.29166666666667
2009-02-23,1.79166666666667,3.04166666666667,5.08333333333333,2.95833333333333,1.875,2.625,5.45833333333333
2009-02-24,1.41666666666667,2,3.04166666666667,3,1.29166666666667,5.08333333333333,4.54166666666667
2009-02-25,2.45833333333333,3.29166666666667,5.91666666666667,4.625,2.66666666666667,6.29166666666667,8.875
2009-02-26,4.29166666666667,4.79166666666667,8.33333333333333,4.41666666666667,3.66666666666667,7.54166666666667,8.875
2009-02-27,4,4.5,7.33333333333333,5.25,3.45833333333333,8.375,7.79166666666667
2009-02-28,3.5,4.625,5.5,4.58333333333333,3.16666666666667,7.16666666666667,7.04166666666667
2009-03-01,4.75,5.08333333333333,6.125,4,2.5,5.70833333333333,6.125
2009-03-02,4.05263157894737,5.57894736842105,6.94736842105263,4.63157894736842,2.94736842105263,7.4,8.63157894736842
2009-03-03,6.625,5.83333333333333,6.91666666666667,4.45833333333333,3.625,7.625,8.5
2009-03-04,8.75,4.58333333333333,4.45833333333333,2.79166666666667,1.95833333333333,5.04166666666667,5.04166666666667
2009-03-05,4.54166666666667,3.58333333333333,5.375,3.54166666666667,2.30434782608696,5.45833333333333,7.69565217391304
2009-03-06,5,5.25,4.45833333333333,5.26086956521739,2.5,6.45833333333333,7.125
2009-03-07,8.95833333333333,7.75,8.70833333333333,6.66666666666667,4.5,8.70833333333333,8.66666666666667
2009-03-08,10.375,8.29166666666667,10.4166666666667,7.25,5,11.0833333333333,13.0833333333333
2009-03-09,7.79166666666667,6.91666666666667,8.70833333333333,5.61904761904762,4.125,7.70833333333333,9.58333333333333
2009-03-10,4.79166666666667,6.125,5.29166666666667,4.38095238095238,2.5,4.29166666666667,2.95833333333333
2009-03-11,6.41666666666667,5.25,5.625,6.25,4,9.58333333333333,8.625
2009-03-12,3.43478260869565,4.14583333333333,7.19166666666667,4.43478260869565,3.1304347826087,5.78260869565217,8.47826086956522
2009-03-13,6.375,7.04166666666667,4.66666666666667,5.79166666666667,4.29166666666667,9.33333333333333,7.95833333333333
2009-03-14,5.83333333333333,6.75,8.95833333333333,6.70833333333333,4.16666666666667,8.125,12.0833333333333
2009-03-15,4.04166666666667,3.83333333333333,5.04166666666667,4.77272727272727,2.75,8.59090909090909,7.66666666666667
2009-03-16,3.54166666666667,3.625,4.33333333333333,4.16666666666667,2.125,6.08333333333333,6.125
2009-03-17,4.54166666666667,4.75,5.125,3.83333333333333,3.04166666666667,4.70833333333333,6.45833333333333
2009-03-18,2.69565217391304,4.37916666666667,2.8625,3.0952380952381,2.34782608695652,2.30434782608696,4.73913043478261
2009-03-19,4.16666666666667,4.70833333333333,3.125,3.43478260869565,2.41666666666667,3.5,4.70833333333333
2009-03-20,4.66666666666667,5.54166666666667,5.04166666666667,3.54166666666667,3.125,4.79166666666667,4.79166666666667
2009-03-21,3.41666666666667,3,4.875,3.34782608695652,1.54166666666667,3.95833333333333,5.54166666666667
2009-03-22,2.29166666666667,4.625,7.20833333333333,4.63636363636364,2.875,5.45833333333333,8.45833333333333
2009-03-23,6,7.79166666666667,10.25,6.6,4.79166666666667,7.20833333333333,12.9583333333333
2009-03-24,4.25,6.375,7.79166666666667,5.625,3.66666666666667,6.45833333333333,9.5
2009-03-25,7.16666666666667,9.20833333333333,10.2916666666667,7.41666666666667,5.54166666666667,8.70833333333333,11.375
2009-03-26,8.375,9.83333333333333,11.25,8,5.95833333333333,10.0416666666667,13.3333333333333
2009-03-27,7.625,6.70833333333333,10.0833333333333,7.07142857142857,5.08333333333333,10.1666666666667,15.875
2009-03-28,6.75,7.20833333333333,8.33333333333333,5.95833333333333,4.16666666666667,7.70833333333333,11.9583333333333
2009-03-29,3.45833333333333,4.29166666666667,4.95833333333333,4.375,2.95833333333333,6.91666666666667,8.25
2009-03-30,1.66666666666667,3.45833333333333,4.5,3.33333333333333,2.04166666666667,4.95833333333333,6.20833333333333
2009-03-31,3.25,2.91666666666667,3.625,3.30434782608696,1.58333333333333,6.45833333333333,4.91666666666667
2009-04-01,4.16666666666667,4.5,2.875,3.75,2.5,6.70833333333333,5.29166666666667
2009-04-02,5.08333333333333,4.10833333333333,3.94166666666667,4.16666666666667,1.95652173913043,8.39130434782609,5.47826086956522
2009-04-03,5.45833333333333,5.41666666666667,3,3.75,3.66666666666667,6.16666666666667,5.29166666666667
2009-04-04,4.25,5.16666666666667,7.25,4.79166666666667,3.58333333333333,6.83333333333333,8.25
2009-04-05,5.41666666666667,5.54166666666667,4.79166666666667,5,3.41666666666667,9.29166666666667,7.58333333333333
2009-04-06,6.70833333333333,6.625,6.45833333333333,6.54166666666667,4.5,10,8.16666666666667
2009-04-07,6.66666666666667,8.45833333333333,7.75,5.70833333333333,5.20833333333333,7.25,8.33333333333333
2009-04-08,5.25,6.16666666666667,9.45833333333333,5.91666666666667,4.45833333333333,5.70833333333333,8.125
2009-04-09,5,6.20833333333333,8.125,4.75,6.375,5.66666666666667,9.33333333333333
2009-04-10,3.04166666666667,4.45833333333333,4.79166666666667,3.58333333333333,2.33333333333333,4.41666666666667,5.25
2009-04-11,2.41666666666667,3.25,3.91666666666667,3.41666666666667,2.125,3.75,6
2009-04-12,4.70833333333333,4.91666666666667,2.83333333333333,3.58333333333333,2.83333333333333,4.75,4.45833333333333
2009-04-13,4.58333333333333,5.25,7.41666666666667,3.75,4.20833333333333,4.70833333333333,8.04166666666667
2009-04-14,4.58333333333333,6.36666666666667,5.05,3.91666666666667,2.91304347826087,3.5,6.66666666666667
2009-04-15,3.33333333333333,4.66666666666667,6.5,4.5,4.45833333333333,5.04166666666667,8.91666666666667
2009-04-16,4.58333333333333,5.70833333333333,6.66666666666667,6.54166666666667,5.29166666666667,5.83333333333333,11.0416666666667
2009-04-17,3.70833333333333,4.25,5.91666666666667,4.75,4.29166666666667,3.54166666666667,8.625
2009-04-18,3.58333333333333,4.125,5,4.25,3.54166666666667,2.25,5.79166666666667
2009-04-19,4.625,4.20833333333333,3.45833333333333,3.45833333333333,1.95833333333333,5.33333333333333,3.66666666666667
2009-04-20,4.16666666666667,3.58333333333333,3.29166666666667,3.54166666666667,1.41666666666667,6.66666666666667,2.04166666666667
2009-04-21,3.20833333333333,3.66666666666667,5.125,3.39130434782609,2.5,4.70833333333333,5.33333333333333
2009-04-22,5.5,6.08333333333333,5.41666666666667,5.29166666666667,4.54166666666667,10.695652173913,8.08333333333333
2009-04-23,2.65217391304348,2.875,3.45833333333333,3.08333333333333,2.5,5.41666666666667,4.29166666666667
2009-04-24,3.66666666666667,4,3.83333333333333,3,1.45833333333333,2.66666666666667,2.08333333333333
2009-04-25,7.04166666666667,7.16666666666667,5.04166666666667,6.66666666666667,3.04166666666667,7.79166666666667,6.875
2009-04-26,5.625,5.08333333333333,4.45833333333333,4,3,6.16666666666667,6.25
2009-04-27,7.5,6.29166666666667,4.79166666666667,3.79166666666667,2.16666666666667,4.66666666666667,5.375
2009-04-28,5.375,3.91666666666667,3.25,3.66666666666667,1.16666666666667,4.66666666666667,3.375
2009-04-29,3.45833333333333,4.5,4.25,3.16666666666667,2.5,4.33333333333333,7.20833333333333
2009-04-30,3.58333333333333,3.45833333333333,4.16666666666667,3.54166666666667,2,6.25,5.20833333333333
2009-05-01,6.08333333333333,7.54166666666667,6.16666666666667,6.29166666666667,4.375,11.0833333333333,10.125
2009-05-02,4.41666666666667,4.41666666666667,5.45833333333333,4.95833333333333,3.04166666666667,7.83333333333333,6.54166666666667
2009-05-03,4.5,4.95833333333333,6.5,4.875,3,6.33333333333333,8.66666666666667
2009-05-04,5.95833333333333,8.5,8.66666666666667,7.70833333333333,4.45833333333333,8.91666666666667,9.95652173913044
2009-05-05,6.5,10.4166666666667,11.125,7,5.41666666666667,9.79166666666667,9.58333333333333
2009-05-06,8.45833333333333,8.625,9.83333333333333,7.29166666666667,5.375,10.9583333333333,8.58333333333333
2009-05-07,8.875,8.95833333333333,9.16666666666667,8.66666666666667,5.54166666666667,13.8333333333333,13.7083333333333
2009-05-08,8.5,9.41666666666667,11.0416666666667,7.5,5.5,9.5,11.3333333333333
2009-05-09,4.375,5.33333333333333,7,4.66666666666667,3.91666666666667,5.95833333333333,8.375
2009-05-10,2.20833333333333,3.25,3.79166666666667,1.95833333333333,1.5,2.625,3.79166666666667
2009-05-11,4.5,5.41666666666667,7.58333333333333,5.375,4.58333333333333,5,4.79166666666667
2009-05-12,3.75,5.20833333333333,8.25,5.54166666666667,4.66666666666667,5.5,9.04166666666667
2009-05-13,3.91666666666667,4.75,5.95833333333333,5.33333333333333,3.95833333333333,5.83333333333333,9.66666666666667
2009-05-14,3.91304347826087,3.66666666666667,3.70833333333333,2.75,2.41666666666667,2.25,9.04166666666667
2009-05-15,6.75,5.91666666666667,3.58333333333333,3.875,2.625,4.83333333333333,10.8260869565217
2009-05-16,6.83333333333333,6.625,8.41666666666667,6.04166666666667,5.5,6.5,9.29166666666667
2009-05-17,5.45833333333333,4.5,6.41666666666667,4.20833333333333,3.95833333333333,5.79166666666667,9.17391304347826
2009-05-18,6.83333333333333,6.20833333333333,5.83333333333333,2.79166666666667,3.20833333333333,1.91666666666667,5.33333333333333
2009-05-19,3.41666666666667,3.625,5.375,2.79166666666667,3.29166666666667,3.33333333333333,4.58333333333333
2009-05-20,2.91666666666667,3.20833333333333,4.25,3.25,2.58333333333333,4.625,6.54166666666667
2009-05-21,4.95833333333333,5.16666666666667,5.20833333333333,3.79166666666667,2.66666666666667,4.54166666666667,6.04166666666667
2009-05-22,5.04166666666667,4.54166666666667,3.375,3.91666666666667,2.58333333333333,5.08333333333333,4.875
2009-05-23,4.29166666666667,5.4875,5.16666666666667,4.375,3.625,6.70833333333333,6.33333333333333
2009-05-24,4.41666666666667,4.54166666666667,4.29166666666667,5.75,2.45833333333333,9.45833333333333,8.04166666666667
2009-05-25,4.125,4.45833333333333,3.41666666666667,4.625,2.29166666666667,5.45833333333333,4.16666666666667
2009-05-26,7.16666666666667,7.41666666666667,7.41666666666667,5.33333333333333,3.29166666666667,7.95833333333333,9.04166666666667
2009-05-27,8.04166666666667,7.875,8.91666666666667,6.79166666666667,4.125,7.95833333333333,6.91666666666667
2009-05-28,4.16666666666667,4.25,6.20833333333333,5.20833333333333,2.83333333333333,8.16666666666667,7.45833333333333
2009-05-29,6.58333333333333,7.16666666666667,5.54166666666667,4.45833333333333,3.79166666666667,5.375,5.66666666666667
2009-05-30,3.29166666666667,5,5.16666666666667,3.70833333333333,3.16666666666667,5.125,5.20833333333333
2009-05-31,2.41666666666667,2.79166666666667,3.25,2.70833333333333,2.33333333333333,2.875,5.16666666666667
2009-06-01,1.66666666666667,2.20833333333333,2.83333333333333,2.45833333333333,2.08333333333333,2.125,3.33333333333333
2009-06-02,1.91666666666667,1.875,2.45833333333333,2.5,1.125,2.20833333333333,1.66666666666667
2009-06-03,1.41666666666667,3.33333333333333,4.04166666666667,3.5,2.125,6.16666666666667,4.04166666666667
2009-06-04,1.83333333333333,2.75,3.20833333333333,3.125,1.33333333333333,6.70833333333333,4.875
2009-06-05,4.04166666666667,5,5.16666666666667,5.625,2.58333333333333,7.54166666666667,9.20833333333333
2009-06-06,6.04166666666667,6.70833333333333,8.33333333333333,6,3.70833333333333,8.91666666666667,10.8333333333333
2009-06-07,3.875,4.875,6.75,4.125,3.20833333333333,6.41666666666667,5.375
2009-06-08,3.5,5.20833333333333,6.875,4.25,3.875,5.375,6.17391304347826
2009-06-09,2.875,4.08333333333333,5.08333333333333,3.625,2.58333333333333,4.83333333333333,3.625
2009-06-10,3.54166666666667,3.125,3.20833333333333,3.29166666666667,0.958333333333333,4.41666666666667,3.33333333333333
2009-06-11,2.75,3.29166666666667,4.04166666666667,2.45833333333333,1.45833333333333,4.33333333333333,4.54166666666667
2009-06-12,4.70833333333333,4.5,5.33333333333333,3.875,2.83333333333333,5.125,5.5
2009-06-13,5.04166666666667,5.08333333333333,4.45833333333333,4.56521739130435,2.33333333333333,6.70833333333333,4.16666666666667
2009-06-14,4.20833333333333,3.625,3.54166666666667,2.79166666666667,2.125,4.17391304347826,2.875
2009-06-15,3.25,3.375,2.375,2.41666666666667,1.125,3,2.08333333333333
2009-06-16,4.5,4.70833333333333,4.45833333333333,3.79166666666667,2.875,7.04166666666667,3.08333333333333
2009-06-17,5.75,6.91666666666667,7.16666666666667,5.20833333333333,4,6.25,7.95833333333333
2009-06-18,6.83333333333333,7.91666666666667,8.70833333333333,6.45833333333333,4.25,9.33333333333333,11.3333333333333
2009-06-19,6.16666666666667,6.83333333333333,8.45833333333333,6.30434782608696,3.125,6.875,9.43478260869565
2009-06-20,4.5,6.33333333333333,6.95833333333333,4.95833333333333,3,5.41666666666667,6.66666666666667
2009-06-21,3,4.375,5.04166666666667,4.04166666666667,2.33333333333333,3.70833333333333,5.83333333333333
2009-06-22,1.04166666666667,1.95833333333333,3.54166666666667,2.16666666666667,1.20833333333333,2.375,5.79166666666667
2009-06-23,3.375,3.5,3.5,3.08333333333333,2.5,2.58333333333333,4.79166666666667
2009-06-24,5.125,4.91666666666667,4.54166666666667,3.58333333333333,3.45833333333333,2.41666666666667,5.08333333333333
2009-06-25,4.34782608695652,4.21666666666667,4.8625,4.17391304347826,3.52173913043478,3.1304347826087,6.21739130434783
2009-06-26,2.70833333333333,3.83333333333333,3.5,3.95833333333333,2.75,3.16666666666667,8.83333333333333
2009-06-27,3.73913043478261,4.69583333333333,3.3,2.45454545454545,2,2.04347826086957,5.43478260869565
2009-06-28,5.95454545454545,6.63478260869565,3.67826086956522,4.36363636363636,2.81818181818182,5.13636363636364,7.77272727272727
2009-06-29,3.54166666666667,3.79166666666667,3.25,2.625,2,3.83333333333333,4.33333333333333
2009-06-30,4.5,5.375,4.08333333333333,3.5,3.25,3.70833333333333,4.33333333333333
2009-07-01,1.58333333333333,2.58333333333333,4.04166666666667,1.56521739130435,2.75,2.5,2.125
2009-07-02,2.08695652173913,4.625,3.41666666666667,3,2.54166666666667,1.33333333333333,3.375
2009-07-03,4.5,5.41666666666667,4.875,4.25,3.5,6.54166666666667,3.04166666666667
2009-07-04,4.20833333333333,5.95833333333333,5.66666666666667,4.04166666666667,3.66666666666667,7.79166666666667,5.16666666666667
2009-07-05,4.79166666666667,5.33333333333333,5.125,3.25,3.625,4.08333333333333,4.58333333333333
2009-07-06,6.375,6.83333333333333,4.875,3.58333333333333,2.04166666666667,5.95833333333333,5.75
2009-07-07,5.08333333333333,6.70833333333333,7.125,4.88888888888889,3.41666666666667,6.08333333333333,8.04166666666667
2009-07-08,4.5,4.95833333333333,5.45833333333333,3.25,2.54166666666667,3.875,5.91666666666667
2009-07-09,2.125,2.83333333333333,4.29166666666667,2.75,1.875,2.45833333333333,5.16666666666667
2009-07-10,3.79166666666667,3.875,3.25,2.54166666666667,1.83333333333333,4.16666666666667,3.625
2009-07-11,6.58333333333333,6.75,5.83333333333333,4.95454545454545,4.25,7.29166666666667,7.375
2009-07-12,6.83333333333333,7.375,6.70833333333333,6.29166666666667,3.875,11.9166666666667,6.54166666666667
2009-07-13,4.58333333333333,5.29166666666667,4.58333333333333,2.91666666666667,2.70833333333333,4.45833333333333,5.29166666666667
2009-07-14,3.79166666666667,3.91666666666667,4.625,2.43478260869565,1.82608695652174,2.625,2.45833333333333
2009-07-15,4.375,4.41666666666667,3.91666666666667,3.08695652173913,1.45833333333333,4.125,2.29166666666667
2009-07-16,3.16666666666667,4.04166666666667,3.5,2.66666666666667,1.70833333333333,3.83333333333333,2.70833333333333
2009-07-17,5.83333333333333,6.875,7.66666666666667,4.58333333333333,3.79166666666667,5.29166666666667,7.625
2009-07-18,4.70833333333333,4.20833333333333,5.29166666666667,2.58333333333333,2,2.75,5.33333333333333
2009-07-19,4.83333333333333,5.66666666666667,4.5,4,2.29166666666667,4.91666666666667,7.25
2009-07-20,4.125,5.00416666666667,5.45833333333333,4.29166666666667,3.08333333333333,7.08333333333333,7.91666666666667
2009-07-21,5.20833333333333,5.75,6.41666666666667,4.79166666666667,4.45833333333333,6.20833333333333,7.29166666666667
2009-07-22,4.91666666666667,5.58333333333333,5.125,3.91666666666667,2.70833333333333,6.04166666666667,3.25
2009-07-23,3.91666666666667,4.95833333333333,5.5,2.875,2.875,2.25,6.16666666666667
2009-07-24,3.54166666666667,4.70833333333333,4.375,3.08695652173913,2.16666666666667,2.95833333333333,4.70833333333333
2009-07-25,5.16666666666667,5,4.79166666666667,3.95833333333333,3,6.83333333333333,4.54166666666667
2009-07-26,7.875,8.08333333333333,7.70833333333333,7.25,5.16666666666667,11.875,9.08333333333333
2009-07-27,6.5,6.70833333333333,6.70833333333333,4.79166666666667,3.82608695652174,9.41666666666667,7.70833333333333
2009-07-28,5.29166666666667,5.83333333333333,6.54166666666667,5.70833333333333,4.29166666666667,11.0416666666667,8.5
2009-07-29,4.83333333333333,4.75,4.16666666666667,4.16666666666667,2.45833333333333,6.83333333333333,7.33333333333333
2009-07-30,5.625,6.04166666666667,6.08333333333333,4.16666666666667,2.79166666666667,7.58333333333333,6.34782608695652
2009-07-31,6.41666666666667,8.08333333333333,6.16666666666667,6.91666666666667,5.16666666666667,12.375,9.39130434782609
2009-08-01,6.33333333333333,7.33333333333333,7.41666666666667,7.125,3.66666666666667,9.875,10.7916666666667
2009-08-02,4.45833333333333,6.04166666666667,5.25,3.54166666666667,3.375,5.375,6.29166666666667
2009-08-03,5.04166666666667,6.29166666666667,6.95833333333333,5.28571428571429,5.125,8.91666666666667,7.41666666666667
2009-08-04,5.875,6.20833333333333,5.95833333333333,5.83333333333333,4.45833333333333,10.4166666666667,5.95833333333333
2009-08-05,6.33333333333333,6.29166666666667,6.125,6.79166666666667,4.58333333333333,11.7916666666667,8.54166666666667
2009-08-06,3.83333333333333,4,3.58333333333333,4.375,2.125,7.79166666666667,4.91666666666667
2009-08-07,3.91666666666667,3.79166666666667,4.04166666666667,4.375,2.16666666666667,6.95833333333333,2.41666666666667
2009-08-08,3.5,3.83333333333333,4.125,3.29166666666667,2.625,4.33333333333333,5.5
2009-08-09,3.33333333333333,3.625,3.70833333333333,4,2.41666666666667,5.45833333333333,1.875
2009-08-10,5.08333333333333,4.91666666666667,5.08333333333333,4,2.625,4.70833333333333,4.83333333333333
2009-08-11,2.5,5.45833333333333,6.375,3.66666666666667,2.75,5.58333333333333,6.5
2009-08-12,3.125,4.70833333333333,4.45833333333333,3.125,2.375,3.875,6.54166666666667
2009-08-13,1.25,2.20833333333333,2.79166666666667,1.79166666666667,1.20833333333333,1.625,2.33333333333333
2009-08-14,5.75,5.625,5.79166666666667,5.91666666666667,4.16666666666667,8.95833333333333,6.45833333333333
2009-08-15,5.20833333333333,6.33333333333333,8.375,5.20833333333333,3.83333333333333,8.375,10.5833333333333
2009-08-16,4.75,7.25,8.875,5.33333333333333,4.04166666666667,9.125,8.5
2009-08-17,4.16666666666667,4.91666666666667,5.25,3.58333333333333,2.66666666666667,6.54166666666667,5.70833333333333
2009-08-18,5.375,5.91666666666667,4.04166666666667,5.04166666666667,4.29166666666667,8.375,4.95833333333333
2009-08-19,4.375,4.70833333333333,5.45833333333333,4.625,3.54166666666667,8.04166666666667,4.875
2009-08-20,5.95833333333333,7.125,6.83333333333333,4.33333333333333,3.54166666666667,7.91666666666667,5.83333333333333
2009-08-21,4.29166666666667,6.25,7.25,4.91666666666667,3.45833333333333,8.33333333333333,9.16666666666667
2009-08-22,4.83333333333333,5.95833333333333,5.08333333333333,3.95833333333333,3.70833333333333,7.25,5.75
2009-08-23,4.875,5.83333333333333,6.29166666666667,4.70833333333333,4.625,7.5,6.375
2009-08-24,5.33333333333333,5.875,5,5.625,3.33333333333333,10.125,7.33333333333333
2009-08-25,5,5.33333333333333,5.5,4.45833333333333,3.16666666666667,7.79166666666667,6.75
2009-08-26,5.625,7,6.79166666666667,5.16666666666667,3.75,6.70833333333333,7.54166666666667
2009-08-27,6.95652173913043,7.85,6.54166666666667,5.04166666666667,4,7.25,7.54166666666667
2009-08-28,9.16666666666667,8.25,9.16666666666667,5.29166666666667,4,8.20833333333333,10.375
2009-08-29,4.45833333333333,4.83333333333333,6.79166666666667,4.04166666666667,2.375,5.54166666666667,10.4166666666667
2009-08-30,5.41666666666667,4.75,4.54166666666667,3.95833333333333,3.125,6,4.75
2009-08-31,5.5,5.25,6.33333333333333,4.70833333333333,3.66666666666667,3.20833333333333,3.375
2009-09-01,5.33333333333333,5.91666666666667,6.375,4.66666666666667,3.45833333333333,6.75,7.5
2009-09-02,5.375,5.04166666666667,5.66666666666667,3,2.79166666666667,3.79166666666667,3.83333333333333
2009-09-03,6.29166666666667,5.91666666666667,8.41666666666667,4.70833333333333,3.375,6.70833333333333,8.41666666666667
2009-09-04,7.33333333333333,6.79166666666667,8.25,5.83333333333333,3.66666666666667,7.54166666666667,9.29166666666667
2009-09-05,5.08333333333333,6,7.83333333333333,4.41666666666667,3.41666666666667,8.54166666666667,9.58333333333333
2009-09-06,5.83333333333333,6.5,5.16666666666667,5.375,4.25,7.45833333333333,7.70833333333333
2009-09-07,5.125,6.20833333333333,6.125,4.41666666666667,3.95833333333333,7.33333333333333,7.41666666666667
2009-09-08,6.66666666666667,6.54166666666667,8.20833333333333,6.625,4.29166666666667,10.2083333333333,10.9166666666667
2009-09-09,1.95833333333333,2.58333333333333,3.83333333333333,2.58333333333333,1.41666666666667,4.16666666666667,7.20833333333333
2009-09-10,2.125,1.54166666666667,2.70833333333333,1.66666666666667,0.958333333333333,0.916666666666667,2.79166666666667
2009-09-11,1.83333333333333,2.16666666666667,2.20833333333333,2.08333333333333,1.41666666666667,1.25,1.875
2009-09-12,1.25,1.5,1.625,2.08333333333333,0.916666666666667,1.91666666666667,1.41666666666667
2009-09-13,1.25,2.16666666666667,2.95833333333333,1.83333333333333,1.58333333333333,2.5,2.04166666666667
2009-09-14,1.625,2.54166666666667,3.83333333333333,2.25,1.625,2.125,2.29166666666667
2009-09-15,3.79166666666667,3.41666666666667,4.08333333333333,3.79166666666667,1.70833333333333,4.95833333333333,4.91666666666667
2009-09-16,4.125,4,4.125,4,1.70833333333333,4.08333333333333,4.33333333333333
2009-09-17,1.70833333333333,2.54166666666667,3.08333333333333,1.91666666666667,1.75,1.58333333333333,1.875
2009-09-18,2.95833333333333,3.45833333333333,2.45833333333333,3.375,1.5,7.33333333333333,5.375
2009-09-19,3.52173913043478,4.31666666666667,4.1125,4.08333333333333,1.70833333333333,5.875,6.79166666666667
2009-09-20,3.125,4.04166666666667,4.5,4.33333333333333,2.41666666666667,8.45833333333333,7.33333333333333
2009-09-21,6.54166666666667,6.375,7.375,8.04166666666667,4.91666666666667,11.9565217391304,10.125
2009-09-22,4.33333333333333,6.91666666666667,7.91666666666667,4.54166666666667,4.08333333333333,8.625,10.625
2009-09-23,2.75,4.83333333333333,6.04166666666667,4.29166666666667,2.79166666666667,7.66666666666667,9.29166666666667
2009-09-24,2.29166666666667,4.16666666666667,6.33333333333333,3.95833333333333,2.54166666666667,7.41666666666667,8.79166666666667
2009-09-25,2.66666666666667,5.41666666666667,5.875,4.08333333333333,2.58333333333333,7.33333333333333,8.625
2009-09-26,1.25,2.95833333333333,3.875,3.45833333333333,1.58333333333333,6.45833333333333,6.29166666666667
2009-09-27,1.45833333333333,3.91666666666667,6.16666666666667,3.29166666666667,2.375,7.04166666666667,8.04166666666667
2009-09-28,1.8695652173913,4.16666666666667,7.125,4.75,2.70833333333333,7,10
2009-09-29,2.16666666666667,3.41666666666667,6.875,4.25,2.58333333333333,5.45833333333333,8.58333333333333
2009-09-30,2.08333333333333,3,6.45833333333333,3.33333333333333,2.5,4.79166666666667,7.125
2009-10-01,2.79166666666667,3.125,4,2.54166666666667,1.75,3.25,6.29166666666667
2009-10-02,3.625,5.83333333333333,8.54166666666667,5.41666666666667,3.375,7.75,10.2916666666667
2009-10-03,5.83333333333333,7.95833333333333,9.83333333333333,6.20833333333333,4.5,8.91666666666667,14.4583333333333
2009-10-04,1.66666666666667,3.04166666666667,4.5,2.45833333333333,1.45833333333333,3.45833333333333,4.5
2009-10-05,2.70833333333333,3.75,2.625,3.125,1.79166666666667,5.83333333333333,5.16666666666667
2009-10-06,4.29166666666667,4.20833333333333,3.66666666666667,4.08333333333333,1.66666666666667,6.125,6.75
2009-10-07,2.41666666666667,2.16666666666667,3.375,2.29166666666667,1.20833333333333,3.70833333333333,6.54166666666667
2009-10-08,2.25,2.66666666666667,2.95833333333333,2.41666666666667,1.54166666666667,3.375,4.75
2009-10-09,5.54166666666667,5.79166666666667,5.70833333333333,4,2.83333333333333,6.79166666666667,6.75
2009-10-10,2.16666666666667,4,4.95833333333333,3.125,1.91666666666667,4.54166666666667,4.875
2009-10-11,4.45833333333333,4.58333333333333,5.375,3.16666666666667,2.625,3.25,8.20833333333333
2009-10-12,2,2.04166666666667,2.66666666666667,2.125,0.958333333333333,3.54166666666667,2.45833333333333
2009-10-13,2.54166666666667,2.875,2.25,3.08333333333333,1.33333333333333,4.70833333333333,2.79166666666667
2009-10-14,1.91666666666667,3.70833333333333,1.375,2.29166666666667,1.375,3.33333333333333,1.125
2009-10-15,0.958333333333333,2.125,2.04166666666667,2.04166666666667,1.16666666666667,1.79166666666667,2.33333333333333
2009-10-16,1.54166666666667,2.5,2.91666666666667,1.83333333333333,1.33333333333333,1.91666666666667,3
2009-10-17,2.25,2.95833333333333,1.83333333333333,2.41666666666667,1.5,4.91666666666667,4.04166666666667
2009-10-18,3.54166666666667,3.5,4.70833333333333,2.95833333333333,2.41666666666667,4.83333333333333,4.41666666666667
2009-10-19,6.58333333333333,7.66666666666667,6.58333333333333,5.20833333333333,4.79166666666667,8.125,6.45833333333333
2009-10-20,3.83333333333333,6,8.29166666666667,4.29166666666667,4.375,5.70833333333333,10.3333333333333
2009-10-21,5.33333333333333,6.95833333333333,9.41666666666667,5.69565217391304,4.66666666666667,6.70833333333333,7.875
2009-10-22,3,4.08333333333333,6.91666666666667,2.95833333333333,2.54166666666667,2.70833333333333,7.33333333333333
2009-10-23,3.375,4.16666666666667,4.33333333333333,2.375,2.29166666666667,2.79166666666667,2.75
2009-10-24,10.2083333333333,9.54166666666667,10.4583333333333,8.66666666666667,6.29166666666667,10.6666666666667,12.125
2009-10-25,6.125,7.54166666666667,10.5416666666667,6.20833333333333,4.66666666666667,7.875,11.4583333333333
2009-10-26,4.16666666666667,4.625,4.83333333333333,3.04166666666667,2.39130434782609,3.33333333333333,3.70833333333333
2009-10-27,6.66666666666667,7.625,6.58333333333333,5.75,5.08333333333333,8.20833333333333,8.25
2009-10-28,5.58333333333333,5.41666666666667,4.91666666666667,4.375,2.79166666666667,8.04166666666667,5.16666666666667
2009-10-29,6.58333333333333,7.75,6.58333333333333,4.66666666666667,5.375,5.91666666666667,7.29166666666667
2009-10-30,6.91666666666667,7.54166666666667,7.04166666666667,5.33333333333333,5.20833333333333,9.66666666666667,9.20833333333333
2009-10-31,6.41666666666667,4.45833333333333,4.91666666666667,5.54166666666667,2.91666666666667,9.20833333333333,6.75
2009-11-01,7.375,5.5,7.125,3.95833333333333,3.45833333333333,5.79166666666667,8
2009-11-02,7.82608695652174,6.125,7.6,4.16666666666667,3.33333333333333,7.08333333333333,9.5
2009-11-03,11.2916666666667,8.25,9.41666666666667,5.70833333333333,4.125,8.66666666666667,9.04166666666667
2009-11-04,11.0416666666667,8,9.375,6.70833333333333,4.45833333333333,11.0833333333333,8.5
2009-11-05,7.08333333333333,6.66666666666667,8.625,5.66666666666667,4.58333333333333,8.66666666666667,9.41666666666667
2009-11-06,8.95833333333333,6.70833333333333,7.125,5.04166666666667,3.58333333333333,8.08333333333333,8.20833333333333
2009-11-07,12.4166666666667,7.875,7.625,5.25,3.95833333333333,9.25,5.66666666666667
2009-11-08,4.54166666666667,3.75,4.33333333333333,2.95833333333333,1.79166666666667,3.58333333333333,4.41666666666667
2009-11-09,4.70833333333333,4.875,2.83333333333333,4.125,2.47826086956522,5.83333333333333,5.91666666666667
2009-11-10,2.29166666666667,2.16666666666667,3.95833333333333,2.04166666666667,1.70833333333333,2.125,4.5
2009-11-11,4.70833333333333,4.29166666666667,5.16666666666667,4.125,2.58333333333333,4.16666666666667,5.75
2009-11-12,4.95833333333333,5.75,6.20833333333333,4.83333333333333,4.29166666666667,6.79166666666667,7.08333333333333
2009-11-13,4.625,5.83333333333333,5.125,4.54166666666667,3.29166666666667,5.79166666666667,7
2009-11-14,4.83333333333333,5.45833333333333,5.91666666666667,4.625,2.91666666666667,5.08333333333333,9.66666666666667
2009-11-15,4.75,5.20833333333333,5,4.83333333333333,3.25,6.83333333333333,6.54166666666667
2009-11-16,4.75,7.125,9.45833333333333,4.91666666666667,5.58333333333333,3.58333333333333,6.95833333333333
2009-11-17,6.66666666666667,6.20833333333333,7.875,3.70833333333333,4.25,6.125,7.875
2009-11-18,11.0416666666667,9.04166666666667,7.25,6.125,4.16666666666667,9.33333333333333,7.83333333333333
2009-11-19,8.41666666666667,7.125,9.75,6.625,5.91666666666667,9.04166666666667,6.20833333333333
2009-11-20,5.08333333333333,5.33333333333333,6.83333333333333,4.33333333333333,3.5,6.875,8.41666666666667
2009-11-21,9.95833333333333,10.0416666666667,9.58333333333333,7.16666666666667,6.83333333333333,10.9583333333333,10.1666666666667
2009-11-22,12.8333333333333,11.75,11.4583333333333,10,7.20833333333333,14.1666666666667,14.75
2009-11-23,7.66666666666667,7.70833333333333,9.91666666666667,6.08333333333333,4.33333333333333,7.20833333333333,9.16666666666667
2009-11-24,11.3333333333333,8.0625,8.625,7.66666666666667,5.66666666666667,NA,NA
2009-11-25,9.625,8.95833333333333,11.4583333333333,8.29166666666667,6.25,11.9583333333333,16.2916666666667
2009-11-26,8.66666666666667,6.625,8.83333333333333,4.125,4.33333333333333,6.29166666666667,9.54166666666667
2009-11-27,5.66666666666667,3.66666666666667,6.45833333333333,3.125,2.65217391304348,4.20833333333333,6.95833333333333
2009-11-28,2.08333333333333,2.95833333333333,4,1.95833333333333,1.125,0.875,2.45833333333333
2009-11-29,6.70833333333333,6.70833333333333,9.95833333333333,5.125,4.33333333333333,6.8695652173913,11.5
2009-11-30,3.75,3.33333333333333,5.5,2.83333333333333,2.04166666666667,3.45833333333333,5.58333333333333
2009-12-01,6.41666666666667,7.54166666666667,6.08333333333333,5.25,4.29166666666667,8.70833333333333,10.1666666666667
2009-12-02,4.77272727272727,4.78333333333333,3.75416666666667,3.5,2.5,4.86363636363636,4.52173913043478
2009-12-03,6.33333333333333,4.41666666666667,7.95833333333333,3.66666666666667,3.45833333333333,7.25,7.875
2009-12-04,3.83333333333333,4.70833333333333,4.125,3.65217391304348,2.875,5.70833333333333,6.125
2009-12-05,8,6.29166666666667,5.95833333333333,4.81818181818182,4.125,6.125,5.41666666666667
2009-12-06,8.625,8.45833333333333,8.875,6.85714285714286,5.33333333333333,13.0833333333333,11.125
2009-12-07,7.625,5.66666666666667,7.45833333333333,4.09090909090909,3.25,5.875,4.54166666666667
2009-12-08,7.45833333333333,6.625,6.45833333333333,5.5,3.875,10.4583333333333,7.625
2009-12-09,5.08333333333333,4.79166666666667,5.625,3.80952380952381,3,7.04166666666667,6.375
2009-12-10,4.95833333333333,4.83333333333333,4.33333333333333,2.95833333333333,2.04166666666667,4.875,3.625
2009-12-11,7.75,7.04166666666667,5.66666666666667,4.45833333333333,3.79166666666667,7.25,6.04166666666667
2009-12-12,5.75,4.79166666666667,3.29166666666667,3.625,1.875,6,4.375
2009-12-13,3.08333333333333,2.54166666666667,2.70833333333333,2.41666666666667,1.08333333333333,1.29166666666667,1.875
2009-12-14,2.70833333333333,2.125,4.70833333333333,2.625,2.29166666666667,3.83333333333333,7.04166666666667
2009-12-15,3.54166666666667,2.95833333333333,4.83333333333333,3.66666666666667,2.08333333333333,4.875,8.08333333333333
2009-12-16,3.26086956521739,3.33333333333333,4,3.375,2.25,5.91666666666667,9.08333333333333
2009-12-17,3.79166666666667,3.29166666666667,5.45833333333333,3.625,2.375,3,9.875
2009-12-18,3.25,3.04166666666667,6.41666666666667,2.45833333333333,2.125,2.16666666666667,5.5
2009-12-19,3,3.04166666666667,6.25,2.95833333333333,2.16666666666667,5.95833333333333,10
2009-12-20,2.04166666666667,3.75,7.70833333333333,3.54166666666667,3.25,6.70833333333333,11.2083333333333
2009-12-21,1.16666666666667,3,7,2.5,2.125,2.95833333333333,7.625
2009-12-22,0.958333333333333,1.5,6.41666666666667,2.83333333333333,2.04166666666667,3.79166666666667,8.625
2009-12-23,1.33333333333333,2,3.375,2,1.08333333333333,1.41666666666667,4.70833333333333
2009-12-24,1.16666666666667,1.91666666666667,4.20833333333333,0.791666666666667,1.83333333333333,1.20833333333333,3.625
2009-12-25,4.04166666666667,3.29166666666667,3.75,2.95454545454545,1.375,5.125,4.91666666666667
2009-12-26,7.58333333333333,5.08333333333333,4.58333333333333,3.625,2.83333333333333,4.29166666666667,5
2009-12-27,5.04166666666667,3.625,7.125,3.79166666666667,2.875,5.20833333333333,6.79166666666667
2009-12-28,5.21739130434783,3.6125,2.85833333333333,3.25,1.47826086956522,1.65217391304348,4
2009-12-29,11.7083333333333,8.54166666666667,10.7083333333333,8.08333333333333,5.79166666666667,8.16666666666667,13
2009-12-30,9.25,9.58333333333333,14,9.625,7.66666666666667,11.125,18.0833333333333
2009-12-31,8.26086956521739,7.58333333333333,7.54166666666667,6.625,3.95833333333333,8.125,11.7916666666667
2010-01-01,1.54166666666667,1.375,4.20833333333333,2.08333333333333,1.58333333333333,0.833333333333333,4.83333333333333
2010-01-02,1.33333333333333,1.41666666666667,5.75,3.5,1.41666666666667,4.41666666666667,10.5416666666667
2010-01-03,5.79166666666667,4.75,5.41666666666667,5.29166666666667,2.75,5.625,6.04166666666667
2010-01-04,3.95652173913043,2.79166666666667,4.95833333333333,2.29166666666667,1.66666666666667,3.25,5.54166666666667
2010-01-05,4.54166666666667,3.83333333333333,5.625,3.16666666666667,2.75,10.1666666666667,12.4166666666667
2010-01-06,5.91666666666667,4.66666666666667,7.25,3.8695652173913,2.75,5.125,8.625
2010-01-07,1.33333333333333,2,4.54166666666667,2.04347826086957,1.125,3.45833333333333,3.875
2010-01-08,2.45833333333333,1.20833333333333,2.29166666666667,1.75,0.708333333333333,2.75,3.66666666666667
2010-01-09,2.625,1.375,4.33333333333333,1.08333333333333,1.20833333333333,1.29166666666667,3.875
2010-01-10,5.66666666666667,4.625,7.875,4.20833333333333,2.75,6.04166666666667,12.9166666666667
2010-01-11,5.08333333333333,3.91666666666667,6.04166666666667,4.41666666666667,3.08333333333333,6.625,11.4583333333333
2010-01-12,9.375,9.58333333333333,11.7083333333333,9.79166666666667,6.83333333333333,11.7916666666667,14.1666666666667
2010-01-13,2.04166666666667,4.41666666666667,5.95833333333333,3.5,2.95833333333333,5.875,10.625
2010-01-14,3.08333333333333,4.5,3.04166666666667,3,2.29166666666667,5.625,6.625
2010-01-15,7.45833333333333,8.66666666666667,8.45833333333333,7.125,6.58333333333333,9.625,10.875
2010-01-16,4.875,5.16666666666667,6.5,5.58333333333333,4.04166666666667,10.9583333333333,10.0833333333333
2010-01-17,4.04166666666667,4.375,6.83333333333333,5.25,3.625,9.66666666666667,9.08333333333333
2010-01-18,3.54166666666667,4.04166666666667,5,4,2.875,3.625,5
2010-01-19,8.04166666666667,8.91666666666667,8.33333333333333,5.58333333333333,5.33333333333333,9.20833333333333,10
2010-01-20,2.625,2.625,5.125,2.375,1.75,2.83333333333333,8.75
2010-01-21,6.83333333333333,8.16666666666667,7.66666666666667,5.75,5.625,9.83333333333333,12.1666666666667
2010-01-22,1.70833333333333,1.95833333333333,4.08333333333333,2.25,1.33333333333333,3.08333333333333,4.79166666666667
2010-01-23,0.666666666666667,0.791666666666667,4.66666666666667,1,0.833333333333333,0.208333333333333,3.70833333333333
2010-01-24,0.916666666666667,1.91666666666667,5.75,1.54166666666667,0.875,3.45833333333333,3.375
2010-01-25,1,2.20833333333333,2.58333333333333,2.08333333333333,1,4.125,5.75
2010-01-26,1.125,1.70833333333333,2.10416666666667,1.75,0.739130434782609,5.875,6.16666666666667
2010-01-27,3.08333333333333,3.9375,7.33333333333333,4.20833333333333,2.875,6.33333333333333,10
2010-01-28,5,5.125,7.04166666666667,4.66666666666667,3.875,6.125,8.04166666666667
2010-01-29,8.375,6.375,7.41666666666667,5.25,4.04166666666667,9.04166666666667,11.8333333333333
2010-01-30,1.5,2.54166666666667,5,2.33333333333333,2,2.75,6.60869565217391
2010-01-31,2.625,2.125,5.5,3.125,2.41666666666667,5.20833333333333,8.26086956521739
2010-02-01,2.04166666666667,2.95833333333333,6.16666666666667,3.45833333333333,2.875,4.16666666666667,6.45833333333333
2010-02-02,4.625,5.33333333333333,6.41666666666667,4.08333333333333,3.25,4.70833333333333,6.08333333333333
2010-02-03,3.25,4.125,4.25,4,2.83333333333333,6.29166666666667,6.29166666666667
2010-02-04,5.58333333333333,5.29166666666667,7.625,4.29166666666667,4.41666666666667,5.95833333333333,9.125
2010-02-05,4.16666666666667,5.16666666666667,4.625,3.875,3.125,2.75,5.54166666666667
2010-02-06,1.95833333333333,2.625,2.75,2.375,1.42857142857143,1.125,2.57142857142857
2010-02-07,6.33333333333333,5.66666666666667,3.95833333333333,4.875,2.83333333333333,5.29166666666667,5.75
2010-02-08,4.91666666666667,4.95833333333333,5.45833333333333,3.91666666666667,2.54166666666667,5.33333333333333,8.91666666666667
2010-02-09,2.41666666666667,4.875,5.20833333333333,3.29166666666667,2.16666666666667,1.5,6.33333333333333
2010-02-10,3.45833333333333,2.75,4.08333333333333,2.58333333333333,1.47826086956522,1.58333333333333,4.41666666666667
2010-02-11,1.95833333333333,2,3.33333333333333,1.83333333333333,1.5,0.666666666666667,4.29166666666667
2010-02-12,1.25,3.45833333333333,3.66666666666667,3.26086956521739,1.5,1.29166666666667,5.83333333333333
2010-02-13,1.75,2.91666666666667,2.91666666666667,2.125,1.29166666666667,0.666666666666667,2.79166666666667
2010-02-14,1.125,2.375,5.08333333333333,2.20833333333333,1.95833333333333,1.70833333333333,5.20833333333333
2010-02-15,4.29166666666667,5.125,6.58333333333333,3.875,2.83333333333333,6.16666666666667,6.79166666666667
2010-02-16,2.95833333333333,4.04166666666667,4.66666666666667,3.29166666666667,2.04166666666667,4.75,3.83333333333333
2010-02-17,4.58333333333333,4.20833333333333,3.29166666666667,3.125,1.75,3.08333333333333,2.5
2010-02-18,2.875,2.70833333333333,3.29166666666667,2.875,1.70833333333333,5.08333333333333,3.375
2010-02-19,2.54545454545455,3.13636363636364,5.22727272727273,2.78260869565217,2.30434782608696,2.59090909090909,5.7
2010-02-20,1.875,3.25,3.83333333333333,1.5,1.41666666666667,1.41666666666667,5.125
2010-02-21,1.91666666666667,2.66666666666667,3.70833333333333,2.08333333333333,1.16666666666667,2.54166666666667,3.75
2010-02-22,1.66666666666667,1.33333333333333,4.41666666666667,2.83333333333333,1.83333333333333,1.83333333333333,4.04166666666667
2010-02-23,4.95833333333333,5.04166666666667,6.83333333333333,5.41666666666667,3.75,4.79166666666667,8.08333333333333
2010-02-24,2.58333333333333,3.45833333333333,3.45833333333333,4.83333333333333,2.25,7.70833333333333,14.0416666666667
2010-02-25,4.08333333333333,2.79166666666667,3.41666666666667,3.20833333333333,1.29166666666667,8.375,6.66666666666667
2010-02-26,6.33333333333333,7.25,4.25,3.625,1.66666666666667,6.79166666666667,14.7083333333333
2010-02-27,1.95833333333333,3.25,2.5,3.41666666666667,1.66666666666667,4.83333333333333,11.4166666666667
2010-02-28,2.875,3,4.04166666666667,3.125,1.375,4.875,5.83333333333333
2010-03-01,1.66666666666667,1.33333333333333,3.25,1.79166666666667,0.916666666666667,1.04166666666667,6.04166666666667
2010-03-02,5.95833333333333,5.125,3.125,3.70833333333333,2.25,5.375,4.04166666666667
2010-03-03,3.08695652173913,4.08695652173913,5.1304347826087,3.09090909090909,2.18181818181818,4.04347826086957,6.17391304347826
2010-03-04,2.79166666666667,2.875,3.29166666666667,2.625,1.75,1.29166666666667,3.45833333333333
2010-03-05,1.75,0.916666666666667,3.91666666666667,2.04166666666667,1.29166666666667,1.125,4.79166666666667
2010-03-06,1.95833333333333,1.75,3.45833333333333,2.125,1.58333333333333,1.41666666666667,2.95833333333333
2010-03-07,5.33333333333333,5.75,4.70833333333333,3.66666666666667,2.66666666666667,5.41666666666667,5.625
2010-03-08,4.33333333333333,4.04166666666667,2.375,3.375,2.25,4,4.625
2010-03-09,3.625,1.60416666666667,2.41666666666667,2.29166666666667,1.04166666666667,2.91666666666667,3.08333333333333
2010-03-10,1.875,1.625,2.875,2.20833333333333,1.125,1.41666666666667,2.33333333333333
2010-03-11,2.25,2.625,3.95833333333333,2.58333333333333,1.66666666666667,2.33333333333333,6.5
2010-03-12,3.41666666666667,3.91666666666667,5.33333333333333,4.25,2.66666666666667,3.625,7.33333333333333
2010-03-13,2.54166666666667,2.375,4.25,2.58333333333333,2.20833333333333,1.95833333333333,6.45833333333333
2010-03-14,1.54166666666667,2.33333333333333,5.75,2.91666666666667,2.29166666666667,2.95833333333333,7.58333333333333
2010-03-15,3,2.54166666666667,4.625,3,1.54166666666667,4.66666666666667,7.45833333333333
2010-03-16,7.5,6.70833333333333,4.5,5.20833333333333,3.70833333333333,7.45833333333333,6.125
2010-03-17,6,5.625,6.33333333333333,6.25,4.25,10.7083333333333,8.75
2010-03-18,8.45833333333333,8.95833333333333,8.04166666666667,8.91666666666667,6.70833333333333,13.5,12.9583333333333
2010-03-19,3.54166666666667,3.66666666666667,5.125,3.45833333333333,2.83333333333333,4.875,9.125
2010-03-20,4.04347826086957,4.19166666666667,4.85833333333333,3.34782608695652,2.21739130434783,2.69565217391304,3.95652173913043
2010-03-21,5.5,5.20833333333333,4.83333333333333,4.83333333333333,3.375,8.625,6.08333333333333
2010-03-22,5.34782608695652,6.79166666666667,8.375,6.04166666666667,5,9.79166666666667,9.58333333333333
2010-03-23,5.16666666666667,6.16666666666667,4.66666666666667,6.08333333333333,4.33333333333333,8.45833333333333,9.125
2010-03-24,2.66666666666667,3.58333333333333,5.625,3.58333333333333,3.25,4.33333333333333,6.375
2010-03-25,4.875,5.5,5.25,4.70833333333333,3.75,3.625,8.83333333333333
2010-03-26,3.58333333333333,3.41666666666667,3.20833333333333,2.58333333333333,2.17391304347826,2.125,6.29166666666667
2010-03-27,2.25,4.45833333333333,6.33333333333333,4.54166666666667,2.875,4.20833333333333,7.66666666666667
2010-03-28,1.5,2.33333333333333,5,2.58333333333333,2.08333333333333,2.75,7.625
2010-03-29,5.75,6.20833333333333,4.79166666666667,6.29166666666667,3.79166666666667,6.5,11.5833333333333
2010-03-30,10.125,10.0833333333333,7.29166666666667,7.04166666666667,5.29166666666667,11.9166666666667,17.9583333333333
2010-03-31,6.79166666666667,7.875,10.9166666666667,5.75,5.25,8.83333333333333,14.5454545454545
2010-04-01,4.66666666666667,4.58333333333333,4.95833333333333,2.95833333333333,2.78260869565217,3,6.08695652173913
2010-04-02,3.04166666666667,4.375,5.79166666666667,4.54166666666667,3.25,6.75,10.1666666666667
2010-04-03,5.04166666666667,4.5,4.04166666666667,4.20833333333333,2.34782608695652,7.625,9.52173913043478
2010-04-04,5.625,4.875,6.25,5.04166666666667,3.875,8.41666666666667,6.66666666666667
2010-04-05,8.83333333333333,9.41666666666667,11.1666666666667,8.95833333333333,7.70833333333333,15.6666666666667,11.875
2010-04-06,3.79166666666667,3.91666666666667,5.83333333333333,3.625,3.66666666666667,6.08333333333333,5.91666666666667
2010-04-07,3,4.33333333333333,5,3.58333333333333,2.33333333333333,5.25,7.08333333333333
2010-04-08,2.54166666666667,2.79166666666667,5,3.45833333333333,2.29166666666667,5.95833333333333,7.54166666666667
2010-04-09,5.91666666666667,5.75,2.54166666666667,4.23809523809524,2.5,6.375,4.45833333333333
2010-04-10,4.375,5,3.125,4,2.875,4.58333333333333,3.95833333333333
2010-04-11,2.41666666666667,2.125,3.16666666666667,2.29166666666667,1.58333333333333,1.79166666666667,2.29166666666667
2010-04-12,2.08333333333333,2.70833333333333,3,3.33333333333333,2.25,3.625,2.56521739130435
2010-04-13,2.125,4,4.08333333333333,2.75,2.375,4.33333333333333,3.41666666666667
2010-04-14,3.08333333333333,4.08333333333333,4.5,3.45454545454545,2.41666666666667,3.75,3.70833333333333
2010-04-15,3.66666666666667,4.41666666666667,4.45833333333333,4.125,2.20833333333333,6.91666666666667,7
2010-04-16,2.20833333333333,2.91666666666667,3.58333333333333,2.875,1.625,1.91304347826087,3.70833333333333
2010-04-17,2,2.5,3.66666666666667,2.33333333333333,1.75,2.25,5.83333333333333
2010-04-18,2.66666666666667,2.875,2.875,2.20833333333333,1.5,3.54166666666667,6.25
2010-04-19,2.625,2.95833333333333,3.5,3.21739130434783,2.08333333333333,3.04166666666667,5.82608695652174
2010-04-20,2.33333333333333,2.16666666666667,4.58333333333333,3.375,2.04166666666667,3.54166666666667,8.875
2010-04-21,3.375,3,2.5,2.25,0.916666666666667,2.5,2.41666666666667
2010-04-22,2.5,2.58333333333333,2.79166666666667,2.41666666666667,1.5,2.54166666666667,3.25
2010-04-23,4.16666666666667,4.91666666666667,2.91666666666667,3.33333333333333,2.79166666666667,6.70833333333333,3.33333333333333
2010-04-24,5.08333333333333,6.125,5,3.66666666666667,4.16666666666667,4.58333333333333,5.58333333333333
2010-04-25,3.79166666666667,4.83333333333333,5.375,3.875,3.375,5.66666666666667,7.25
2010-04-26,4.04166666666667,3.33333333333333,4.41666666666667,4.45833333333333,2.625,7.08333333333333,5.66666666666667
2010-04-27,6.91666666666667,7.75,4.08333333333333,6.1304347826087,5.08333333333333,10.3333333333333,7.45833333333333
2010-04-28,5.45833333333333,6.45833333333333,5.66666666666667,6.5,4.95833333333333,11.1666666666667,9
2010-04-29,4,5.375,5,3.66666666666667,2.70833333333333,6.04166666666667,5.91666666666667
2010-04-30,4.25,5,4.66666666666667,2.83333333333333,2.625,3.20833333333333,5.125
2010-05-01,4.16666666666667,3.16666666666667,3.58333333333333,2.91666666666667,1.16666666666667,3.91666666666667,4.875
2010-05-02,4.83333333333333,6,4.25,5.54166666666667,2.5,7.79166666666667,8.625
2010-05-03,4.33333333333333,4.58333333333333,4.04166666666667,4.625,2.70833333333333,5.91666666666667,8.33333333333333
2010-05-04,3.54166666666667,3.83333333333333,4.54166666666667,2.66666666666667,2.70833333333333,3.70833333333333,6.29166666666667
2010-05-05,3.54166666666667,4.70833333333333,4.20833333333333,4.125,2.875,5.29166666666667,5.125
2010-05-06,5.20833333333333,5.91666666666667,4.83333333333333,5.83333333333333,2.625,7.875,8.91666666666667
2010-05-07,5.125,5.33333333333333,6.41666666666667,4.15,3.79166666666667,6.375,7.08333333333333
2010-05-08,4.41666666666667,5.79166666666667,7.08333333333333,4.9375,3.41666666666667,4.08333333333333,4.29166666666667
2010-05-09,3.45833333333333,4.25,3.41666666666667,3.66666666666667,1.75,5.5,7.20833333333333
2010-05-10,5.95833333333333,5.625,5.66666666666667,5.65,3,6.875,9.04166666666667
2010-05-11,3.20833333333333,3.75,3.91666666666667,2.8,2.08333333333333,2.45833333333333,5.78260869565217
2010-05-12,4.08333333333333,3.70833333333333,4.45833333333333,3.08333333333333,1.95833333333333,3.5,4.625
2010-05-13,3.75,4.75,4.54166666666667,4.29166666666667,3.04166666666667,5.45833333333333,6.45833333333333
2010-05-14,5.25,5.375,4.04166666666667,3.79166666666667,2.66666666666667,5.33333333333333,5.41666666666667
2010-05-15,4.29166666666667,5.91666666666667,6,4.875,2.95833333333333,6.625,8.41666666666667
2010-05-16,4.54166666666667,4.41666666666667,5.91666666666667,3.66666666666667,2.66666666666667,4.25,6.70833333333333
2010-05-17,2.95833333333333,2.79166666666667,4.875,3.29166666666667,1.70833333333333,4.5,4.04166666666667
2010-05-18,5,5.66666666666667,3.25,4.83333333333333,3.91666666666667,8,6.16666666666667
2010-05-19,3.45833333333333,2.625,2.29166666666667,3.83333333333333,2.04166666666667,4.58333333333333,4.04166666666667
2010-05-20,3.79166666666667,2.66666666666667,2.91666666666667,3.625,1.5,5.625,3
2010-05-21,2.58333333333333,3.375,3.58333333333333,1.66666666666667,2.54166666666667,1,1.70833333333333
2010-05-22,3.75,4.29166666666667,2.45833333333333,2.58333333333333,1.875,2.04166666666667,1.58333333333333
2010-05-23,2.04166666666667,2.45833333333333,3.125,3,1.5,3.33333333333333,5.5
2010-05-24,2,3.45833333333333,3.375,4.54166666666667,2.375,5.91666666666667,6
2010-05-25,3.375,4.58333333333333,4.375,4.875,2.66666666666667,6.70833333333333,8.04166666666667
2010-05-26,4.95833333333333,4.66666666666667,4.625,4.66666666666667,2.66666666666667,5.66666666666667,6.875
2010-05-27,3.45833333333333,4.54583333333333,5.54166666666667,4,3.04166666666667,4.29166666666667,7.5
2010-05-28,2.79166666666667,3.16666666666667,4.25,2.41666666666667,2.20833333333333,2.41666666666667,4.5
2010-05-29,4.25,3.58333333333333,4.5,3.875,2.54166666666667,3.95833333333333,4.33333333333333
2010-05-30,1.25,2.04166666666667,4.5,2.33333333333333,2,3.41666666666667,5.41666666666667
2010-05-31,2.91666666666667,6.20833333333333,5,4.25,3.625,5.79166666666667,6.70833333333333
2010-06-01,3,5.08333333333333,4.125,4.04166666666667,2.16666666666667,4.70833333333333,7.16666666666667
2010-06-02,2.58333333333333,2.70833333333333,3.95833333333333,2.58333333333333,1.66666666666667,4.5,4.375
2010-06-03,5.875,6.54166666666667,4.29166666666667,3.875,3.79166666666667,5.45833333333333,6.375
2010-06-04,4.16666666666667,4.5,4.20833333333333,4.16666666666667,2.625,6.41666666666667,3.95833333333333
2010-06-05,2.5,2.41666666666667,3.91666666666667,2.83333333333333,1.75,3.04166666666667,1.91666666666667
2010-06-06,3.04166666666667,3.25,3.04166666666667,3.04166666666667,1.5,1.25,2.95833333333333
2010-06-07,3.70833333333333,4.95833333333333,5.08333333333333,4.33333333333333,3.29166666666667,3.95833333333333,3.75
2010-06-08,3.5,5.16666666666667,4.95833333333333,5.95833333333333,2.83333333333333,6.83333333333333,4.29166666666667
2010-06-09,5.16666666666667,6.04166666666667,6.08333333333333,5.20833333333333,3.20833333333333,6.54166666666667,7.125
2010-06-10,5,5.16666666666667,6.20833333333333,4.54166666666667,2.29166666666667,3.625,4
2010-06-11,4.75,4.45833333333333,5.125,4.20833333333333,3.125,5,7.25
2010-06-12,3.79166666666667,3.875,4.04166666666667,3.16666666666667,2.125,3.20833333333333,4.79166666666667
2010-06-13,5.95833333333333,6.83333333333333,5,5.41666666666667,3.125,6.75,6.58333333333333
2010-06-14,4.91666666666667,4.29166666666667,4.125,4.20833333333333,1.66666666666667,4.70833333333333,4.25
2010-06-15,2.375,3.5,2.29166666666667,2.33333333333333,1.5,1.875,3.75
2010-06-16,2.54166666666667,3.04166666666667,2.125,2.41666666666667,1.83333333333333,2.08333333333333,2.54166666666667
2010-06-17,2.75,2.54166666666667,2.45833333333333,2.08333333333333,1.58333333333333,2.20833333333333,2.625
2010-06-18,2.45833333333333,3.875,3.41666666666667,4,2.29166666666667,3.875,6.54166666666667
2010-06-19,4.04166666666667,5.20833333333333,4.04166666666667,5.25,2.95833333333333,6.5,8.875
2010-06-20,2.25,3.20833333333333,3.75,2.79166666666667,1.83333333333333,1.875,4.25
2010-06-21,2.95833333333333,3.16666666666667,3.66666666666667,3.16666666666667,2.04166666666667,3.54166666666667,3.79166666666667
2010-06-22,4.08333333333333,4.125,4.25,4.375,2.58333333333333,8.04166666666667,2.91666666666667
2010-06-23,4.54166666666667,4.875,5.04166666666667,4,2.58333333333333,5.91666666666667,6.16666666666667
2010-06-24,2.5,3.625,4.20833333333333,2.95833333333333,1.54166666666667,3.25,6.08333333333333
2010-06-25,3.91666666666667,4.33333333333333,2.04166666666667,2.79166666666667,2.29166666666667,4.79166666666667,3.16666666666667
2010-06-26,4.83333333333333,5.29166666666667,4.66666666666667,4.5,3.39130434782609,7.66666666666667,5.79166666666667
2010-06-27,6.625,6.04166666666667,6,6.33333333333333,3.54166666666667,9.58333333333333,7.625
2010-06-28,3.58333333333333,4.45833333333333,4.58333333333333,3,2.875,2.33333333333333,4.66666666666667
2010-06-29,1.91666666666667,2.25,3.54166666666667,2,1.14285714285714,1.75,4.04166666666667
2010-06-30,5.83333333333333,5.375,3.83333333333333,5.08333333333333,4.08333333333333,8.33333333333333,5.85714285714286
2010-07-01,7.08333333333333,7.20833333333333,6.95833333333333,7.08333333333333,4.95833333333333,10.25,9.25
2010-07-02,6.25,7.20833333333333,6.58333333333333,6.54166666666667,4.41666666666667,9.79166666666667,10.2083333333333
2010-07-03,5.58333333333333,5.91666666666667,5.91666666666667,5.20833333333333,3.66666666666667,7.91666666666667,8.79166666666667
2010-07-04,7.25,8.66666666666667,10.5833333333333,7.83333333333333,5.41666666666667,10.0833333333333,13.125
2010-07-05,4.20833333333333,5.33333333333333,6.625,4.75,2.66666666666667,6.04166666666667,9.75
2010-07-06,5.58333333333333,5.83333333333333,5.91666666666667,5.375,4,10.4166666666667,7.91666666666667
2010-07-07,5.58333333333333,7.45833333333333,7.33333333333333,6.375,4.08333333333333,11.7083333333333,12.0833333333333
2010-07-08,3.58333333333333,4.79166666666667,5.33333333333333,4.04166666666667,3.625,7.04166666666667,7.16666666666667
2010-07-09,2.58333333333333,3.66666666666667,4.66666666666667,2.625,2.70833333333333,2.33333333333333,3.95833333333333
2010-07-10,3.79166666666667,4.83333333333333,4.5,4.375,3.20833333333333,6.04166666666667,5
2010-07-11,3.83333333333333,4,6.58333333333333,4.125,2.875,4.45833333333333,8.08333333333333
2010-07-12,2.625,2.41666666666667,2.95833333333333,1.91666666666667,1.29166666666667,1.125,2.5
2010-07-13,3.75,3.875,4.91666666666667,4.04166666666667,3.45833333333333,3.95833333333333,7.125
2010-07-14,3.29166666666667,4.04166666666667,6.54166666666667,3.95833333333333,3.45833333333333,4.16666666666667,13.2916666666667
2010-07-15,5.08333333333333,6.08333333333333,5.29166666666667,3,2.375,3.58333333333333,4.20833333333333
2010-07-16,5.66666666666667,5.95833333333333,7.54166666666667,5.29166666666667,3.29166666666667,7.875,11.4166666666667
2010-07-17,5.29166666666667,5.79166666666667,6.95833333333333,5.20833333333333,3.58333333333333,8.08333333333333,8.33333333333333
2010-07-18,5.08695652173913,4.23333333333333,6.9625,4.04545454545455,2.86363636363636,6.86363636363636,5.78260869565217
2010-07-19,4.90909090909091,4.7,4.6125,4.78260869565217,3.26086956521739,6.95454545454545,2.81818181818182
2010-07-20,3.08333333333333,2.79166666666667,4.08333333333333,2.90909090909091,1.70833333333333,4.70833333333333,3.08333333333333
2010-07-21,5.16666666666667,5,2.33333333333333,4.75,1.91666666666667,7.875,10.875
2010-07-22,6.41666666666667,6.08333333333333,3.91666666666667,5.625,2.54166666666667,5.79166666666667,7.41666666666667
2010-07-23,2.875,3.04166666666667,1.875,2.79166666666667,1.33333333333333,5.70833333333333,3.20833333333333
2010-07-24,2.83333333333333,4.5,3.75,4,2.58333333333333,5,6.875
2010-07-25,2.41666666666667,5.08333333333333,5.83333333333333,4.125,2.41666666666667,4.75,7.20833333333333
2010-07-26,2.875,5.5,7.08333333333333,3.66666666666667,2.95833333333333,6.625,8.41666666666667
2010-07-27,3.08695652173913,5.08695652173913,6.82608695652174,4.34782608695652,2.73913043478261,5.95652173913043,7.73913043478261
2010-07-28,3.33333333333333,4.875,6.25,4.25,2.5,5.70833333333333,7.08333333333333
2010-07-29,1.875,2.125,4.20833333333333,2.25,1.625,4.54166666666667,4.45833333333333
2010-07-30,3.83333333333333,4.91666666666667,3.875,4.83333333333333,2.20833333333333,5.83333333333333,6.75
2010-07-31,4.58333333333333,5.83333333333333,5.58333333333333,4.58333333333333,2.58333333333333,6.08333333333333,7.66666666666667
2010-08-01,2.91666666666667,2.70833333333333,3.95833333333333,2.70833333333333,1.95833333333333,3.45833333333333,5.04166666666667
2010-08-02,3.125,3.20833333333333,3.16666666666667,2.54166666666667,1.58333333333333,4.08333333333333,4.83333333333333
2010-08-03,4.33333333333333,4.95833333333333,5,3.79166666666667,2.81818181818182,4.5,7.04545454545455
2010-08-04,5.95833333333333,6.5,5.75,4.375,2.95833333333333,5.70833333333333,7.70833333333333
2010-08-05,4.5,4.625,5.41666666666667,4.20833333333333,2.79166666666667,5.79166666666667,5.66666666666667
2010-08-06,5.79166666666667,6.75,4.91666666666667,3.75,3.41666666666667,5.75,4.45833333333333
2010-08-07,5.20833333333333,4.58333333333333,5,3.625,2.54166666666667,5.375,7.125
2010-08-08,3.29166666666667,3.16666666666667,3.04166666666667,3.66666666666667,2,6.5,5.29166666666667
2010-08-09,3.875,5.04166666666667,5.70833333333333,4.125,2.95833333333333,6.33333333333333,7.66666666666667
2010-08-10,3.66666666666667,5.33333333333333,5.95833333333333,4.20833333333333,3.25,5.33333333333333,7.70833333333333
2010-08-11,4.375,4.58333333333333,5.41666666666667,3,2.58333333333333,4.95833333333333,9.70833333333333
2010-08-12,5,4.45833333333333,6.375,4.20833333333333,3.08333333333333,6.125,9.58333333333333
2010-08-13,4.16666666666667,4.16666666666667,5.5,4.33333333333333,2.625,4.91666666666667,7.41666666666667
2010-08-14,2.375,2.79166666666667,3.875,1.625,1.79166666666667,2.66666666666667,2.75
2010-08-15,1.91666666666667,1.79166666666667,2.70833333333333,2,1.29166666666667,3.04166666666667,2.04166666666667
2010-08-16,3,2.70833333333333,4,2.91666666666667,2.29166666666667,4.95833333333333,3.91666666666667
2010-08-17,3.82608695652174,5.44166666666667,5.73333333333333,3.8695652173913,2.69565217391304,4.95652173913043,6.73913043478261
2010-08-18,4.16666666666667,6.04166666666667,4.91666666666667,4.20833333333333,2.91666666666667,6.16666666666667,4.625
2010-08-19,3.95833333333333,4.04166666666667,4.41666666666667,3.70833333333333,3.41666666666667,4,5.83333333333333
2010-08-20,5.58333333333333,7.04583333333333,6.08333333333333,6.70833333333333,4.625,10.3913043478261,10.8333333333333
2010-08-21,4.33333333333333,5.125,5.08333333333333,5.04166666666667,3.25,6.79166666666667,8.58333333333333
2010-08-22,2.75,3.70833333333333,3.83333333333333,3.54166666666667,2.16666666666667,5.58333333333333,5.66666666666667
2010-08-23,6.16666666666667,6.58333333333333,5.83333333333333,5.16666666666667,3,6.58333333333333,8.16666666666667
2010-08-24,5.16666666666667,6.5,6.70833333333333,5.29166666666667,3.54166666666667,6.66666666666667,8.41666666666667
2010-08-25,2.95833333333333,3.125,3.54166666666667,2.5,1.75,2.16666666666667,3.95833333333333
2010-08-26,3.20833333333333,3.83333333333333,4.625,3.54166666666667,1.75,3.54166666666667,3.75
2010-08-27,3.125,4,4.16666666666667,3.5,2,3.95833333333333,6.70833333333333
2010-08-28,3,4.91666666666667,7.5,5.04166666666667,3.29166666666667,6.54166666666667,10.3333333333333
2010-08-29,3.91666666666667,5.375,6.58333333333333,4.54166666666667,3.16666666666667,5.79166666666667,10.4583333333333
2010-08-30,2.5,2.41666666666667,3.04166666666667,2.04166666666667,1.875,2.66666666666667,4.16666666666667
2010-08-31,4.625,4.625,2.25,2.79166666666667,2.29166666666667,2.95833333333333,4.20833333333333
2010-09-01,4.95833333333333,4.83333333333333,2.83333333333333,3.16666666666667,2.5,3.25,4.375
2010-09-02,5.41666666666667,5.20833333333333,3.25,3.5,2.875,5.41666666666667,5.91666666666667
2010-09-03,6,5.375,3.70833333333333,4.16666666666667,3.79166666666667,5.5,5.95833333333333
2010-09-04,3.29166666666667,4.08333333333333,4.33333333333333,3.54166666666667,3.5,6.04166666666667,6.54166666666667
2010-09-05,6.20833333333333,6.16666666666667,5.79166666666667,4.5,4.91666666666667,6.20833333333333,10.3333333333333
2010-09-06,2.41666666666667,3.79166666666667,7.04166666666667,2.95833333333333,3.95833333333333,3.91666666666667,13.7083333333333
2010-09-07,4.5,4.54166666666667,2.91666666666667,4.04761904761905,2.58333333333333,6.625,11.375
2010-09-08,3.95833333333333,5.54166666666667,4.29166666666667,3.95833333333333,2.875,4.95833333333333,6.875
2010-09-09,4.91666666666667,4.83333333333333,4.70833333333333,3.70833333333333,2.79166666666667,6.125,5.08333333333333
2010-09-10,5,4.66666666666667,4.5,4.20833333333333,2.70833333333333,6.41666666666667,7.58333333333333
2010-09-11,5.58333333333333,5.75,5.58333333333333,4.41666666666667,2.58333333333333,5.875,7.625
2010-09-12,3.79166666666667,4.91666666666667,5.5,3.75,2.91666666666667,7.125,8.33333333333333
2010-09-13,7.875,9.04166666666667,8,6.29166666666667,5.33333333333333,10.0416666666667,11.75
2010-09-14,7.58333333333333,8.08333333333333,9.16666666666667,6.79166666666667,4.29166666666667,8.20833333333333,13.9583333333333
2010-09-15,5.95833333333333,7.41666666666667,8.83333333333333,5.70833333333333,4.08333333333333,7.83333333333333,13.625
2010-09-16,2.91666666666667,3.66666666666667,5.33333333333333,3.04166666666667,2.625,4.54166666666667,10.7083333333333
2010-09-17,2.04166666666667,2.58333333333333,4.58333333333333,2.33333333333333,1.54166666666667,3,8.83333333333333
2010-09-18,3.91666666666667,4.95833333333333,6.125,4.25,3.41666666666667,6.375,6.70833333333333
2010-09-19,6,5.95833333333333,7.04166666666667,4.20833333333333,3.75,6.5,5.91666666666667
2010-09-20,4.91666666666667,4.58333333333333,5.625,3.875,3.16666666666667,6.375,7.04166666666667
2010-09-21,5.70833333333333,6,4.91666666666667,4.625,4.08333333333333,7.70833333333333,6.79166666666667
2010-09-22,4.04166666666667,4.25,4.66666666666667,3.70833333333333,3.125,4.79166666666667,4.16666666666667
2010-09-23,6.08695652173913,5.54166666666667,4.79166666666667,4.875,2.95833333333333,9.54166666666667,9.5
2010-09-24,4.66666666666667,4.45833333333333,5.54166666666667,4.125,2.75,6.58333333333333,10.5
2010-09-25,2.25,2.75,4.08333333333333,1.75,1.58333333333333,2.25,5.45833333333333
2010-09-26,3.70833333333333,3.41666666666667,3.04166666666667,2.70833333333333,1.41666666666667,4.75,4.04166666666667
2010-09-27,5.79166666666667,5.875,2.66666666666667,3.75,2.66666666666667,6.04166666666667,5.70833333333333
2010-09-28,2.95833333333333,3.83333333333333,4,3.04166666666667,2.91666666666667,5.70833333333333,6
2010-09-29,2,2.45833333333333,4.54166666666667,2.17391304347826,1.54166666666667,3.45833333333333,4.08333333333333
2010-09-30,4.33333333333333,4.58333333333333,3.79166666666667,4.125,3.25,7.20833333333333,6.70833333333333
2010-10-01,6.56521739130435,7.125,7.45833333333333,5.45833333333333,4.04166666666667,8.875,10.1666666666667
2010-10-02,4.29166666666667,5.25,4.45833333333333,5.125,3.79166666666667,8.66666666666667,9
2010-10-03,2.83333333333333,3.95833333333333,3.95833333333333,3.625,2.29166666666667,6.70833333333333,6.95833333333333
2010-10-04,6.41666666666667,7.04166666666667,5.83333333333333,5.66666666666667,4.29166666666667,11.0833333333333,10.2916666666667
2010-10-05,6.625,6.625,6.41666666666667,5.29166666666667,4.04166666666667,12.7916666666667,11.6666666666667
2010-10-06,4.83333333333333,5.875,4.875,4.5,3.16666666666667,8.125,8.625
2010-10-07,7.33333333333333,6.66666666666667,6.375,6.04347826086957,4.75,9.33333333333333,9
2010-10-08,9.79166666666667,7.08333333333333,6.95833333333333,6.70833333333333,5,7.75,10.0833333333333
2010-10-09,8.20833333333333,6.41666666666667,7.91666666666667,7.25,5.54166666666667,7.77272727272727,10.5
2010-10-10,3.20833333333333,4.25,6.08333333333333,4.375,3.70833333333333,4.41666666666667,8.70833333333333
2010-10-11,1.125,2.58333333333333,4.04166666666667,2.54166666666667,2.91666666666667,2.95833333333333,4.5
2010-10-12,1.08333333333333,1.33333333333333,2.04166666666667,1.58333333333333,1.5,1.125,1.91666666666667
2010-10-13,1.5,1.83333333333333,2.75,1.625,0.875,2.33333333333333,3.29166666666667
2010-10-14,2.625,1.91666666666667,3.08333333333333,1.875,0.958333333333333,2.625,4.20833333333333
2010-10-15,3.04166666666667,3.5,4.54166666666667,3.08333333333333,2.125,4.54166666666667,7.875
2010-10-16,2.54166666666667,2.58333333333333,3.29166666666667,1.75,1.04166666666667,1.375,3.91666666666667
2010-10-17,2.29166666666667,3.41666666666667,5.125,3.625,1.875,5.58333333333333,7.75
2010-10-18,5.58333333333333,5.625,7.70833333333333,4.27777777777778,3.08333333333333,6.5,11.3333333333333
2010-10-19,5.45833333333333,4.54166666666667,6.08333333333333,4.10526315789474,2.75,7.125,10.2083333333333
2010-10-20,1.625,2.29166666666667,4.5,2.70833333333333,2.125,4.75,7.91666666666667
2010-10-21,1.5,3.16666666666667,6.91666666666667,3.08333333333333,2.375,5.33333333333333,9.41666666666667
2010-10-22,4.54166666666667,4.375,6.5,3.45833333333333,3.375,5.41666666666667,8.58333333333333
2010-10-23,6.125,3.20833333333333,5.08333333333333,3,1.91666666666667,3.70833333333333,6.75
2010-10-24,2.08333333333333,1.70833333333333,3.33333333333333,2.25,1.33333333333333,1.45833333333333,5.375
2010-10-25,6.78260869565217,5.65217391304348,3.65217391304348,4.45833333333333,3.04347826086957,8.63636363636364,7.56521739130435
2010-10-26,6.91666666666667,6,7.58333333333333,6.83333333333333,5.20833333333333,9.25,9.66666666666667
2010-10-27,6.66666666666667,5.83333333333333,7.58333333333333,4.70833333333333,3.875,8.54166666666667,10.75
2010-10-28,7.20833333333333,7,7.33333333333333,6.25,5.20833333333333,11.5416666666667,10.9583333333333
2010-10-29,3.66666666666667,4.20833333333333,6.75,4.54166666666667,3.41666666666667,7.375,9
2010-10-30,3.33333333333333,3.45833333333333,3.25,2.58333333333333,2.20833333333333,3.08333333333333,6.58333333333333
2010-10-31,3.875,3.45833333333333,4.16666666666667,2.91666666666667,1.83333333333333,2.54166666666667,3.33333333333333
2010-11-01,5.5,5.45833333333333,5.375,5.125,3.5,8.91666666666667,9.29166666666667
2010-11-02,8.79166666666667,9.91666666666667,9.29166666666667,6.625,5.29166666666667,9.58333333333333,12.6666666666667
2010-11-03,7.625,6.33333333333333,5.58333333333333,4.09523809523809,2.875,4.70833333333333,8.79166666666667
2010-11-04,9.79166666666667,8.95833333333333,11.25,5.8,5.29166666666667,7.625,8.70833333333333
2010-11-05,2.54166666666667,4.45833333333333,6.66666666666667,3.23809523809524,3.16666666666667,5.91666666666667,9.79166666666667
2010-11-06,5.04166666666667,3.41666666666667,4.58333333333333,3.16666666666667,2,5.29166666666667,6.375
2010-11-07,6.04166666666667,5.75,5.75,4.83333333333333,4.58333333333333,7.70833333333333,10.3333333333333
2010-11-08,9.08333333333333,4.33333333333333,4.95833333333333,3.91666666666667,2.95833333333333,5,9.875
2010-11-09,6.29166666666667,6.20833333333333,8.125,5.5,4,5.70833333333333,10.25
2010-11-10,3.5,4.20833333333333,4.45833333333333,3.5,2.66666666666667,5.54166666666667,5.75
2010-11-11,13.125,13.9166666666667,13.125,11.7916666666667,7.58333333333333,14.9166666666667,16.5
2010-11-12,6.91666666666667,7,9.04166666666667,5.625,4.20833333333333,7.41666666666667,15.125
2010-11-13,4.125,3.83333333333333,5.70833333333333,2.75,2.83333333333333,4.33333333333333,8.16666666666667
2010-11-14,2.125,2.04166666666667,4.25,1.70833333333333,0.826086956521739,3.16666666666667,3.25
2010-11-15,2.33333333333333,2.75,3.375,2.75,1.5,4.83333333333333,5.54166666666667
2010-11-16,8.75,7.91666666666667,7.125,6.25,5.04166666666667,10.2916666666667,10.625
2010-11-17,7.79166666666667,7.5,9.20833333333333,6.58333333333333,6.5,10.25,15.125
2010-11-18,7.66666666666667,6.79166666666667,5.79166666666667,4.66666666666667,4.66666666666667,8.875,12.4166666666667
2010-11-19,3.16666666666667,3.75,2.33333333333333,3.04166666666667,1.75,3.54166666666667,4.625
2010-11-20,3.20833333333333,3.41666666666667,4.58333333333333,3.875,2.75,2.66666666666667,4.33333333333333
2010-11-21,3.45833333333333,3.5,5.29166666666667,3.04166666666667,2.08333333333333,1.54166666666667,5.75
2010-11-22,1.54166666666667,2.75,3.58333333333333,2.125,1.79166666666667,0.916666666666667,5.375
2010-11-23,1.125,2.58333333333333,3.91666666666667,1.95833333333333,1.75,0.791666666666667,4.45454545454545
2010-11-24,2.41666666666667,2.83333333333333,4.29166666666667,2.54166666666667,1.95833333333333,3.04166666666667,9.375
2010-11-25,3.66666666666667,3.08333333333333,5.33333333333333,3.16666666666667,2.625,7.20833333333333,8.625
2010-11-26,5.33333333333333,4.33333333333333,5.5,3.25,2.58333333333333,8.25,12.25
2010-11-27,4.08333333333333,3.54166666666667,5.125,3.04166666666667,2.41666666666667,6,11
2010-11-28,2.54166666666667,2.875,3.5,1.75,1.5,1.79166666666667,11
2010-11-29,5.125,2.79166666666667,2.5,2.70833333333333,1.58333333333333,2.08333333333333,10.2916666666667
2010-11-30,5.91666666666667,5.125,7.375,4.875,2.95833333333333,3.5,10.625
2010-12-01,4.25,3.625,5.7125,3.79166666666667,2.45833333333333,1.25,8.79166666666667
2010-12-02,2.95833333333333,3.16666666666667,4.625,3.04166666666667,2.16666666666667,1.91666666666667,5.04166666666667
2010-12-03,2.54166666666667,3.33333333333333,5.70833333333333,3.125,2,5.125,8.5
2010-12-04,2.17391304347826,2.19583333333333,4.50416666666667,1.95652173913043,1,3,6.68181818181818
2010-12-05,1.25,1.29166666666667,4.83333333333333,1.83333333333333,0.958333333333333,2.625,6
2010-12-06,2.29166666666667,3,3.04166666666667,2.73913043478261,1.5,4.83333333333333,7.79166666666667
2010-12-07,3.875,2.875,4.41666666666667,3.125,1.41666666666667,2.54166666666667,5.66666666666667
2010-12-08,2.58333333333333,2.54166666666667,4.91666666666667,2.25,1.41666666666667,3.79166666666667,6.75
2010-12-09,1.45833333333333,1.41666666666667,6.33333333333333,2.33333333333333,1.25,4.04166666666667,7.625
2010-12-10,1.125,2.25,6.375,2.33333333333333,1.95833333333333,4.29166666666667,8.91666666666667
2010-12-11,1.33333333333333,1.91666666666667,4.91666666666667,1.45833333333333,1.125,1.66666666666667,7.20833333333333
2010-12-12,5.70833333333333,3.04166666666667,4,2.95238095238095,1.79166666666667,4.625,5.41666666666667
2010-12-13,5.66666666666667,4.33333333333333,3,3.58333333333333,1.41666666666667,4.04166666666667,3.625
2010-12-14,2.04166666666667,1.79166666666667,3.29166666666667,1.58333333333333,1.5,1.16666666666667,5.125
2010-12-15,2.70833333333333,2.04166666666667,4.375,2.375,1.79166666666667,1.91666666666667,7.45833333333333
2010-12-16,7,5.91666666666667,8.16666666666667,5.375,4.04166666666667,8.91304347826087,14.7826086956522
2010-12-17,5.20833333333333,3.375,6.91666666666667,3.5,3.08333333333333,8.41666666666667,9.58333333333333
2010-12-18,3.125,3.08333333333333,4.95833333333333,1.91666666666667,1.625,5,5.91666666666667
2010-12-19,5.08333333333333,4.58333333333333,2.79166666666667,3.08333333333333,1.29166666666667,4.29166666666667,6.41666666666667
2010-12-20,3.5,3.33333333333333,2.95833333333333,1.375,1.125,0.875,5.04166666666667
2010-12-21,1.45833333333333,1.45833333333333,4.16666666666667,1.375,0.833333333333333,2.79166666666667,3.58333333333333
2010-12-22,2.25,1,3.5,0.333333333333333,1,0.833333333333333,3.33333333333333
2010-12-23,2.25,1.375,3.875,1.75,1.25,1.08333333333333,3.5
2010-12-24,1.20833333333333,0.875,5.20833333333333,0.833333333333333,1.08333333333333,0.75,5.25
2010-12-25,4.41666666666667,1.20833333333333,3.16666666666667,0.583333333333333,0.583333333333333,4.70833333333333,6.08333333333333
2010-12-26,8.47826086956522,7.58333333333333,4.83333333333333,5.65217391304348,4.5,9.91666666666667,9.91666666666667
2010-12-27,6.08333333333333,5.54166666666667,6.83333333333333,3.95833333333333,5.58333333333333,3.79166666666667,8.16666666666667
2010-12-28,5.625,4.91666666666667,3,5.16666666666667,2.95833333333333,8.20833333333333,8.08333333333333
2010-12-29,3.04166666666667,3.875,2.875,4.34782608695652,2.75,5.04166666666667,5.75
2010-12-30,4.54166666666667,3.29166666666667,2.91666666666667,3.25,2.25,3.29166666666667,1.75
2010-12-31,2.33333333333333,1.95833333333333,1.875,1.625,0.625,1,3.95833333333333
2011-01-01,1,1.95833333333333,4.29166666666667,2.25,1.66666666666667,1.125,7.33333333333333
2011-01-02,2.16666666666667,3.75,3.29166666666667,1.875,1.29166666666667,1.625,3.91666666666667
2011-01-03,1.45833333333333,1.58333333333333,3.41666666666667,1.83333333333333,1.25,4.16666666666667,9
2011-01-04,3,4.45833333333333,8.41666666666667,5.29166666666667,4.54166666666667,7.875,9.08333333333333
2011-01-05,2.45833333333333,3.33333333333333,7.41666666666667,3.875,2.875,6,8.79166666666667
2011-01-06,4.79166666666667,2.33333333333333,4.16666666666667,2.70833333333333,1.41666666666667,4.91666666666667,9.75
2011-01-07,5.375,4.5,4.625,3.75,2.20833333333333,1.75,3.25
2011-01-08,6.45833333333333,4.5,8.33333333333333,4.54166666666667,3.79166666666667,7.33333333333333,8.75
2011-01-09,2.58333333333333,3.66666666666667,6.41666666666667,3.375,2.66666666666667,5.08333333333333,9.125
2011-01-10,4.75,4.79166666666667,4.41666666666667,3.20833333333333,2.125,4.33333333333333,7.29166666666667
2011-01-11,5.41666666666667,4.375,6,3.66666666666667,3.33333333333333,5.83333333333333,7.625
2011-01-12,5.91666666666667,3.66666666666667,5.875,4.58333333333333,3.375,6.66666666666667,6.70833333333333
2011-01-13,5.20833333333333,4.04166666666667,5.45833333333333,5.20833333333333,3.08333333333333,7.375,6.54166666666667
2011-01-14,7.29166666666667,6,8.375,5.8695652173913,4.65217391304348,9.20833333333333,9.21739130434783
2011-01-15,12.5416666666667,9.125,12,9.5,6.95833333333333,12.3333333333333,11.5
2011-01-16,5.95833333333333,6.5,7.75,6.5,5.45833333333333,11.2083333333333,12.2916666666667
2011-01-17,0.916666666666667,1.5,4.04166666666667,2.66666666666667,1.5,3.58333333333333,7.16666666666667
2011-01-18,1.20833333333333,1.45833333333333,4.75,2.04166666666667,1.20833333333333,2.83333333333333,6.83333333333333
2011-01-19,3.41666666666667,2.91666666666667,2.25,2.20833333333333,0.791666666666667,5.08333333333333,4.95833333333333
2011-01-20,3.04166666666667,1.75,1.33333333333333,1.79166666666667,0.25,3.125,4
2011-01-21,1.875,1.45833333333333,2.54166666666667,1.58333333333333,0.458333333333333,1.75,4.45833333333333
2011-01-22,0.75,1.20833333333333,2.54166666666667,1.5,1.16666666666667,0.791666666666667,3.58333333333333
2011-01-23,1.20833333333333,2.125,3.33333333333333,2.29166666666667,1.33333333333333,0.958333333333333,3.20833333333333
2011-01-24,0.541666666666667,2.16666666666667,5,2.43478260869565,2.20833333333333,2.75,7.125
2011-01-25,3.83333333333333,4.29166666666667,6.375,4.95652173913043,3.125,6.45833333333333,9.58333333333333
2011-01-26,5.83333333333333,4.79166666666667,6.29166666666667,3.95833333333333,2.79166666666667,5.33333333333333,10.4583333333333
2011-01-27,3.20833333333333,4.04166666666667,5.625,3.33333333333333,2.54166666666667,1.95833333333333,5.5
2011-01-28,1.875,2.45833333333333,4.41666666666667,1.66666666666667,1.08333333333333,1.16666666666667,2.29166666666667
2011-01-29,1.375,2.20833333333333,3.16666666666667,1.875,1.375,1.29166666666667,3.08333333333333
2011-01-30,1.26086956521739,2.19166666666667,3.125,2.95652173913043,1.47826086956522,6.08695652173913,6.69565217391304
2011-01-31,5.43478260869565,4.65,4.15,5.39130434782609,2.82608695652174,10.0869565217391,10.1304347826087
2011-02-01,4.79166666666667,4.83333333333333,6.58333333333333,4.04166666666667,3.45833333333333,6.79166666666667,8.5
2011-02-02,9.33333333333333,8.41666666666667,10.4583333333333,8.29166666666667,5.70833333333333,11.1666666666667,11.3333333333333
2011-02-03,9.41666666666667,9.20833333333333,10.625,7.91666666666667,6.20833333333333,13.5416666666667,16.6666666666667
2011-02-04,13.2083333333333,14.625,14.875,9.25,8.375,11.7083333333333,14.6666666666667
2011-02-05,6.79166666666667,3.625,5.16666666666667,2.70833333333333,2.45833333333333,2.75,7.04166666666667
2011-02-06,6.875,4.625,4.75,2.34782608695652,1.70833333333333,3.25,3.83333333333333
2011-02-07,6.25,7.20833333333333,9.75,5.78260869565217,4.91666666666667,5.33333333333333,8.16666666666667
2011-02-08,5.91666666666667,5.45833333333333,5.45833333333333,4.08333333333333,3.83333333333333,7.54166666666667,8.83333333333333
2011-02-09,3.125,3.375,3.875,3.41666666666667,3.16666666666667,4.875,6.58333333333333
2011-02-10,3.83333333333333,2.95833333333333,3.58333333333333,2.83333333333333,2,3.95833333333333,4.5
2011-02-11,4.58333333333333,4.20833333333333,4.625,3.54166666666667,2.625,5.04166666666667,6.26086956521739
2011-02-12,4.45833333333333,5.5,5.58333333333333,4.95833333333333,4.04166666666667,7.29166666666667,7.58333333333333
2011-02-13,2.375,2.83333333333333,4.33333333333333,1.54166666666667,1.45833333333333,2.33333333333333,3.83333333333333
2011-02-14,5.29166666666667,4.79166666666667,5.58333333333333,3.70833333333333,3,4.375,6.20833333333333
2011-02-15,5.79166666666667,6.29166666666667,8.70833333333333,4.70833333333333,4.375,5.04166666666667,10.9166666666667
2011-02-16,3.75,3.83333333333333,4.45833333333333,3.41666666666667,2.91666666666667,3.16666666666667,5.79166666666667
2011-02-17,1.45833333333333,2.29166666666667,2.54166666666667,2.33333333333333,1.08333333333333,0.875,3.25
2011-02-18,6.58333333333333,5.29166666666667,7.08333333333333,4.45833333333333,4.41666666666667,5.95833333333333,8.625
2011-02-19,4.45833333333333,4,3.41666666666667,3.79166666666667,2.33333333333333,5.91666666666667,7.33333333333333
2011-02-20,5.66666666666667,6.04166666666667,7.70833333333333,5.08333333333333,5.70833333333333,6.75,12.625
2011-02-21,2.625,2.70833333333333,4.29166666666667,2.41666666666667,2.08333333333333,4.08333333333333,5.875
2011-02-22,3.5,3.75,2.54166666666667,4.04166666666667,2.83333333333333,5.29166666666667,6.04166666666667
2011-02-23,5.91666666666667,5.375,5.95833333333333,6.375,3.75,8.95833333333333,8.75
2011-02-24,6.5,4.45833333333333,5.29166666666667,8.20833333333333,4.33333333333333,11.2916666666667,10.25
2011-02-25,6.20833333333333,5.375,6.75,6.83333333333333,4.375,9.41666666666667,10.375
2011-02-26,5.33333333333333,4.70833333333333,6.33333333333333,4.33333333333333,2.91666666666667,4.58333333333333,6.79166666666667
2011-02-27,5.08333333333333,4.875,6.33333333333333,4.375,2.79166666666667,4.75,7.625
2011-02-28,1,1.45833333333333,3,2,0.875,3.95833333333333,3.20833333333333
2011-03-01,2.29166666666667,2.83333333333333,2.375,2.5,1.04166666666667,6.125,3.16666666666667
2011-03-02,2.625,2.25,2.04166666666667,3.33333333333333,0.708333333333333,8.41666666666667,5.79166666666667
2011-03-03,1.625,1.70833333333333,2.04166666666667,1.54166666666667,1.08333333333333,2.83333333333333,2.5
2011-03-04,1.20833333333333,1.33333333333333,2.83333333333333,1.625,1.75,1.33333333333333,2.375
2011-03-05,0.75,1.54166666666667,3.16666666666667,2.04166666666667,1.79166666666667,2.125,3.20833333333333
2011-03-06,1.375,3.04166666666667,4.25,2.75,2,4.70833333333333,4.75
2011-03-07,1.5,2.45833333333333,2.33333333333333,3.6,1.5,6.25,5.91666666666667
2011-03-08,4.375,5.16666666666667,6.79166666666667,5.92307692307692,3.83333333333333,9.25,11.0416666666667
2011-03-09,8.375,8,11.3333333333333,7.29166666666667,5.54166666666667,10.25,13.4583333333333
2011-03-10,8.25,8.5,12.4166666666667,9.20833333333333,5.33333333333333,9.79166666666667,15
2011-03-11,6.66666666666667,4.5,4.875,2.91666666666667,2.375,3.83333333333333,7.75
2011-03-12,4.04166666666667,4.20833333333333,5.45833333333333,2.83333333333333,1.79166666666667,2.125,7.16666666666667
2011-03-13,4.20833333333333,4.25,6.58333333333333,5.25,3.16666666666667,10.4166666666667,15.625
2011-03-14,2.33333333333333,2.75,3.125,3.58333333333333,2,6.66666666666667,12.125
2011-03-15,1.83333333333333,2.125,2.5,1.70833333333333,1.33333333333333,3.20833333333333,2.54166666666667
2011-03-16,2.5,2.625,2.70833333333333,3.29166666666667,1.29166666666667,7.125,5.04166666666667
2011-03-17,3.59090909090909,3.26086956521739,4.30434782608696,2.8695652173913,2.34782608695652,4.36363636363636,6.09090909090909
2011-03-18,2.16666666666667,3.16666666666667,3.41666666666667,3.125,1.625,4.5,6.29166666666667
2011-03-19,4.5,4.91666666666667,4.41666666666667,3.58333333333333,3.29166666666667,6.41666666666667,5.625
2011-03-20,3.5,4.625,5.08333333333333,4.54166666666667,3.45833333333333,6.75,7.41666666666667
2011-03-21,3.33333333333333,2.83333333333333,4.04166666666667,4.95833333333333,2.54166666666667,8.45833333333333,8
2011-03-22,1.625,1.875,3.45833333333333,2.75,1.45833333333333,4.375,5.79166666666667
2011-03-23,1.54166666666667,2.08333333333333,2.91666666666667,1.875,1.04166666666667,1.625,3.08333333333333
2011-03-24,2.25,2.08333333333333,2.875,2.5,1.79166666666667,2.66666666666667,3.45833333333333
2011-03-25,2.95833333333333,2.66666666666667,3.625,3.45833333333333,2,4.16666666666667,2.83333333333333
2011-03-26,1.875,3.25,3.625,3.04166666666667,1.875,3.75,2.41666666666667
2011-03-27,2.20833333333333,3.125,3.25,2.45833333333333,1.75,3.91666666666667,2.20833333333333
2011-03-28,2.33333333333333,3.20833333333333,2.83333333333333,2.41666666666667,1.58333333333333,2.08333333333333,3.04166666666667
2011-03-29,3.08333333333333,4.08333333333333,3.45833333333333,2.625,2.16666666666667,3.875,3.58333333333333
2011-03-30,6.04166666666667,6.04166666666667,5.66666666666667,5.66666666666667,4.08333333333333,8.125,6.91666666666667
2011-03-31,8,9,10,8.54166666666667,5.83333333333333,10.0416666666667,10.0833333333333
2011-04-01,8.33333333333333,9.16666666666667,8.58333333333333,8.375,6.875,10.625,10.7916666666667
2011-04-02,4.125,4.95833333333333,6.33333333333333,5,3.83333333333333,7,6.125
2011-04-03,4.20833333333333,4.75,5,4.58333333333333,2.95833333333333,7.41666666666667,8.70833333333333
2011-04-04,8.5,7.75,8.5,7.83333333333333,5.33333333333333,12.5416666666667,11.125
2011-04-05,7.375,6.83333333333333,9.04166666666667,8,5.375,11.125,10.4166666666667
2011-04-06,4.95833333333333,5.29166666666667,7.5,8.04166666666667,4.54166666666667,10.0416666666667,10.3333333333333
2011-04-07,1.79166666666667,3.66666666666667,4.79166666666667,2.75,2.20833333333333,2.875,6.95833333333333
2011-04-08,2.75,3.16666666666667,2.625,2.70833333333333,1.25,1.625,5.29166666666667
2011-04-09,4.125,4.79166666666667,4.58333333333333,3.875,3.33333333333333,5.25,5.83333333333333
2011-04-10,2.66666666666667,2.75,3.04166666666667,3.91666666666667,1.95833333333333,6.58333333333333,3.95833333333333
2011-04-11,6.375,7.04166666666667,7.20833333333333,5.625,3.70833333333333,6.66666666666667,8.125
2011-04-12,4.625,5.29166666666667,6.29166666666667,4.42857142857143,2.875,8.41666666666667,8.33333333333333
2011-04-13,6.04166666666667,6.125,5.95833333333333,3.85714285714286,4.54166666666667,7.45833333333333,7.91666666666667
2011-04-14,2.58333333333333,3.33333333333333,2.54166666666667,2.125,1.41666666666667,3.33333333333333,4
2011-04-15,2.70833333333333,3.04166666666667,3.45833333333333,3.54166666666667,1.95833333333333,5.875,4.125
2011-04-16,2.125,3.125,3.25,2.70833333333333,1.75,5.08333333333333,5.375
2011-04-17,2.08333333333333,2.66666666666667,3.20833333333333,2.20833333333333,1.5,4.41666666666667,4.54166666666667
2011-04-18,3.625,4.125,3.54166666666667,3.25,2.5,3.375,5.16666666666667
2011-04-19,3.125,2.29166666666667,3,2.33333333333333,1.70833333333333,3.5,3.25
2011-04-20,1.375,2.375,2.375,2.29166666666667,1.125,1.83333333333333,2.41666666666667
2011-04-21,2.625,3.31666666666667,3.275,3.04166666666667,2.58333333333333,3.21739130434783,4.34782608695652
2011-04-22,5.625,5.33333333333333,4.45833333333333,4.54166666666667,3.54166666666667,5.79166666666667,7.83333333333333
2011-04-23,3,3.5,4.66666666666667,3.58333333333333,2.25,5.95833333333333,6.16666666666667
2011-04-24,3.66666666666667,3.375,3.375,3.70833333333333,1.91666666666667,4.25,3.95833333333333
2011-04-25,4.04166666666667,3.29166666666667,3.625,3.54166666666667,2.04166666666667,2.91666666666667,3.75
2011-04-26,1.75,2.58333333333333,4.54166666666667,3.08333333333333,2.58333333333333,3.58333333333333,5.29166666666667
2011-04-27,1.83333333333333,1.875,2.91666666666667,2.41666666666667,1.5,5.54166666666667,3.66666666666667
2011-04-28,2.125,2.125,3.25,2.625,2.25,2.66666666666667,4.875
2011-04-29,2.5,3.04166666666667,4.875,3.66666666666667,3.75,3.75,7.20833333333333
2011-04-30,1.83333333333333,4.91666666666667,6,5.54166666666667,5.70833333333333,4.75,12.7916666666667
2011-05-01,3.95652173913043,5.35833333333333,7.48333333333333,6.52173913043478,5.95652173913043,5.34782608695652,9.8695652173913
2011-05-02,6.625,3.91666666666667,9.91666666666667,7.08333333333333,6,7.41666666666667,10.0833333333333
2011-05-03,7.58333333333333,6.75,6.20833333333333,5.54166666666667,4.58333333333333,7.29166666666667,10
2011-05-04,5.375,6.33333333333333,7.5,5.375,4.91666666666667,6.25,9.79166666666667
2011-05-05,5.79166666666667,6.04166666666667,6.375,4.66666666666667,4.875,5.58333333333333,8.83333333333333
2011-05-06,6.125,6.16666666666667,6,5.33333333333333,5.08333333333333,8.125,7.95833333333333
2011-05-07,6.375,6.33333333333333,4.95833333333333,4.83333333333333,4.66666666666667,6.16666666666667,6.625
2011-05-08,8.25,9.20833333333333,7.66666666666667,6.70833333333333,6.45833333333333,9.375,9.625
2011-05-09,7.75,8.16666666666667,7.125,6.875,6,11.8333333333333,10.2083333333333
2011-05-10,7.25,7.29166666666667,7.375,7.625,5.04166666666667,10.9583333333333,9.29166666666667
2011-05-11,7.08333333333333,6.91666666666667,7.04166666666667,5.625,4.41666666666667,9.125,8.70833333333333
2011-05-12,6.33333333333333,7.15416666666667,8.54166666666667,6.875,4.16666666666667,7.75,11.2083333333333
2011-05-13,5.95833333333333,5.75,5.95833333333333,5.125,3,5.875,7.83333333333333
2011-05-14,4.83333333333333,6.29166666666667,7.5,5.58333333333333,3.79166666666667,6.875,10.25
2011-05-15,6.04166666666667,7.20833333333333,9.125,5.70833333333333,3.41666666666667,7.66666666666667,10.125
2011-05-16,6.625,8.08333333333333,10.875,6.16666666666667,4.16666666666667,8.04166666666667,11.5416666666667
2011-05-17,5.08333333333333,6.04166666666667,7.08333333333333,4.45833333333333,3.625,6.95833333333333,7.29166666666667
2011-05-18,6.375,7.54166666666667,8.375,6.33333333333333,4.16666666666667,8.625,12.9583333333333
2011-05-19,5.16666666666667,5.08333333333333,5.29166666666667,5.04166666666667,3.29166666666667,8.5,8.70833333333333
2011-05-20,5.45833333333333,6.625,6.83333333333333,5.70833333333333,4,8.58333333333333,10.7083333333333
2011-05-21,8.58333333333333,7.66666666666667,6.875,6.58333333333333,4.70833333333333,10.75,9.58333333333333
2011-05-22,9.25,9.125,10.2083333333333,7.25,5.16666666666667,9.04166666666667,9.875
2011-05-23,11.2916666666667,11.5,12.875,10,6.58333333333333,14.875,18.375
2011-05-24,6.04166666666667,6,8.54166666666667,6.125,3.75,7.70833333333333,11.5416666666667
2011-05-25,10.2916666666667,8.83333333333333,6.625,7.04166666666667,5.5,11.5,7.95833333333333
2011-05-26,10.5833333333333,9.66666666666667,8.45833333333333,7.29166666666667,5.04166666666667,10.0833333333333,12.9583333333333
2011-05-27,6,6.5,7.95833333333333,4.91666666666667,3.70833333333333,7.1304347826087,10
2011-05-28,5.79166666666667,7.08333333333333,8.625,6,3.91666666666667,7.83333333333333,11
2011-05-29,5.125,7.45833333333333,8.79166666666667,5.875,4.33333333333333,7.875,11.9166666666667
2011-05-30,5.95833333333333,5.79166666666667,5.58333333333333,4.20833333333333,2.5,5.95833333333333,7.29166666666667
2011-05-31,6.17391304347826,5.95652173913043,6.5,5.45454545454545,3.18181818181818,8.56521739130435,8.21739130434783
2011-06-01,5.25,6.58333333333333,6.95833333333333,6.04166666666667,4.16666666666667,8.91666666666667,11.6666666666667
2011-06-02,1.54166666666667,2.29166666666667,3.91666666666667,2.75,1.45833333333333,5.25,6.45833333333333
2011-06-03,2.70833333333333,3.375,2.79166666666667,3,1.875,2.5,2.875
2011-06-04,3.83333333333333,5,4.75,4.66666666666667,2.41666666666667,6.91666666666667,6.75
2011-06-05,6.58333333333333,5.375,4.83333333333333,4.39130434782609,2.75,5.83333333333333,5.91304347826087
2011-06-06,4.58333333333333,4.375,4.95833333333333,3.45833333333333,2.66666666666667,5.875,5.66666666666667
2011-06-07,9.66666666666667,7,5.41666666666667,3.08333333333333,2.79166666666667,5.25,3.08333333333333
2011-06-08,7.33333333333333,8.33333333333333,6.625,5.75,3.70833333333333,8.95833333333333,7.41666666666667
2011-06-09,3.5,4.625,5.125,3.66666666666667,2.20833333333333,5.04166666666667,7.25
2011-06-10,3.29166666666667,3.66666666666667,3.33333333333333,2.91666666666667,2,4.41666666666667,5.41666666666667
2011-06-11,2.79166666666667,2.5,3.95833333333333,2.20833333333333,1.45833333333333,2.95833333333333,3.58333333333333
2011-06-12,5,4.58333333333333,5.33333333333333,4.625,3.41666666666667,5.5,7.33333333333333
2011-06-13,4.16666666666667,5.29166666666667,6.66666666666667,4.47826086956522,2.625,4.33333333333333,6.70833333333333
2011-06-14,5.125,5.54166666666667,4.91666666666667,4.5,3.79166666666667,5.75,5.75
2011-06-15,5.70833333333333,5.25,4.91666666666667,5.54166666666667,3.08333333333333,9.29166666666667,4.625
2011-06-16,5.91666666666667,5.83333333333333,4.83333333333333,4.625,2.875,8.79166666666667,4.58333333333333
2011-06-17,5.20833333333333,5.83333333333333,4.54166666666667,3.33333333333333,3.16666666666667,5.33333333333333,4.625
2011-06-18,8.25,7.79166666666667,5.08333333333333,3.70833333333333,2.75,4.70833333333333,3.66666666666667
2011-06-19,2.70833333333333,3.375,5.79166666666667,3.04166666666667,2.25,3.66666666666667,6.70833333333333
2011-06-20,3.54166666666667,3.75,4.08333333333333,3.08333333333333,2.375,3.54166666666667,4.45833333333333
2011-06-21,4.45833333333333,3.5,4.08333333333333,3.875,2.16666666666667,4.79166666666667,3.91666666666667
2011-06-22,6.20833333333333,5.91666666666667,6,4.16666666666667,2.95833333333333,5.625,6.20833333333333
2011-06-23,4.83333333333333,5.08333333333333,6.25,4.33333333333333,2.65217391304348,4.79166666666667,5.16666666666667
2011-06-24,6.5,5.25,5.20833333333333,3.875,3.29166666666667,6.16666666666667,6.25
2011-06-25,6.66666666666667,6.58333333333333,6.41666666666667,5.75,4.25,7.95833333333333,6.91666666666667
2011-06-26,4.29166666666667,5.45833333333333,4.91666666666667,5,4.45833333333333,8.875,7.83333333333333
2011-06-27,4.29166666666667,3.95833333333333,4.20833333333333,2.75,1.95833333333333,4.16666666666667,4.95833333333333
2011-06-28,3.95833333333333,3.91666666666667,3.75,3.125,2,5.45833333333333,5.70833333333333
2011-06-29,5.375,5.125,4.95833333333333,4.08333333333333,2.16666666666667,5.16666666666667,6.95833333333333
2011-06-30,3.125,4.375,5.29166666666667,3.95833333333333,2.375,4.04166666666667,5.875
2011-07-01,2.58333333333333,2.08333333333333,3.41666666666667,2.375,1.04166666666667,5.91666666666667,3.91666666666667
2011-07-02,3.54166666666667,3.625,3.33333333333333,3.5,2.29166666666667,7.91666666666667,4.375
2011-07-03,3.29166666666667,2.45833333333333,3.79166666666667,2.66666666666667,1.83333333333333,3.70833333333333,2.29166666666667
2011-07-04,5.54166666666667,5.75,5.25,3.58333333333333,3.91666666666667,5.29166666666667,5.04166666666667
2011-07-05,5.83333333333333,6.375,6.45833333333333,5.125,4.20833333333333,7.66666666666667,7.75
2011-07-06,5.58333333333333,5.45833333333333,4.58333333333333,3.33333333333333,2.41666666666667,5.45833333333333,2.79166666666667
2011-07-07,6.58333333333333,6.33333333333333,6.25,2.95833333333333,3.20833333333333,3,4.75
2011-07-08,6.20833333333333,5.5,5.08333333333333,2.75,1.95833333333333,5,6.58333333333333
2011-07-09,3.58333333333333,3.5,4.95833333333333,3.16666666666667,2.25,3.41666666666667,6.125
2011-07-10,2.54166666666667,3.45833333333333,3.625,2.25,1.75,3.16666666666667,4.5
2011-07-11,2.20833333333333,2.20833333333333,2.91666666666667,2.45833333333333,1.5,2.5,2.54166666666667
2011-07-12,1.95652173913043,2.0875,3.79166666666667,2,2.04347826086957,2.04347826086957,3.39130434782609
2011-07-13,2.25,2.66666666666667,3.29166666666667,2.82608695652174,2.08333333333333,3.16666666666667,4.91666666666667
2011-07-14,2.41666666666667,2.875,3.58333333333333,2.875,1.79166666666667,3.375,4.25
2011-07-15,3.625,4.5,4.33333333333333,4.125,2.95833333333333,6.54166666666667,5.95833333333333
2011-07-16,9,8.66666666666667,8.08333333333333,6.125,3.875,8.33333333333333,6.33333333333333
2011-07-17,9.625,9.95833333333333,9.20833333333333,6.875,5,9.83333333333333,14
2011-07-18,7.5,7.875,8.33333333333333,5.95833333333333,4.375,8.58333333333333,11.875
2011-07-19,4.83333333333333,5.5,5.95833333333333,4.25,3.25,4.45833333333333,8.83333333333333
2011-07-20,4.29166666666667,3.625,3.79166666666667,3.25,1.875,4.79166666666667,7.16666666666667
2011-07-21,3.45833333333333,3.58333333333333,3.875,3.625,2.29166666666667,4.16666666666667,6.58333333333333
2011-07-22,2.625,3.70833333333333,4.04166666666667,2.58333333333333,2.04166666666667,2.41666666666667,4.41666666666667
2011-07-23,2.08333333333333,2.08333333333333,3.375,1.95833333333333,1.66666666666667,1.54166666666667,4.29166666666667
2011-07-24,1.91666666666667,3.33333333333333,3.75,1.70833333333333,1.16666666666667,2.04166666666667,4.75
2011-07-25,3.54166666666667,4.29166666666667,2.75,3.08333333333333,1.625,3.41666666666667,2.70833333333333
2011-07-26,3.58333333333333,2.95833333333333,2.58333333333333,2.5,1.5,2.5,2.95833333333333
2011-07-27,2.29166666666667,2.20833333333333,2.75,2.5,1.25,4.16666666666667,4.20833333333333
2011-07-28,4.83333333333333,5.125,4.70833333333333,4.41666666666667,2.79166666666667,5.66666666666667,7.79166666666667
2011-07-29,2.5,2.70833333333333,4.66666666666667,2.20833333333333,2.45833333333333,3.79166666666667,3.625
2011-07-30,3.91666666666667,4.33333333333333,4.33333333333333,3.54166666666667,2.95833333333333,5.70833333333333,4.83333333333333
2011-07-31,3.5,4.29166666666667,4.79166666666667,4.83333333333333,3,6.25,7
2011-08-01,2,2.5,3.20833333333333,1.875,1.41666666666667,2.08333333333333,3.375
2011-08-02,2.375,2.625,3.66666666666667,2.08333333333333,1.58333333333333,3.70833333333333,3
2011-08-03,4.41666666666667,4.75,4.08333333333333,3.33333333333333,2.5,3.70833333333333,3.92857142857143
2011-08-04,4.95833333333333,5.54166666666667,4.33333333333333,3.83333333333333,2.79166666666667,4.08333333333333,7.30769230769231
2011-08-05,2.58333333333333,2.91666666666667,4.29166666666667,2.95833333333333,1.625,4.41666666666667,5.04166666666667
2011-08-06,3.70833333333333,3.58333333333333,2.95833333333333,1.875,0.791666666666667,2.83333333333333,2.79166666666667
2011-08-07,3.70833333333333,3.58333333333333,5.04166666666667,2.29166666666667,1.58333333333333,2.66666666666667,5.04166666666667
2011-08-08,5.41666666666667,6,6.75,4.54166666666667,3.375,6.04166666666667,10.2083333333333
2011-08-09,3.125,3.58333333333333,4.54166666666667,2.75,2.125,5.25,6.25
2011-08-10,7.54166666666667,6.79166666666667,8.375,NA,5.08333333333333,9.95833333333333,9.5
2011-08-11,5.29166666666667,6.04166666666667,7.83333333333333,NA,2.91666666666667,3.66666666666667,4.375
2011-08-12,4.52173913043478,4.95652173913043,4.65217391304348,5.2,3.1304347826087,7.04347826086957,5.56521739130435
2011-08-13,5.25,6.16666666666667,5.66666666666667,4,3.08333333333333,6.33333333333333,7.625
2011-08-14,5.41666666666667,5.83333333333333,6.54166666666667,4.25,2.875,6.54166666666667,7.70833333333333
2011-08-15,4.45833333333333,4.375,4.875,2.66666666666667,2.79166666666667,5.16666666666667,5.41666666666667
2011-08-16,4.54166666666667,5.83333333333333,6.29166666666667,4.13636363636364,2.95833333333333,5.25,7.25
2011-08-17,2.08333333333333,2.375,3,2.16666666666667,1.08333333333333,2.33333333333333,4.83333333333333
2011-08-18,2.45833333333333,3.08333333333333,2.29166666666667,1.95833333333333,1.125,1.45833333333333,2.75
2011-08-19,4.70833333333333,5.75,5.29166666666667,4.5,3.375,10.125,7.875
2011-08-20,3.91666666666667,3.54166666666667,4.20833333333333,3.95833333333333,2.70833333333333,8.5,6.25
2011-08-21,3.08333333333333,4.375,4.5,3.5,2.20833333333333,3.75,5.58333333333333
2011-08-22,1.91666666666667,1.75,2.95833333333333,1.33333333333333,0.833333333333333,1.95833333333333,3
2011-08-23,3.16666666666667,3.20833333333333,2.04166666666667,2.66666666666667,1.625,4.83333333333333,4.58333333333333
2011-08-24,4.79166666666667,4.41666666666667,4.58333333333333,3.17391304347826,2.58333333333333,4.45833333333333,3.625
2011-08-25,4.70833333333333,4.875,4.875,3.70833333333333,3,4.625,5.95833333333333
2011-08-26,4.375,4.25,3.33333333333333,3.45833333333333,1.875,5.875,5.08333333333333
2011-08-27,5.5,5.95833333333333,7.125,4.20833333333333,3.125,6.29166666666667,6.04166666666667
2011-08-28,3.66666666666667,4.29166666666667,5.70833333333333,3.125,2.95833333333333,4.375,11.3333333333333
2011-08-29,2.375,2.66666666666667,5.70833333333333,2.41666666666667,2.45833333333333,3.45833333333333,9.5
2011-08-30,1.20833333333333,2.25,3.5,1.45833333333333,0.714285714285714,1.75,6.125
2011-08-31,2.8695652173913,2.81666666666667,2.4625,2,1.83333333333333,2.60869565217391,2.65217391304348
2011-09-01,4.04166666666667,4.66666666666667,4.16666666666667,3.54166666666667,3.29166666666667,5.95833333333333,6.16666666666667
2011-09-02,4.58333333333333,4.75,6.08333333333333,4.25,3.25,6.41666666666667,6.75
2011-09-03,4.125,4.95833333333333,4.66666666666667,3.83333333333333,2.91666666666667,5,5.79166666666667
2011-09-04,8.70833333333333,6.91666666666667,4.58333333333333,4.25,3.08333333333333,4.29166666666667,6
2011-09-05,8.125,7.20833333333333,7.91666666666667,5.375,3.83333333333333,7.33333333333333,7.33333333333333
2011-09-06,9.04545454545454,10.05,12.6333333333333,8.23809523809524,5.19047619047619,10.4090909090909,14.4545454545455
2011-09-07,6.79166666666667,7.04166666666667,9.125,5.04166666666667,3.45833333333333,7.33333333333333,12.2916666666667
2011-09-08,5.08333333333333,4.91666666666667,5.375,2.54166666666667,2.5,3.54166666666667,5.45833333333333
2011-09-09,6.29166666666667,5.70833333333333,5.79166666666667,5.29166666666667,4.33333333333333,8.5,6.29166666666667
2011-09-10,9,8.95833333333333,8.58333333333333,7.79166666666667,6.08333333333333,12.4583333333333,11.25
2011-09-11,9.375,8.54166666666667,8.54166666666667,8.04166666666667,6.04166666666667,12.0833333333333,11.5833333333333
2011-09-12,10.75,13.375,13.5833333333333,10.5,7.125,15.2083333333333,17.625
2011-09-13,8.08333333333333,8.58333333333333,10.625,7.20833333333333,4.70833333333333,10.625,16.375
2011-09-14,2.875,3.58333333333333,6.45833333333333,3.34782608695652,2.33333333333333,4.54166666666667,5.58333333333333
2011-09-15,4.75,4.875,4.04166666666667,3.54166666666667,2.78260869565217,5.33333333333333,5.375
2011-09-16,6.20833333333333,6.875,6.16666666666667,4.91304347826087,3.83333333333333,5.54166666666667,7.45833333333333
2011-09-17,9.04166666666667,7.125,7.625,5.41666666666667,3.375,7.25,8.70833333333333
2011-09-18,7.16666666666667,7.33333333333333,6.75,4.68181818181818,3.625,6.125,10.4583333333333
2011-09-19,5.625,5.79166666666667,6.91666666666667,3.54166666666667,3.45833333333333,6.70833333333333,7.79166666666667
2011-09-20,4.70833333333333,5.25,5.16666666666667,4.5,3.08333333333333,9.25,9.20833333333333
2011-09-21,8.54166666666667,8.375,8.58333333333333,7.25,4.625,10.8333333333333,13.2083333333333
2011-09-22,5.33333333333333,5.375,5.375,4.5,2.66666666666667,7.625,9.66666666666667
2011-09-23,6.5,6.54166666666667,6.25,6.16666666666667,4.83333333333333,11.25,9.20833333333333
2011-09-24,4.79166666666667,4.70833333333333,5.20833333333333,5.20833333333333,3.125,8.79166666666667,7.95833333333333
2011-09-25,5.66666666666667,6.45833333333333,5.91666666666667,6.33333333333333,4.54166666666667,8.91666666666667,9.54166666666667
2011-09-26,4.25,4.91666666666667,4.58333333333333,3.83333333333333,2.875,5.79166666666667,7.20833333333333
2011-09-27,6.75,7.58333333333333,4.95833333333333,5.95833333333333,5.5,10.125,9.58333333333333
2011-09-28,8.45833333333333,8.08333333333333,6.45833333333333,6.45833333333333,5.91666666666667,9.41666666666667,9.45833333333333
2011-09-29,6.08333333333333,5.70833333333333,5.33333333333333,5.41666666666667,4.95833333333333,5.875,6.70833333333333
2011-09-30,4,4.34166666666667,4.07916666666667,3.22727272727273,3.09090909090909,4.68181818181818,6.45454545454545
2011-10-01,2.25,2.91666666666667,3.70833333333333,2.41666666666667,1.66666666666667,2.16666666666667,3.625
2011-10-02,2.20833333333333,2.25,3.45833333333333,2.25,1.70833333333333,3.95833333333333,3.70833333333333
2011-10-03,4.16666666666667,5.16666666666667,7.04166666666667,5.95833333333333,3.45833333333333,10,12.375
2011-10-04,4.375,5.625,7,5.125,3.625,8.73913043478261,11.0833333333333
2011-10-05,8.79166666666667,9.16666666666667,10.3333333333333,7.625,5.29166666666667,10.6666666666667,13.2916666666667
2011-10-06,10.2083333333333,8.91666666666667,11.2916666666667,8.33333333333333,5.08333333333333,10.9583333333333,15.9583333333333
2011-10-07,5.47826086956522,5.8695652173913,7.91304347826087,4.82608695652174,3.69565217391304,6.43478260869565,10.8260869565217
2011-10-08,4.5,6,9.375,5.08333333333333,3.66666666666667,6.70833333333333,10.0833333333333
2011-10-09,6.41666666666667,8.875,10.375,6.41666666666667,5.41666666666667,7.83333333333333,9.5
2011-10-10,9.29166666666667,10.875,10.7083333333333,5.83333333333333,5.54166666666667,5.91666666666667,7.125
2011-10-11,6.375,7.54166666666667,9.75,4.66666666666667,4.08333333333333,4.75,5.66666666666667
2011-10-12,3.125,3.54166666666667,6.125,3.54166666666667,2.625,3.75,6.20833333333333
2011-10-13,2.375,3.58333333333333,2.95833333333333,2.375,2.41666666666667,5.70833333333333,4.79166666666667
2011-10-14,3.875,5.58333333333333,3.95833333333333,4.95833333333333,4.04166666666667,8.16666666666667,7.08333333333333
2011-10-15,2.75,3.54166666666667,4.25,3.66666666666667,3.58333333333333,5.95833333333333,6.66666666666667
2011-10-16,4.95833333333333,5.41666666666667,5.125,5,3.91666666666667,9.45833333333333,8.66666666666667
2011-10-17,8.70833333333333,7.375,9.25,6.66666666666667,5.5,8,11.1666666666667
2011-10-18,7.95833333333333,5.70833333333333,9.54166666666667,5.08333333333333,3.79166666666667,7.95833333333333,13.2083333333333
2011-10-19,4.83333333333333,3.91666666666667,6.29166666666667,3.29166666666667,2.58333333333333,5.79166666666667,8.95833333333333
2011-10-20,4.08333333333333,4.41666666666667,5.83333333333333,4.91666666666667,3.54166666666667,8.41666666666667,8.66666666666667
2011-10-21,6.33333333333333,6.54166666666667,7.79166666666667,6.95833333333333,5.66666666666667,12.5416666666667,10.7916666666667
2011-10-22,4.16666666666667,5.5,6.08333333333333,4.58333333333333,5.04166666666667,6.83333333333333,7.625
2011-10-23,5.58333333333333,6.41666666666667,7.04166666666667,4.83333333333333,4.79166666666667,5.20833333333333,8.45833333333333
2011-10-24,4.83333333333333,4.08333333333333,6.875,3.58333333333333,4.20833333333333,3.91666666666667,11.1666666666667
2011-10-25,2.04166666666667,1.95833333333333,4.04166666666667,1.41666666666667,1.79166666666667,2.25,4.875
2011-10-26,4.25,5.33333333333333,3.875,4.79166666666667,3.33333333333333,7.16666666666667,6.83333333333333
2011-10-27,3.58333333333333,3.75,3.95833333333333,3.08333333333333,2.16666666666667,4.58333333333333,8.625
2011-10-28,6.04166666666667,6.41666666666667,4.83333333333333,5.58333333333333,4.625,11.7916666666667,10.2083333333333
2011-10-29,7.45833333333333,7.66666666666667,7,6.70833333333333,5.45833333333333,10.5833333333333,9.875
2011-10-30,5.54166666666667,5.125,4.625,5.20833333333333,4.41666666666667,8.79166666666667,9.625
2011-10-31,5.66666666666667,5.95833333333333,6,5.20833333333333,4.04166666666667,8.625,8.875
2011-11-01,6.5,6.08333333333333,5.20833333333333,4.45833333333333,3.66666666666667,8.20833333333333,7.91666666666667
2011-11-02,10.25,10.6666666666667,10,7.04166666666667,7.79166666666667,10.3333333333333,14.4166666666667
2011-11-03,5,5.66666666666667,6.375,4.375,4.625,6.91666666666667,9.5
2011-11-04,2.33333333333333,2.58333333333333,3.16666666666667,2.45833333333333,1.54166666666667,5.16666666666667,6.08333333333333
2011-11-05,1.79166666666667,2.04166666666667,4.29166666666667,1.375,1.20833333333333,2.125,4.375
2011-11-06,2.75,3.58333333333333,2.375,2.58333333333333,1.125,6.66666666666667,6.04166666666667
2011-11-07,5.125,4.125,2.95833333333333,2.79166666666667,1.91666666666667,5.20833333333333,4.91666666666667
2011-11-08,6.625,4.91666666666667,5.08333333333333,3.70833333333333,3.08333333333333,5.16666666666667,7.33333333333333
2011-11-09,5.20833333333333,6.16666666666667,6.5,4.625,4.25,5.95833333333333,8.375
2011-11-10,6.125,5.625,5.125,4.375,3.70833333333333,7.29166666666667,8.125
2011-11-11,10.0833333333333,9.25,8.95833333333333,7.70833333333333,6.29166666666667,10.5,12.7916666666667
2011-11-12,5.33333333333333,5.125,4.70833333333333,4.66666666666667,3.5,7.04166666666667,7.79166666666667
2011-11-13,9.875,6.54166666666667,6.5,6.125,4.625,6.375,10.2916666666667
2011-11-14,6.95833333333333,5.625,5.29166666666667,5.20833333333333,3.58333333333333,5.66666666666667,7.70833333333333
2011-11-15,5.25,5.125,4.375,3.41666666666667,2.66666666666667,2.875,5.66666666666667
2011-11-16,3.5,4.08333333333333,5.20833333333333,3.625,2.83333333333333,5.08333333333333,7.5
2011-11-17,8,8.41666666666667,6.95833333333333,6.33333333333333,6.08333333333333,8.375,9.875
2011-11-18,5.95833333333333,6.66666666666667,6.33333333333333,4.875,5.54166666666667,5.83333333333333,10.5
2011-11-19,1.75,2.79166666666667,5.66666666666667,1.75,3.25,1.5,6.95833333333333
2011-11-20,3.5,3.70833333333333,3.33333333333333,3.25,2.75,5.95833333333333,6.83333333333333
2011-11-21,3.20833333333333,2.41666666666667,2.83333333333333,2.375,2,2.58333333333333,4.04166666666667
2011-11-22,4.04166666666667,3.45833333333333,4.66666666666667,4.41666666666667,2.45833333333333,8.16666666666667,7.33333333333333
2011-11-23,8.25,6.16666666666667,7.625,6.45833333333333,5,6.83333333333333,9.26086956521739
2011-11-24,8.25,8.54166666666667,8.91666666666667,7.41666666666667,6.16666666666667,12.8333333333333,11.8333333333333
2011-11-25,7.5,6.70833333333333,8.04166666666667,5.8,4.33333333333333,10.4583333333333,13.1666666666667
2011-11-26,10.0416666666667,8.95833333333333,9.75,9.54166666666667,6.79166666666667,13.875,14.9166666666667
2011-11-27,6.83333333333333,6.58333333333333,9.125,5.5,4.5,8.70833333333333,13.25
2011-11-28,7.625,7.25,6.5,6.54166666666667,5.41666666666667,9.45833333333333,11.0416666666667
2011-11-29,8.41666666666667,7.91666666666667,9.58333333333333,5.45833333333333,5.45833333333333,8.70833333333333,11.75
2011-11-30,9.54166666666667,7.45833333333333,8.375,6.91666666666667,5.70833333333333,11.5416666666667,12.75
2011-12-01,4.5,3.125,5.95833333333333,2.70833333333333,2.29166666666667,4.83333333333333,9.95833333333333
2011-12-02,8.16666666666667,5.95833333333333,7.79166666666667,5.04166666666667,3.79166666666667,7.625,10.7083333333333
2011-12-03,6.25,5.70833333333333,9.79166666666667,5.70833333333333,4.125,8,15.1666666666667
2011-12-04,8.75,5.04166666666667,8.375,4.33333333333333,3.20833333333333,8.41666666666667,11.9166666666667
2011-12-05,9,6,9,3.91666666666667,3.83333333333333,7.95833333333333,12.2083333333333
2011-12-06,9.08333333333333,5.95833333333333,8.45833333333333,4.58333333333333,3.625,7.58333333333333,10.3333333333333
2011-12-07,9.125,7.125,9.70833333333333,6,4.25,10.2083333333333,15.2083333333333
2011-12-08,11.6666666666667,10.3333333333333,11.9166666666667,9.125,7.04166666666667,13.9583333333333,18.2916666666667
2011-12-09,5.36363636363636,4.95416666666667,8.41666666666667,3.95833333333333,2.95454545454545,6.72727272727273,8.86363636363636
2011-12-10,4.33333333333333,4.29166666666667,6.33333333333333,3.79166666666667,3.41666666666667,7.20833333333333,9.58333333333333
2011-12-11,6.95833333333333,5.04166666666667,6.25,3.52173913043478,3.33333333333333,7.5,9.16666666666667
2011-12-12,9.5,6.75,8.45833333333333,5.54166666666667,4.5,8.95833333333333,10.25
2011-12-13,12.125,11.2916666666667,12.25,9.75,6.70833333333333,17.25,18.2916666666667
2011-12-14,9.20833333333333,5.83333333333333,8.16666666666667,3.875,4.04166666666667,6.54166666666667,10.3333333333333
2011-12-15,6.66666666666667,4.875,6.29166666666667,3.58333333333333,2.45833333333333,5.54166666666667,7.875
2011-12-16,8.20833333333333,4.66666666666667,6.41666666666667,3.95833333333333,2.375,7.66666666666667,5.58333333333333
2011-12-17,5.125,3.54166666666667,7,4,3.41666666666667,7.08333333333333,9.25
2011-12-18,3.95833333333333,2.70833333333333,6.54166666666667,2.66666666666667,1.83333333333333,4.58333333333333,7.66666666666667
2011-12-19,5.08333333333333,5.33333333333333,7.20833333333333,4.33333333333333,3.95833333333333,6.79166666666667,10.2083333333333
2011-12-20,4.95833333333333,4.70833333333333,6,4.125,3.125,6,7.79166666666667
2011-12-21,5.375,7.33333333333333,9.875,5.70833333333333,4.625,8.25,10.9166666666667
2011-12-22,7.875,5.75,7.75,6.79166666666667,4.75,11.0416666666667,10.6666666666667
2011-12-23,7.08333333333333,5,6.875,3.58333333333333,3.58333333333333,7.29166666666667,10.2083333333333
2011-12-24,8.125,8.04166666666667,9.29166666666667,6.04166666666667,5.45833333333333,11.4583333333333,12.5833333333333
2011-12-25,8.91666666666667,9.04166666666667,11.125,8.20833333333333,6.45833333333333,12.7083333333333,14.9166666666667
2011-12-26,7.70833333333333,7.66666666666667,10.6666666666667,9.29166666666667,6.25,14.125,15.0416666666667
2011-12-27,7.04166666666667,6.96666666666667,6.625,5.125,4.5,9.25,8.29166666666667
2011-12-28,10.5416666666667,9.125,10.875,8.375,5.95833333333333,12.875,17.7916666666667
2011-12-29,9.91666666666667,9.83333333333333,11.375,8,5.41666666666667,9.625,15.2916666666667
2011-12-30,7.25,6.79166666666667,7.29166666666667,4.95833333333333,3.875,6.58333333333333,9.45833333333333
2011-12-31,7.75,7.125,8.5,6.08333333333333,5,9.16666666666667,11
2012-01-01,9,7.29166666666667,7.54166666666667,5.25,4.91666666666667,10.3333333333333,12.8333333333333
2012-01-02,8.95833333333333,7.625,8.66666666666667,5.375,4.875,10.3333333333333,12.2916666666667
2012-01-03,13.3333333333333,11.7916666666667,13.2083333333333,10.2083333333333,6.95833333333333,13.625,17.125
2012-01-04,11.2916666666667,11.375,12.4166666666667,9.20833333333333,6.33333333333333,12,16.375
2012-01-05,8.54166666666667,9.33333333333333,11.3333333333333,8.41666666666667,5.875,9.66666666666667,15.2083333333333
2012-01-06,5.375,6.08333333333333,7.75,5.625,3.79166666666667,6.83333333333333,9.33333333333333
2012-01-07,4.75,5,8.54166666666667,4.75,3.5,6.45833333333333,11.1666666666667
2012-01-08,4.625,5.08333333333333,6.83333333333333,4.70833333333333,3.58333333333333,7.70833333333333,9.58333333333333
2012-01-09,3.79166666666667,4.25,5.625,3.66666666666667,3.04166666666667,6.54166666666667,9.08333333333333
2012-01-10,6.79166666666667,4.91666666666667,7.29166666666667,5.33333333333333,4.375,7.29166666666667,8.79166666666667
2012-01-11,6.08333333333333,5.83333333333333,7.625,4.58333333333333,3.83333333333333,6.79166666666667,8.83333333333333
2012-01-12,3.95833333333333,4.08333333333333,7.16666666666667,3.625,3.20833333333333,4.125,9.83333333333333
2012-01-13,2.41666666666667,2.5,2.625,2.08333333333333,1.08333333333333,3.375,4.41666666666667
2012-01-14,7.375,6.75,4.375,4.16666666666667,3.20833333333333,5.375,5.33333333333333
2012-01-15,6.16666666666667,6.70833333333333,7.375,4.08333333333333,3.58333333333333,6.75,3.83333333333333
2012-01-16,5.58333333333333,5.29166666666667,4.79166666666667,3.625,3.625,6.66666666666667,6.375
2012-01-17,6,6.16666666666667,4.33333333333333,6.04166666666667,4.29166666666667,9.125,9.33333333333333
2012-01-18,2.70833333333333,4,5.91666666666667,3.66666666666667,3.33333333333333,6.70833333333333,10.3333333333333
2012-01-19,7.125,7.04166666666667,8.75,5.33333333333333,4.16666666666667,8.70833333333333,12.7916666666667
2012-01-20,7.375,8.625,11.5416666666667,8.33333333333333,5.375,9.625,12.5416666666667
2012-01-21,8.08333333333333,8.70833333333333,11.7916666666667,8.45833333333333,5.79166666666667,9.45833333333333,14.7916666666667
2012-01-22,5.29166666666667,6.75,10.0833333333333,6.25,4.91666666666667,8.08333333333333,13.4583333333333
2012-01-23,3.875,2.625,5.33333333333333,2.45833333333333,2.04166666666667,4.5,8.08333333333333
2012-01-24,7.29166666666667,6.58333333333333,6.83333333333333,6.16666666666667,3.83333333333333,7.66666666666667,7.625
2012-01-25,8.375,7.25,8.75,7.16666666666667,5.54166666666667,10.5833333333333,10.75
2012-01-26,8.08333333333333,6.5,7.79166666666667,4.625,4.125,7.83333333333333,7.79166666666667
2012-01-27,4.75,4.125,7.875,4.04166666666667,3.375,6.04166666666667,10.6666666666667
2012-01-28,2,3.25,3.25,3.04166666666667,1.75,4.70833333333333,5.45833333333333
2012-01-29,2.54166666666667,2.70833333333333,4.33333333333333,2.29166666666667,2.66666666666667,3.54166666666667,8.70833333333333
2012-01-30,3.33333333333333,5.625,7.16666666666667,4.70833333333333,3.66666666666667,5.04166666666667,11.3333333333333
2012-01-31,3.29166666666667,5.66666666666667,6,4.79166666666667,3.375,4.58333333333333,8.20833333333333
2012-02-01,5.17391304347826,4.29166666666667,4.08333333333333,3.08333333333333,2.20833333333333,4,4.95833333333333
2012-02-02,4.95833333333333,4.5,3.08333333333333,3.20833333333333,2.33333333333333,5.625,5.58333333333333
2012-02-03,4.375,5.41666666666667,3.04166666666667,4.08333333333333,2.95833333333333,8.625,9.45833333333333
2012-02-04,4.70833333333333,3.875,4.95833333333333,4.58333333333333,3.16666666666667,7.83333333333333,9.45833333333333
2012-02-05,2.83333333333333,2.95833333333333,4.79166666666667,2.54166666666667,1.79166666666667,3.91666666666667,6.04166666666667
2012-02-06,1.375,2.41666666666667,2.29166666666667,2,1.5,2.41666666666667,2.79166666666667
2012-02-07,4.91666666666667,5.66666666666667,4.83333333333333,3.91666666666667,3.70833333333333,6.25,8.66666666666667
2012-02-08,7.125,7.45833333333333,6,5.875,5.66666666666667,9.625,14.0833333333333
2012-02-09,4.5,3.16666666666667,4.45833333333333,4,2.75,6.41666666666667,5.54166666666667
2012-02-10,1.79166666666667,1,3.16666666666667,2.83333333333333,1.375,5.08333333333333,5.5
2012-02-11,1.5,2.33333333333333,2.66666666666667,2.29166666666667,1.91666666666667,3.91666666666667,4.33333333333333
2012-02-12,1.20833333333333,1.45833333333333,3.75,1.58333333333333,1.58333333333333,2.70833333333333,3.29166666666667
2012-02-13,4.33333333333333,4.45833333333333,6.41666666666667,4.70833333333333,3.08333333333333,5.58333333333333,10.7083333333333
2012-02-14,5.41666666666667,4.04166666666667,6.95833333333333,5.54166666666667,3.75,6.41666666666667,10.4166666666667
2012-02-15,4.83333333333333,4.625,6.91666666666667,4.25,3.79166666666667,5.83333333333333,9.58333333333333
2012-02-16,4.75,6.125,8.25,4.54166666666667,3.45833333333333,6.375,8.875
2012-02-17,5.875,7.75,8.33333333333333,5.33333333333333,4.41666666666667,7.375,9.875
2012-02-18,7.625,6.5,9.41666666666667,5.45833333333333,4.41666666666667,8.95833333333333,13.125
2012-02-19,2.95833333333333,3.375,4.91666666666667,3.08333333333333,2.33333333333333,5.375,6.625
2012-02-20,6.83333333333333,5.16666666666667,7.875,6.16666666666667,4.66666666666667,9.875,11.7083333333333
2012-02-21,6.70833333333333,5.29166666666667,8.16666666666667,7,4.75,10.3333333333333,9.91666666666667
2012-02-22,8,8.75,10.5833333333333,7.41666666666667,6.04166666666667,10.125,10.6666666666667
2012-02-23,5.45833333333333,6.41666666666667,9.20833333333333,6.625,5.29166666666667,9.29166666666667,11.875
2012-02-24,3.375,4.125,5.54166666666667,3.125,3.04166666666667,4.04166666666667,8.79166666666667
2012-02-25,1.33333333333333,1.70833333333333,3.95833333333333,2.5,1.66666666666667,5.54166666666667,8.625
2012-02-26,3.66666666666667,3.70833333333333,5.08333333333333,5.04166666666667,3.20833333333333,7.79166666666667,7.91666666666667
2012-02-27,4.41666666666667,5.29166666666667,7.58333333333333,5.54166666666667,4.25,8.54166666666667,9.75
2012-02-28,3.41666666666667,2.875,5.29166666666667,5,2.79166666666667,7.83333333333333,6.875
2012-02-29,4.875,5.75,5.125,4.91304347826087,3.75,8.41666666666667,6.45833333333333
2012-03-01,3.58333333333333,3.83333333333333,5.04166666666667,3.91666666666667,3.29166666666667,5.45833333333333,6.79166666666667
2012-03-02,6.66666666666667,7.33333333333333,5.375,4.45833333333333,4.08333333333333,8.04166666666667,7.29166666666667
2012-03-03,5.375,5.66666666666667,6.125,5.45833333333333,4.08333333333333,9.75,11.25
2012-03-04,5.33333333333333,4.29166666666667,6.41666666666667,3.79166666666667,3.04166666666667,5.58333333333333,7.58333333333333
2012-03-05,2.66666666666667,2.79166666666667,5.25,2.375,1.95833333333333,4.33333333333333,4.625
2012-03-06,6.16666666666667,5.95833333333333,5.75,6.66666666666667,4.54166666666667,12.2083333333333,10.75
2012-03-07,9.77272727272727,8.55833333333333,9.45833333333333,7.54545454545455,5.04545454545455,9.09090909090909,13.4545454545455
2012-03-08,6.375,5.79166666666667,7.29166666666667,6.20833333333333,4.20833333333333,10.0833333333333,11.0416666666667
2012-03-09,5.125,6.08333333333333,7.83333333333333,5.83333333333333,4.75,7.91666666666667,10.375
2012-03-10,1.79166666666667,3.33333333333333,7.25,3.58333333333333,3.45833333333333,5.45833333333333,8.375
2012-03-11,2.20833333333333,1.79166666666667,4.5,2.83333333333333,1.66666666666667,5.58333333333333,7.33333333333333
2012-03-12,2.08333333333333,2.29166666666667,2.75,1.79166666666667,1,4.58333333333333,3.54166666666667
2012-03-13,3.375,3.375,3,1.79166666666667,1.83333333333333,4.33333333333333,2.625
2012-03-14,3.66666666666667,4.79166666666667,2.125,4.25,2.625,7.83333333333333,5.91666666666667
2012-03-15,4.70833333333333,4.45833333333333,3.33333333333333,4.33333333333333,3.375,7.66666666666667,6.95833333333333
2012-03-16,4.25,4.45833333333333,5.70833333333333,4.04166666666667,3.45833333333333,6.33333333333333,6.16666666666667
2012-03-17,2.95833333333333,3.375,3.375,2.90909090909091,1.70833333333333,3.125,4.16666666666667
2012-03-18,3.91666666666667,4.41666666666667,4.79166666666667,3.625,2.375,4.16666666666667,5.91666666666667
2012-03-19,4.95833333333333,5.25,6.29166666666667,5.625,4,10.2916666666667,10.6666666666667
2012-03-20,5.75,4.91666666666667,6.5,6.45833333333333,3.375,10.9583333333333,9.66666666666667
2012-03-21,4.625,4.66666666666667,3.625,4.375,3.04166666666667,8.33333333333333,7.125
2012-03-22,4.54166666666667,4.75,3.83333333333333,4.75,3.58333333333333,5.29166666666667,7.75
2012-03-23,6.54166666666667,6.54166666666667,4.95833333333333,4.25,3.79166666666667,6.58333333333333,7.25
2012-03-24,7.45833333333333,6.79166666666667,5.04166666666667,4.70833333333333,4.375,7.08333333333333,7.20833333333333
2012-03-25,3.16666666666667,4.875,4,2.95833333333333,3.45833333333333,4.08333333333333,5.79166666666667
2012-03-26,4.125,3.70833333333333,3.25,3.04166666666667,2.16666666666667,4,4.375
2012-03-27,4.08333333333333,3.5,2.54166666666667,2.29166666666667,1.91666666666667,2.75,3.95833333333333
2012-03-28,1.66666666666667,1.83333333333333,2.41666666666667,1.75,0.875,1.58333333333333,2.75
2012-03-29,1.83333333333333,2.33333333333333,4.25,2.83333333333333,2.04166666666667,2.16666666666667,5.08333333333333
2012-03-30,1.625,3.04166666666667,5.625,3.66666666666667,2.58333333333333,3.45833333333333,7.33333333333333
2012-03-31,3,3.95833333333333,4.625,3.91666666666667,2.41666666666667,4.375,7.20833333333333
2012-04-01,1.91666666666667,2.25,2.54166666666667,2.375,1.29166666666667,2.04166666666667,4.625
2012-04-02,2.04166666666667,2.54166666666667,3.375,2.125,1.45833333333333,1.91666666666667,5.45833333333333
2012-04-03,5.41666666666667,6.54166666666667,8.70833333333333,6,4.41666666666667,9.16666666666667,13.9583333333333
2012-04-04,8.16666666666667,6.66666666666667,11.3333333333333,6.375,4.625,7.16666666666667,10.8333333333333
2012-04-05,5.75,3.91666666666667,4.375,2.375,2.16666666666667,3.33333333333333,4.66666666666667
2012-04-06,3.45833333333333,3.91666666666667,5.58333333333333,3.625,2.79166666666667,4.75,7.16666666666667
2012-04-07,5.54166666666667,4.5,5.25,4.29166666666667,3.5,5.70833333333333,8.375
2012-04-08,5.20833333333333,5.875,7.125,4.45833333333333,3.375,5.54166666666667,9.16666666666667
2012-04-09,7.54166666666667,6.83333333333333,6.33333333333333,4.125,3.41666666666667,6,6.95833333333333
2012-04-10,5.91666666666667,5.125,7.04166666666667,2.83333333333333,3,5.04166666666667,7.79166666666667
2012-04-11,4.45833333333333,3.79166666666667,5.41666666666667,2.875,2.83333333333333,4.08333333333333,7.08333333333333
2012-04-12,3.875,4.125,3.41666666666667,3.29166666666667,1.875,3.75,5.83333333333333
2012-04-13,2.78260869565217,2.75,3.33333333333333,1.83333333333333,2,3.33333333333333,6.08333333333333
2012-04-14,4.20833333333333,4.625,5.875,3.75,2.70833333333333,5,7.70833333333333
2012-04-15,2.625,2.58333333333333,3.91666666666667,1.79166666666667,1.79166666666667,2.5,5
2012-04-16,6.41666666666667,6.95833333333333,4.5,5.33333333333333,4.79166666666667,8.75,8
2012-04-17,12.7916666666667,8.95833333333333,8.08333333333333,5.54166666666667,4.79166666666667,8.20833333333333,7.83333333333333
2012-04-18,7.375,6,5,4.04166666666667,3.125,6.29166666666667,4.04166666666667
2012-04-19,6.25,5.625,4.79166666666667,2.80952380952381,2.41666666666667,4.58333333333333,2.79166666666667
2012-04-20,5.1304347826087,4.41666666666667,5.45833333333333,3.0625,2.75,4.83333333333333,5
2012-04-21,6.70833333333333,5.875,6.29166666666667,4.20833333333333,3.20833333333333,5.54166666666667,6.875
2012-04-22,7.08333333333333,5.95833333333333,4.66666666666667,3.08333333333333,2.08333333333333,3.5,4.20833333333333
2012-04-23,5.625,4.875,4.29166666666667,3.25,2.16666666666667,2.29166666666667,5.16666666666667
2012-04-24,3.54166666666667,3.29166666666667,3.75,2.08333333333333,1.875,3.25,3.91666666666667
2012-04-25,8.75,8.25,10.7916666666667,7.79166666666667,5.83333333333333,8.66666666666667,13.7083333333333
2012-04-26,8.375,7.75,8.75,8.54166666666667,4.79166666666667,12.0833333333333,15.5833333333333
2012-04-27,6.04166666666667,5.33333333333333,4.91666666666667,4.91666666666667,3,7.08333333333333,9.375
2012-04-28,5.5,5.79166666666667,6.45833333333333,4.41666666666667,3.91666666666667,6.58333333333333,7.29166666666667
2012-04-29,8.45833333333333,7.79166666666667,10.7916666666667,7.25,5.33333333333333,6.29166666666667,8.08333333333333
2012-04-30,6.66666666666667,8.83333333333333,9,7.20833333333333,5.25,8.16666666666667,10.8333333333333
2012-05-01,4.75,8.45833333333333,7.58333333333333,6.79166666666667,5.29166666666667,6.45833333333333,7.66666666666667
2012-05-02,3.16666666666667,3.16666666666667,3.75,2.41666666666667,1.875,3.125,4.16666666666667
2012-05-03,1.66666666666667,3.33333333333333,4.08333333333333,3.83333333333333,2.29166666666667,4.91666666666667,4.45833333333333
2012-05-04,3.58333333333333,4.79166666666667,4.16666666666667,5.16666666666667,2.45833333333333,9.20833333333333,11.5833333333333
2012-05-05,2.125,4,4.54166666666667,3.45833333333333,2.33333333333333,4.29166666666667,5.41666666666667
2012-05-06,4.20833333333333,5.125,3.375,2.95833333333333,2.125,3.875,3.58333333333333
2012-05-07,5.91304347826087,4.8695652173913,6.26086956521739,4.625,3.34782608695652,4.26086956521739,6.78260869565217
2012-05-08,5.20833333333333,4.375,2.91666666666667,3.54166666666667,2.16666666666667,6.33333333333333,5.79166666666667
2012-05-09,5.375,3.79166666666667,5.58333333333333,3.45833333333333,3.125,4.625,5.08333333333333
2012-05-10,3.625,3.91666666666667,3.91666666666667,4.625,2.58333333333333,7.83333333333333,10.8333333333333
2012-05-11,5.54166666666667,5.33333333333333,6.25,4.375,3.79166666666667,5.83333333333333,9.33333333333333
2012-05-12,2.41666666666667,4,5.16666666666667,3.625,2.41666666666667,5.33333333333333,7.95833333333333
2012-05-13,6.25,8.04166666666667,9.04166666666667,7.375,5.54166666666667,11.2083333333333,15.0833333333333
2012-05-14,6.54166666666667,7.625,7.66666666666667,5.66666666666667,3.95833333333333,7.625,10.125
2012-05-15,5.79166666666667,5.75,6.5,4.625,3.54166666666667,6.25,7.875
2012-05-16,2.04166666666667,2.16666666666667,3.95833333333333,2.33333333333333,2,4.66666666666667,6.16666666666667
2012-05-17,2.125,2.91666666666667,3.58333333333333,2,1.70833333333333,2.54166666666667,4.54166666666667
2012-05-18,3.5,4.58333333333333,6.25,4.04166666666667,2.875,4.58333333333333,8.54166666666667
2012-05-19,4.16666666666667,4.79166666666667,5.58333333333333,3.25,3.125,4.375,6.70833333333333
2012-05-20,2.83333333333333,2.45833333333333,3.125,3.04166666666667,1.66666666666667,6.58333333333333,4.95833333333333
2012-05-21,4.33333333333333,4.95833333333333,3.58333333333333,3.5,2.66666666666667,5.58333333333333,5.125
2012-05-22,4.95833333333333,6.33333333333333,2.79166666666667,4.16666666666667,4.20833333333333,6.875,4.875
2012-05-23,5.33333333333333,6.70833333333333,3.33333333333333,5.375,3.75,6.66666666666667,4.125
2012-05-24,3.45833333333333,3.66666666666667,3.20833333333333,2.125,1.91666666666667,2.25,3.25
2012-05-25,2.91666666666667,3.58333333333333,4.79166666666667,4.5,3.875,5.125,6.125
2012-05-26,5.79166666666667,6.5,6.83333333333333,6.16666666666667,4.79166666666667,6.58333333333333,10.875
2012-05-27,2,3.625,3.79166666666667,4.16666666666667,3.58333333333333,4.45833333333333,6.58333333333333
2012-05-28,5.625,5.5,4.20833333333333,3.16666666666667,2.6,3.08333333333333,3.66666666666667
2012-05-29,4.29166666666667,4.75,3.08333333333333,2,1.5,2.625,4.70833333333333
2012-05-30,3.625,3.58333333333333,2.91666666666667,3.47368421052632,1.83333333333333,4.83333333333333,3.04166666666667
2012-05-31,3.91666666666667,4,4.04166666666667,2.25,1.79166666666667,4.125,3.79166666666667
2012-06-01,1.79166666666667,2.29166666666667,2.66666666666667,1.79166666666667,1.29166666666667,3.83333333333333,3.29166666666667
2012-06-02,3.41666666666667,3.875,4.83333333333333,4.04166666666667,3.66666666666667,5.20833333333333,6.33333333333333
2012-06-03,4,4.29166666666667,8.04166666666667,4.125,4.29166666666667,6.45833333333333,8.66666666666667
2012-06-04,3.16666666666667,4.08333333333333,3.41666666666667,2.25,2.45833333333333,3.25,2.875
2012-06-05,3.54166666666667,4.91666666666667,3.66666666666667,2.79166666666667,2.58333333333333,3.95833333333333,5.16666666666667
2012-06-06,2.41666666666667,2.5,3.20833333333333,1.83333333333333,1.95833333333333,2.5,4.33333333333333
2012-06-07,5.95833333333333,6.45833333333333,5.875,5.33333333333333,3.29166666666667,6.29166666666667,8.04166666666667
2012-06-08,9.29166666666667,10.75,8.875,7.66666666666667,4.79166666666667,9.95833333333333,7.375
2012-06-09,2.04166666666667,3.25,6.91666666666667,3.58333333333333,2.375,4.875,7.54166666666667
2012-06-10,2.08333333333333,2.33333333333333,3.04166666666667,1.58333333333333,1.5,2.29166666666667,4.66666666666667
2012-06-11,3.20833333333333,3.125,3.08333333333333,3,1.70833333333333,4.5,3.83333333333333
2012-06-12,5.625,4.20833333333333,2.91666666666667,3.95833333333333,1.16666666666667,6.5,4
2012-06-13,2.75,2.75,3,2.85714285714286,1.79166666666667,4.66666666666667,3.91666666666667
2012-06-14,6.66666666666667,7.45833333333333,7.54166666666667,NA,4.79166666666667,6.20833333333333,9.5
2012-06-15,5.25,7.29166666666667,8.125,6.73684210526316,5.125,9.79166666666667,16.75
2012-06-16,5.66666666666667,5.70833333333333,6.45833333333333,4.58333333333333,3.20833333333333,7.75,10.8333333333333
2012-06-17,2,2.66666666666667,4.29166666666667,2.08333333333333,2.04166666666667,3.04166666666667,5.91666666666667
2012-06-18,3.29166666666667,3.66666666666667,3.45833333333333,1.95833333333333,2.33333333333333,3.04166666666667,4.41666666666667
2012-06-19,3.83333333333333,3.29166666666667,3.8375,2,2.20833333333333,2.91666666666667,3.25
2012-06-20,3.875,4.79166666666667,3.45833333333333,NA,2.75,3.41666666666667,4.29166666666667
2012-06-21,3.95833333333333,4.58333333333333,4.08333333333333,NA,2.66666666666667,4.08333333333333,8.5
2012-06-22,7.20833333333333,8.08333333333333,10,6.36363636363636,4.5,7.45833333333333,10.7916666666667
2012-06-23,5.16666666666667,5.91666666666667,6.95833333333333,4.16666666666667,4,5.875,8.25
2012-06-24,3.79166666666667,4.70833333333333,5.20833333333333,3.45833333333333,2.375,2.875,5.5
2012-06-25,2.16666666666667,4.125,4,1.70833333333333,1.95833333333333,2.79166666666667,3.75
2012-06-26,4.79166666666667,4.875,5.16666666666667,4.70833333333333,2.82608695652174,6.91666666666667,5.58333333333333
2012-06-27,4.5,4.875,4.45833333333333,3.20833333333333,3.20833333333333,5.04166666666667,2.875
2012-06-28,3.83333333333333,5.33333333333333,5.91666666666667,3.95833333333333,3.58333333333333,5.125,5.41666666666667
2012-06-29,5.45833333333333,6.66666666666667,7.08333333333333,4.8695652173913,4.25,6.08333333333333,7.5
2012-06-30,6.5,6.5,6.95833333333333,5.75,3.25,8.08333333333333,10.1666666666667
2012-07-01,4.375,4.91666666666667,6.875,3.91666666666667,3.58333333333333,4.54166666666667,6.70833333333333
2012-07-02,3.66666666666667,4.41666666666667,2.875,2.45833333333333,2,2.20833333333333,5.20833333333333
2012-07-03,4.04166666666667,4.58333333333333,4.29166666666667,3.33333333333333,3.41666666666667,4.70833333333333,5.95833333333333
2012-07-04,2.83333333333333,3.625,4.875,2.25,2.16666666666667,4.66666666666667,4.16666666666667
2012-07-05,2.54166666666667,2.45833333333333,2.54166666666667,2.34782608695652,1.625,5.04166666666667,2.58333333333333
2012-07-06,2.66666666666667,2.95833333333333,5.45833333333333,3.04166666666667,2.29166666666667,5.875,3.58333333333333
2012-07-07,4.66666666666667,5.125,5.5,4.83333333333333,2.95833333333333,7.33333333333333,4.66666666666667
2012-07-08,4.53333333333333,4.625,3.875,4.29166666666667,2.66666666666667,7.5,7.75
2012-07-09,NA,5.04166666666667,3.04166666666667,4.05263157894737,2.375,7.25,7.04166666666667
2012-07-10,5.875,5.41666666666667,4.79166666666667,3.95833333333333,3.25,5.625,5.66666666666667
2012-07-11,3.95833333333333,4.33333333333333,4.375,3.3125,2.70833333333333,5.375,5.125
2012-07-12,4,4.125,4.58333333333333,2.82608695652174,2.33333333333333,4.79166666666667,4.20833333333333
2012-07-13,4.20833333333333,4.16666666666667,4.54166666666667,3.66666666666667,1.79166666666667,5.625,3.875
2012-07-14,4.625,4.5,4.54166666666667,3.375,2.625,5.33333333333333,7.58333333333333
2012-07-15,4.25,4.20833333333333,5.33333333333333,3.54166666666667,2.54166666666667,5.625,8.33333333333333
2012-07-16,6.20833333333333,7.04166666666667,5.875,3.65217391304348,3.16666666666667,5.41666666666667,3.08333333333333
2012-07-17,5.58333333333333,5.875,6.33333333333333,4.58333333333333,2.91666666666667,5.83333333333333,4.45833333333333
2012-07-18,5.41666666666667,5.70833333333333,7.20833333333333,4.70833333333333,2.66666666666667,5.375,8.625
2012-07-19,3.58333333333333,3.91666666666667,5.41666666666667,2.95652173913043,2.625,3.875,7.375
2012-07-20,2.375,2.75,3.41666666666667,2.08333333333333,1.83333333333333,2.41666666666667,4.625
2012-07-21,3.58333333333333,3.41666666666667,3.29166666666667,2.79166666666667,2.16666666666667,6.83333333333333,4.16666666666667
2012-07-22,5.83333333333333,6.33333333333333,7,6.875,5.08333333333333,11.125,10.2916666666667
2012-07-23,4.16666666666667,4.29166666666667,6.66666666666667,2.58333333333333,2.875,5.20833333333333,5.58333333333333
2012-07-24,1.58333333333333,2.95833333333333,2.54166666666667,1.375,1.33333333333333,2.95833333333333,3.79166666666667
2012-07-25,2.82608695652174,3.16666666666667,3.75,2.375,1.35714285714286,2.125,2.58333333333333
2012-07-26,2.66666666666667,3.66666666666667,2.66666666666667,2.58333333333333,1.5,3,3.66666666666667
2012-07-27,4.25,5.625,6.04166666666667,4.29166666666667,2.91666666666667,6.375,9.83333333333333
2012-07-28,4.33333333333333,5.75,7.04166666666667,4.75,3.125,6.66666666666667,9.5
2012-07-29,4.20833333333333,5.20833333333333,6.375,3.70833333333333,2.70833333333333,4.83333333333333,7.95833333333333
2012-07-30,2.29166666666667,3.91666666666667,4.91666666666667,2.04166666666667,2.08333333333333,2.20833333333333,6.04166666666667
2012-07-31,6.08333333333333,6.41666666666667,4.58333333333333,4.41666666666667,3.91666666666667,6.5,7.5
2012-08-01,6.41666666666667,7.20833333333333,6.70833333333333,5.79166666666667,4.91666666666667,7.5,10.0416666666667
2012-08-02,6.625,6.25,4.625,5.08333333333333,3.66666666666667,8.91666666666667,4.41666666666667
2012-08-03,5.25,5.625,6.41666666666667,3.20833333333333,4.33333333333333,3.70833333333333,8
2012-08-04,4.5,5,5.75,5.04166666666667,3.375,6.375,5.91666666666667
2012-08-05,4.66666666666667,3.75,2.70833333333333,3.86363636363636,2,4.33333333333333,7.08333333333333
2012-08-06,3.33333333333333,3.91666666666667,4.20833333333333,2.66666666666667,1.95833333333333,3.08333333333333,4.04166666666667
2012-08-07,2.54166666666667,3.25,3.41666666666667,1.58333333333333,1.5,3.08333333333333,3
2012-08-08,1.54166666666667,2.20833333333333,2.83333333333333,1.79166666666667,1.125,2.70833333333333,2.91666666666667
2012-08-09,1.625,1.75,2.25,1.45833333333333,1.125,2.29166666666667,3.66666666666667
2012-08-10,3.79166666666667,4.08333333333333,3.54166666666667,2.79166666666667,2.33333333333333,2.70833333333333,5.875
2012-08-11,4.66666666666667,6.20833333333333,4.79166666666667,4.41666666666667,4.16666666666667,5.875,7.625
2012-08-12,3.75,4.75,5.08333333333333,3.08333333333333,3.29166666666667,3.16666666666667,8.33333333333333
2012-08-13,4.875,4.54166666666667,6,4.58333333333333,3.5,7.875,8.04166666666667
2012-08-14,4.08333333333333,5,4.54166666666667,3.20833333333333,3.375,4.625,4.375
2012-08-15,6.43478260869565,9.75,8.83333333333333,7.47826086956522,6.26086956521739,6.60869565217391,12.3846153846154
2012-08-16,5.75,6.54166666666667,7.25,5.875,5.58333333333333,10.0416666666667,6.7
2012-08-17,2.29166666666667,3.54166666666667,4.66666666666667,2.125,2.875,2.41666666666667,5.29166666666667
2012-08-18,4.875,5.83333333333333,4.16666666666667,4.16666666666667,3.45833333333333,8,4.875
2012-08-19,4.95833333333333,6.5,4.25,4,4,8.04761904761905,6.20833333333333
2012-08-20,5.20833333333333,4.66666666666667,4.375,4.54166666666667,2.83333333333333,7.33333333333333,5.66666666666667
2012-08-21,6.33333333333333,6.5,5.33333333333333,4.16666666666667,3.04166666666667,7.75,6.375
2012-08-22,5.125,6.625,6.70833333333333,3.95833333333333,3.16666666666667,6.5,9
2012-08-23,4.16666666666667,4.25,4.04166666666667,3.66666666666667,2.75,5.54166666666667,5
2012-08-24,4.91666666666667,5.45833333333333,5.45833333333333,4,2.91666666666667,5.58333333333333,4.79166666666667
2012-08-25,4.08333333333333,5.25,5.45833333333333,3.79166666666667,2.91666666666667,4.95833333333333,8
2012-08-26,4.45833333333333,5,4.70833333333333,3.45833333333333,3.125,5.79166666666667,5.66666666666667
2012-08-27,5.54166666666667,6.83333333333333,6.75,5.54166666666667,4.54166666666667,10.5416666666667,9.70833333333333
2012-08-28,6.41666666666667,6.79166666666667,6.33333333333333,4.2,4.45833333333333,9.60869565217391,9.375
2012-08-29,8.54166666666667,7.08333333333333,4.66666666666667,4.64285714285714,3.58333333333333,7.79166666666667,6.20833333333333
2012-08-30,4.54166666666667,5.08333333333333,5.75,3.75,2.70833333333333,4.58333333333333,7.375
2012-08-31,3.41666666666667,4.375,5.75,4,2.45833333333333,7.33333333333333,8
2012-09-01,6.45833333333333,6.125,7.83333333333333,5.375,4.20833333333333,8.91666666666667,10.6666666666667
2012-09-02,2.54166666666667,3.125,4.5,2.83333333333333,1.95833333333333,4.75,7.875
2012-09-03,3.625,3.75,4.41666666666667,4.75,2.91666666666667,8.91666666666667,8.5
2012-09-04,3.625,3.95833333333333,5.5,3.29166666666667,2.625,4.54166666666667,9.91666666666667
2012-09-05,1.83333333333333,1.54166666666667,3.58333333333333,1.75,1.25,2.95833333333333,6.16666666666667
2012-09-06,2.83333333333333,4,6.375,5.58333333333333,3.04166666666667,8.41666666666667,10.2083333333333
2012-09-07,2.29166666666667,3.125,6.25,3.29166666666667,2.41666666666667,5.5,7.875
2012-09-08,3.45833333333333,3.91666666666667,3.16666666666667,2.70833333333333,2.29166666666667,6.375,3.91666666666667
2012-09-09,5.58333333333333,5.79166666666667,4.75,4.33333333333333,3.66666666666667,6.83333333333333,6.75
2012-09-10,4.08333333333333,4,4.125,2.20833333333333,2.08333333333333,3.66666666666667,5.5
2012-09-11,5.25,5.79166666666667,7.5,4.58333333333333,3,6.29166666666667,10.5833333333333
2012-09-12,3.91666666666667,5.20833333333333,6.625,3.54166666666667,3.20833333333333,5.54166666666667,8.66666666666667
2012-09-13,4.45833333333333,7.54166666666667,8.04166666666667,5.66666666666667,3.91666666666667,9.5,12.25
2012-09-14,5.47826086956522,6.95833333333333,8.83333333333333,5.79166666666667,3.625,7.20833333333333,12.75
2012-09-15,3.20833333333333,4.95833333333333,6.20833333333333,3.33333333333333,2.83333333333333,7.16666666666667,9.91666666666667
2012-09-16,5.58333333333333,5.83333333333333,7.45833333333333,4.70833333333333,3.54166666666667,7.25,9.58333333333333
2012-09-17,6.20833333333333,6.16666666666667,7.375,4.79166666666667,3.75,7.91666666666667,10.125
2012-09-18,4.29166666666667,5.25,7.20833333333333,3.875,2.95833333333333,7.08333333333333,11.9583333333333
2012-09-19,3.29166666666667,4,5.70833333333333,2.45833333333333,2.125,4.16666666666667,7.54166666666667
2012-09-20,3.25,3.875,6.29166666666667,3.25,3.04166666666667,5.70833333333333,6.91666666666667
2012-09-21,3.375,3.45833333333333,4.45833333333333,3.29166666666667,1.875,4.16666666666667,5.95833333333333
2012-09-22,2.91666666666667,3.58333333333333,3.58333333333333,2.5,2.08333333333333,4.125,4.54166666666667
2012-09-23,2.75,4.125,4.5,3.125,2.54166666666667,4.66666666666667,7.75
2012-09-24,3.79166666666667,2.91666666666667,6.125,2.70833333333333,2.66666666666667,4.08333333333333,12.8333333333333
2012-09-25,5.04166666666667,5.95833333333333,7.625,6.375,4.08333333333333,13.695652173913,16.7083333333333
2012-09-26,7.20833333333333,7.25,8.54166666666667,6.5,4.45833333333333,10.875,12.875
2012-09-27,3.83333333333333,4,5.66666666666667,3.54166666666667,3.04166666666667,5.04166666666667,8.20833333333333
2012-09-28,5.25,5.41666666666667,7.33333333333333,4.625,3.04166666666667,6.75,11.75
2012-09-29,5.58333333333333,4.95833333333333,7.08333333333333,4.91666666666667,3.08333333333333,8.70833333333333,10.5
2012-09-30,6.66666666666667,7.08333333333333,7.375,5.91666666666667,4.25,9,10.9583333333333
2012-10-01,5.83333333333333,6.125,6.66666666666667,4.625,4.04166666666667,8.04166666666667,8.91666666666667
2012-10-02,7.08333333333333,7,7.625,4.25,4.20833333333333,5.8125,7.625
2012-10-03,6.41666666666667,6.95833333333333,7.04166666666667,3.375,3.29166666666667,3.73913043478261,5.70833333333333
2012-10-04,3.08333333333333,3.95833333333333,5.125,3.33333333333333,2.66666666666667,4.91304347826087,5.83333333333333
2012-10-05,2.04166666666667,2.875,6,2.83333333333333,1.83333333333333,3.75,6.79166666666667
2012-10-06,1.79166666666667,1.58333333333333,4.08333333333333,2.20833333333333,1.45833333333333,2.41666666666667,6.5
2012-10-07,4.66666666666667,3.33333333333333,3.29166666666667,2.91666666666667,1.83333333333333,2.5,3.125
2012-10-08,3.29166666666667,4,4.625,4.08333333333333,2.66666666666667,4.66666666666667,5
2012-10-09,1.34782608695652,2.54166666666667,3.04166666666667,2.625,1.66666666666667,2.875,5.25
2012-10-10,2.75,3.83333333333333,3.91666666666667,2.83333333333333,2.29166666666667,3.42105263157895,6.04166666666667
2012-10-11,5.08333333333333,5.16666666666667,6.79166666666667,3.79166666666667,3.25,4.07142857142857,9.16666666666667
2012-10-12,3.69565217391304,3.125,5.875,2.08333333333333,1.75,3.08333333333333,6.75
2012-10-13,3.375,3.25,4.66666666666667,2.16666666666667,1.29166666666667,3.16666666666667,9
2012-10-14,2.625,3.16666666666667,4.16666666666667,2.79166666666667,1.625,4.41666666666667,6.41666666666667
2012-10-15,5,5.29166666666667,3.91666666666667,2.375,2,3.625,4.79166666666667
2012-10-16,6.36363636363636,5.79166666666667,6.58333333333333,2.95833333333333,2.625,3.125,4.54166666666667
2012-10-17,4.91304347826087,5.20833333333333,6.29166666666667,4.95833333333333,3.95833333333333,8.5,10.75
2012-10-18,5.39130434782609,4.625,3.625,4.875,2.66666666666667,11,10.7083333333333
2012-10-19,2.66666666666667,3.25,1.875,2.91666666666667,1.625,4.75,7
2012-10-20,3.79166666666667,4.66666666666667,3.20833333333333,2.75,1.875,4.20833333333333,3.91666666666667
2012-10-21,5.33333333333333,5.54166666666667,3.5,3.95833333333333,2.83333333333333,5.54166666666667,5.25
2012-10-22,3.54166666666667,3.5,2.91666666666667,2.95833333333333,1.91666666666667,3.70833333333333,5.125
2012-10-23,1.75,2.58333333333333,4.70833333333333,2.78260869565217,2.25,2.54166666666667,4.79166666666667
2012-10-24,4.625,5.41666666666667,6.16666666666667,4.23809523809524,3.33333333333333,5.875,7.08333333333333
2012-10-25,4.04166666666667,6.75,7,5.41666666666667,3.91666666666667,5.79166666666667,9.33333333333333
2012-10-26,6.65217391304348,6.43478260869565,6.69565217391304,5.21739130434783,3.82608695652174,6.47826086956522,10.0434782608696
2012-10-27,2.91666666666667,3.20833333333333,5.66666666666667,3.41666666666667,2.41666666666667,4.73913043478261,8.95833333333333
2012-10-28,6.75,6.625,7.875,4.20833333333333,3.70833333333333,7,8.79166666666667
2012-10-29,2.20833333333333,2.75,4.125,3,1.375,6.33333333333333,8.41666666666667
2012-10-30,4.45833333333333,5.04166666666667,6.95833333333333,4.54166666666667,3.79166666666667,8.08333333333333,10.4166666666667
2012-10-31,5.04166666666667,4.45833333333333,5.875,2.70833333333333,3,3.45833333333333,5.79166666666667
2012-11-01,6.79166666666667,4.91666666666667,7.16666666666667,3.91666666666667,2.95833333333333,6.25,9.125
2012-11-02,3.58333333333333,5.33333333333333,8.20833333333333,4.08333333333333,3.91666666666667,7,10.3333333333333
2012-11-03,7.25,6.54166666666667,5.875,5.16666666666667,4.5,9.375,9.41666666666667
2012-11-04,7.70833333333333,5.16666666666667,5.83333333333333,3.79166666666667,3.29166666666667,4.5,4.54166666666667
2012-11-05,2.91666666666667,3.875,4.91666666666667,2.875,2.20833333333333,3.29166666666667,6.95833333333333
2012-11-06,4.45833333333333,5.16666666666667,8,4.5,3.125,5.83333333333333,9.91666666666667
2012-11-07,5.375,5.66666666666667,8.33333333333333,5.45833333333333,4.04166666666667,7.95833333333333,11.5833333333333
2012-11-08,3.70833333333333,4.20833333333333,6.16666666666667,4.45833333333333,3,7.29166666666667,9.125
2012-11-09,5.41666666666667,4.70833333333333,6.79166666666667,4.54166666666667,3.91666666666667,8.5,10.2916666666667
2012-11-10,7.125,4.08333333333333,5.25,3.54166666666667,2.625,5.43478260869565,7.5
2012-11-11,4.95833333333333,3.375,4.625,2.625,2.16666666666667,4.70833333333333,6.33333333333333
2012-11-12,7,5.16666666666667,5.33333333333333,4.91666666666667,4.125,8.04166666666667,6.83333333333333
2012-11-13,5.70833333333333,5.33333333333333,8.125,4.875,4.16666666666667,6.5,7.125
2012-11-14,3.13333333333333,3.16666666666667,4.83333333333333,1.91666666666667,2.125,3.25,4.45833333333333
2012-11-15,1.91666666666667,2.70833333333333,2.79166666666667,2.5,1.66666666666667,3.45833333333333,5.29166666666667
2012-11-16,1.58333333333333,1.875,2.75,3.08333333333333,2.125,4.20833333333333,6.29166666666667
2012-11-17,3.66666666666667,4.08333333333333,5.45833333333333,3.16666666666667,2.625,5.41666666666667,8.83333333333333
2012-11-18,6.25,6.75,4.875,4.54166666666667,4.04166666666667,6.625,8.08333333333333
2012-11-19,7.875,6.95833333333333,7.54166666666667,7.04166666666667,5.95833333333333,9.70833333333333,11.1666666666667
2012-11-20,6.875,6.70833333333333,6.45833333333333,5.75,5.125,8.20833333333333,9.58333333333333
2012-11-21,6.33333333333333,5.41666666666667,4.04166666666667,5.20833333333333,3.625,10.5833333333333,8.79166666666667
2012-11-22,7.41666666666667,6.58333333333333,7.625,5.20833333333333,4.79166666666667,7.41666666666667,9.125
2012-11-23,3.625,3.79166666666667,6.125,3.625,3.125,6.58333333333333,9.45833333333333
2012-11-24,1.5,2.20833333333333,2.91666666666667,1.83333333333333,1.20833333333333,3.20833333333333,4.41666666666667
2012-11-25,4.91666666666667,4.45833333333333,5.16666666666667,2.375,2.125,3.75,4.45833333333333
2012-11-26,8.125,7.58333333333333,8.625,5.125,4.08333333333333,8.375,13.3333333333333
2012-11-27,7.125,4.41666666666667,6.45833333333333,3.91666666666667,3.33333333333333,6.83333333333333,12.625
2012-11-28,2.5,1.83333333333333,4.54166666666667,2.625,2.04166666666667,2.75,7.95833333333333
2012-11-29,2.75,2.95833333333333,3.58333333333333,1.29166666666667,1.08333333333333,3.60869565217391,3.95833333333333
2012-11-30,6,3.54166666666667,2.75,2.91666666666667,1.66666666666667,3.33333333333333,4.5
2012-12-01,2,1.95833333333333,5.125,1.625,1.83333333333333,2.58333333333333,7.04166666666667
2012-12-02,5.25,5.41666666666667,3.70833333333333,2.66666666666667,2.08333333333333,4.95833333333333,5.95833333333333
2012-12-03,7.91666666666667,5.125,8.125,4.16666666666667,3.20833333333333,6.95833333333333,10.3333333333333
2012-12-04,8.79166666666667,5.41666666666667,7.25,4.5,3,7.45833333333333,8.625
2012-12-05,2.91666666666667,3,4.625,2.45833333333333,2.20833333333333,3.70833333333333,6.54166666666667
2012-12-06,6.41666666666667,6.875,7.45833333333333,5.71428571428571,4.70833333333333,10.0833333333333,11.4166666666667
2012-12-07,6.125,4.83333333333333,7.79166666666667,3.83333333333333,3.66666666666667,5.54166666666667,13.25
2012-12-08,1.79166666666667,2.79166666666667,6.625,3.16666666666667,2.33333333333333,4.625,9
2012-12-09,1.58333333333333,3.29166666666667,6.91666666666667,3,2.54166666666667,3.58333333333333,11.0833333333333
2012-12-10,3.17391304347826,2.58333333333333,3.41666666666667,2.29166666666667,1.875,3.04166666666667,6.33333333333333
2012-12-11,6.83333333333333,6.04166666666667,2.20833333333333,4,1.79166666666667,4.91666666666667,5.08333333333333
2012-12-12,6.875,6.25,3.75,3.625,2.5,4.70833333333333,5.45833333333333
2012-12-13,7.375,6.79166666666667,5.54166666666667,5.20833333333333,3.70833333333333,6.08333333333333,5.58333333333333
2012-12-14,4.25,6.125,8.79166666666667,4.58823529411765,4.625,5.70833333333333,10.4166666666667
2012-12-15,5.45833333333333,4.70833333333333,6.16666666666667,3.70833333333333,3.58333333333333,5.875,7.5
2012-12-16,6.95833333333333,5.79166666666667,4.875,4.375,3.16666666666667,6.70833333333333,6
2012-12-17,8.91666666666667,6.66666666666667,7.04166666666667,3.625,2.95833333333333,3.66666666666667,3.79166666666667
2012-12-18,4.79166666666667,5.16666666666667,4,3.25,2.16666666666667,4.20833333333333,4.79166666666667
2012-12-19,4.875,5.91666666666667,8.58333333333333,4.54166666666667,3.58333333333333,7.45833333333333,11.9583333333333
2012-12-20,2.5,2.16666666666667,4.125,1.95833333333333,1.29166666666667,2.45833333333333,5.29166666666667
2012-12-21,5.08333333333333,5,3.66666666666667,2.95833333333333,2.29166666666667,4.75,5
2012-12-22,9.79166666666667,6.5,6.58333333333333,6.54166666666667,4.25,9.33333333333333,9.29166666666667
2012-12-23,5.39130434782609,7.33333333333333,10.8333333333333,6.70833333333333,5.08333333333333,8.75,11
2012-12-24,3.95652173913043,4.41666666666667,3.875,3.25,2.83333333333333,5.73913043478261,6.83333333333333
2012-12-25,5.30434782608696,3.83333333333333,5.29166666666667,2.79166666666667,2.41666666666667,4.66666666666667,8.33333333333333
2012-12-26,7.875,7.375,8.75,6.16666666666667,4.08333333333333,7.45833333333333,8.04166666666667
2012-12-27,6.54166666666667,4.375,5.41666666666667,3.20833333333333,2.58333333333333,5.20833333333333,7.04166666666667
2012-12-28,11.0833333333333,8.29166666666667,9.45833333333333,9.91666666666667,6.75,17.1666666666667,13.1666666666667
2012-12-29,8.33333333333333,6.70833333333333,7.58333333333333,5.25,4.625,10.4583333333333,12.5416666666667
2012-12-30,10.9583333333333,9.75,9.875,7.45833333333333,6.08333333333333,12,13.2083333333333
2012-12-31,8,6.82608695652174,9.17391304347826,6.8695652173913,4.95652173913043,9.39130434782609,12.695652173913
2013-01-01,6.08333333333333,4.83333333333333,7.66666666666667,3.95833333333333,3.08333333333333,6.45833333333333,9.91666666666667
2013-01-02,4.16666666666667,5.33333333333333,8.08333333333333,4.625,4.20833333333333,7.70833333333333,10.0833333333333
2013-01-03,4.43478260869565,3.60869565217391,6.1304347826087,5.86363636363636,3.45454545454545,8.39130434782609,8.1304347826087
2013-01-04,5.54166666666667,5.58333333333333,4.25,5.04166666666667,3.70833333333333,10.6666666666667,5.95833333333333
2013-01-05,5.25,5.70833333333333,4.45833333333333,4.91666666666667,3.79166666666667,8.79166666666667,8.25
2013-01-06,5.375,6.20833333333333,3.54166666666667,4.70833333333333,4.33333333333333,7.875,7.625
2013-01-07,6.08333333333333,5.375,4.33333333333333,5.125,4.875,7.41666666666667,7
2013-01-08,2.70833333333333,3.25,4.83333333333333,3.85714285714286,2.45833333333333,5.625,8.58333333333333
2013-01-09,3.125,3.25,2.45833333333333,2.125,1.04166666666667,4.45833333333333,4.70833333333333
2013-01-10,5.79166666666667,5,3.91666666666667,4.16666666666667,2.04166666666667,7.04347826086957,5.95833333333333
2013-01-11,4.08333333333333,5.375,3.66666666666667,3.375,2.625,4.70833333333333,6.08333333333333
2013-01-12,3.75,4.375,5.25,3.95833333333333,2.875,3.41666666666667,5.625
2013-01-13,2.5,2.54166666666667,4.25,2.125,1.45833333333333,4.375,6.95833333333333
2013-01-14,6.25,5.08333333333333,6.875,3.83333333333333,3.125,6.58333333333333,11.4583333333333
2013-01-15,3.54166666666667,4.125,4,2.375,2.04166666666667,3.375,5.54166666666667
2013-01-16,1.58333333333333,4.29166666666667,4.95833333333333,2.08333333333333,2.54166666666667,3.79166666666667,8.25
2013-01-17,5.08333333333333,5.58333333333333,6.83333333333333,3.41666666666667,3.33333333333333,6.20833333333333,9.375
2013-01-18,4.33333333333333,4.08333333333333,12.125,3.66666666666667,4.04166666666667,3.83333333333333,15.4166666666667
2013-01-19,2,2.45833333333333,5.41666666666667,2.41666666666667,1.875,4.625,10.7083333333333
2013-01-20,5.04166666666667,5.41666666666667,6.16666666666667,3.91666666666667,2.41666666666667,6.04166666666667,8.45833333333333
2013-01-21,3.125,3.125,3.25,2.25,1.54166666666667,4.08333333333333,9.875
2013-01-22,2.5,2.29166666666667,1.70833333333333,2.1304347826087,0.791666666666667,2.33333333333333,6.125
2013-01-23,2.29166666666667,4.83333333333333,3.5,3.41666666666667,2.20833333333333,3.83333333333333,6.58333333333333
2013-01-24,3.25,4.875,3.54166666666667,3.5,2.625,5.13636363636364,7.20833333333333
2013-01-25,6.86363636363636,6.875,6.375,5.41666666666667,5.25,8.29166666666667,9.75
2013-01-26,7.79166666666667,5.75,7.08333333333333,5.25,5,7.79166666666667,10.25
2013-01-27,11.5217391304348,9.29166666666667,10.1666666666667,5.70833333333333,5.54166666666667,11.25,10.5833333333333
2013-01-28,10.6363636363636,10.9583333333333,10.8333333333333,8.66666666666667,7.125,13.5,14.0416666666667
2013-01-29,7.80952380952381,6.75,9.41666666666667,7.05882352941176,5.16666666666667,10.7083333333333,12.6666666666667
2013-01-30,9.75,9.54166666666667,9.91666666666667,5.07692307692308,5.04166666666667,9.04166666666667,10.25
2013-01-31,11.25,10.2083333333333,10.7083333333333,8.84615384615385,5.91666666666667,11.9166666666667,14
2013-02-01,6.33333333333333,5.54166666666667,8.75,5.27272727272727,4.29166666666667,7.58333333333333,10.625
2013-02-02,3.34782608695652,2.95833333333333,4.20833333333333,2.90909090909091,1.91666666666667,4.83333333333333,6.33333333333333
2013-02-03,5.54545454545455,7.04166666666667,9.54166666666667,6.4,4.29166666666667,7.70833333333333,10.9583333333333
2013-02-04,11.0416666666667,10.9166666666667,11.2916666666667,9.4375,5.25,11.25,16.2916666666667
2013-02-05,11.9565217391304,9.54166666666667,10.7916666666667,8.13333333333333,5.16666666666667,11.0416666666667,16.0416666666667
2013-02-06,5.56521739130435,5.375,6.91666666666667,5.07692307692308,3.83333333333333,5.875,12.4583333333333
2013-02-07,4.66666666666667,5,5.33333333333333,4.36363636363636,2.875,6.54166666666667,6.29166666666667
2013-02-08,3.58333333333333,3.70833333333333,4.70833333333333,3,2.41666666666667,4.70833333333333,7.25
2013-02-09,3.91666666666667,3.375,4.875,3.73333333333333,2.41666666666667,5.91666666666667,5.375
2013-02-10,5.875,4.66666666666667,4.70833333333333,4.35714285714286,2.70833333333333,5.75,9.04166666666667
2013-02-11,8.54166666666667,3.625,4.45833333333333,2.44444444444444,2,3.04166666666667,7
2013-02-12,2.625,3.66666666666667,5,NA,2.08333333333333,3.5,8.20833333333333
2013-02-13,6.25,6,6.08333333333333,NA,4.875,8.70833333333333,10.875
2013-02-14,5.75,5.79166666666667,7.08333333333333,4.55555555555556,3.125,5.78260869565217,8.95833333333333
2013-02-15,2.95833333333333,3.91666666666667,4.04166666666667,3.11111111111111,2,4.625,5.45833333333333
2013-02-16,6.41666666666667,7.125,3.75,5.54545454545455,4.58333333333333,7.58333333333333,7.70833333333333
2013-02-17,9.16666666666667,10.125,8.04166666666667,5.5,5.83333333333333,10.5416666666667,10.7083333333333
2013-02-18,8.91666666666667,6.95833333333333,6.58333333333333,4.76470588235294,3.75,7.45833333333333,6.5
2013-02-19,5.625,5.875,4.25,3.72727272727273,2.375,4.75,4.83333333333333
2013-02-20,6.41666666666667,6.58333333333333,6.20833333333333,4.26086956521739,3.41666666666667,6.04347826086957,6.58333333333333
2013-02-21,8.95833333333333,8.83333333333333,7.54166666666667,6,4.29166666666667,7.66666666666667,8.70833333333333
2013-02-22,5.33333333333333,6.04166666666667,4.91666666666667,3.68181818181818,3.16666666666667,4.25,6.125
2013-02-23,2.91666666666667,1.79166666666667,3.54166666666667,1.55,1.375,1.875,2.54166666666667
2013-02-24,2.625,2.79166666666667,2.875,2.5,1.16666666666667,3.54166666666667,4.20833333333333
2013-02-25,2.45833333333333,2.375,2.91666666666667,2.23809523809524,1.375,4.16666666666667,4.125
2013-02-26,2.08333333333333,2.58333333333333,3.875,2.08333333333333,2,1.66666666666667,4.5
2013-02-27,2.625,2.79166666666667,3.45833333333333,1.41666666666667,1.91666666666667,1.5,2.95833333333333
2013-02-28,2.66666666666667,3.79166666666667,3.08333333333333,2.91666666666667,1.91666666666667,3.83333333333333,3.125
2013-03-01,2.375,3.08333333333333,3.33333333333333,1.58333333333333,1.5,3.25,2.45833333333333
2013-03-02,2.66666666666667,2.20833333333333,2.375,1,0.625,1.875,4.66666666666667
2013-03-03,3.70833333333333,3.375,2.875,1.95833333333333,1.33333333333333,2.66666666666667,2.625
2013-03-04,3,4.04166666666667,4.16666666666667,2.625,2.375,2.91666666666667,3.66666666666667
2013-03-05,4.20833333333333,3.66666666666667,3.54166666666667,3.5,2.83333333333333,3.58333333333333,5.45833333333333
2013-03-06,5.41666666666667,6.25,4.375,5.625,3.875,5.66666666666667,11.625
2013-03-07,6.04166666666667,6.79166666666667,5.75,6.16666666666667,4.75,5.75,12.8333333333333
2013-03-08,4.875,5.875,6.375,5.66666666666667,4.375,6.33333333333333,15.8333333333333
2013-03-09,4.66666666666667,7.04166666666667,6.33333333333333,7.375,4.95833333333333,6,15.2916666666667
2013-03-10,7.54166666666667,7.91666666666667,11.125,8.41666666666667,6.45833333333333,8.125,15.3333333333333
2013-03-11,7.04166666666667,8.25,10.0416666666667,6.27272727272727,4.95833333333333,6.625,10.9166666666667
2013-03-12,5,3.45833333333333,5.29166666666667,3.11764705882353,2.58333333333333,2.95833333333333,6.04166666666667
2013-03-13,4,3.04166666666667,4.83333333333333,2.88235294117647,2.125,4.125,6.95833333333333
2013-03-14,3.60869565217391,5.08333333333333,6.25,3.72727272727273,2.95833333333333,5.54166666666667,7.29166666666667
2013-03-15,5.625,5.04166666666667,6.04166666666667,3.91666666666667,3.75,5.54166666666667,7.04166666666667
2013-03-16,3.375,3.125,3.25,2.75,1.375,2.91666666666667,5.16666666666667
2013-03-17,5.33333333333333,4.16666666666667,4.08695652173913,4.08333333333333,2.33333333333333,7.125,7.33333333333333
2013-03-18,2.91666666666667,3.04166666666667,5.125,3,2.45833333333333,3.75,10.1666666666667
2013-03-19,3.41666666666667,3.58333333333333,4.16666666666667,4.125,2.625,4.66666666666667,12.4166666666667
2013-03-20,3,2.5,3.625,1.95833333333333,1.70833333333333,2.125,9
2013-03-21,9.41666666666667,10.6666666666667,10.5833333333333,9.20833333333333,7.08333333333333,8.91666666666667,14.875
2013-03-22,7.70833333333333,8.95833333333333,10.25,10,7.91666666666667,10.125,20.3333333333333
2013-03-23,6.91666666666667,8,7.45833333333333,7.875,5.29166666666667,8.29166666666667,16.0416666666667
2013-03-24,6.58333333333333,6.70833333333333,9.83333333333333,7.25,5.625,7,15.1666666666667
2013-03-25,3.83333333333333,5.95833333333333,9.91666666666667,6.25,5.45833333333333,5.625,13.1666666666667
2013-03-26,4.41666666666667,4.625,7.45833333333333,4.91666666666667,4.08333333333333,4.41666666666667,9.29166666666667
2013-03-27,3.95833333333333,4.66666666666667,5.91666666666667,4.66666666666667,3.29166666666667,3.875,9.125
2013-03-28,6.375,5.91666666666667,5.45833333333333,4.875,3.45833333333333,5.45833333333333,8.54166666666667
2013-03-29,6.75,8.20833333333333,6.75,5.70833333333333,4.66666666666667,6.20833333333333,7.79166666666667
2013-03-30,6.54166666666667,6.70833333333333,5.875,4.04166666666667,3.375,5.66666666666667,6.08333333333333
2013-03-31,8.20833333333333,8.54166666666667,8.125,5.70833333333333,4.83333333333333,6.70833333333333,7.45833333333333
2013-04-01,7.875,8.54166666666667,7.75,6.29166666666667,4.91666666666667,7.75,9.54166666666667
2013-04-02,6.29166666666667,6.75,6.41666666666667,5.54166666666667,4.125,5.625,8.33333333333333
2013-04-03,3.45833333333333,5.20833333333333,6.33333333333333,4.20833333333333,3.29166666666667,4.625,6.41666666666667
2013-04-04,4.60869565217391,5.29166666666667,6.16666666666667,4.04545454545455,3.04166666666667,4.04166666666667,5.20833333333333
2013-04-05,2.54166666666667,3.79166666666667,4.95833333333333,3,2.375,2.54166666666667,2.25
2013-04-06,3.66666666666667,4.125,3.33333333333333,2.41666666666667,1.83333333333333,4.25,3.375
2013-04-07,8.25,7.29166666666667,5.25,5,4,5.08333333333333,6.45833333333333
2013-04-08,6.375,9.375,8.625,7.45833333333333,5.29166666666667,6.20833333333333,12.5416666666667
2013-04-09,4.16666666666667,5.45833333333333,7.16666666666667,5.875,4,5.58333333333333,9.91666666666667
2013-04-10,3.16666666666667,4.41666666666667,4.625,4.08333333333333,3,3.91666666666667,6.66666666666667
2013-04-11,2.45833333333333,3.91666666666667,4.08333333333333,3.29166666666667,2.75,3.875,7.91666666666667
2013-04-12,2.83333333333333,4.16666666666667,4,3.08333333333333,2.41666666666667,3.25,5.29166666666667
2013-04-13,6.29166666666667,6.625,6.25,5.04166666666667,4.58333333333333,6.75,8.625
2013-04-14,10.375,10.2916666666667,9.08333333333333,10.0833333333333,7.5,14.9166666666667,13.1666666666667
2013-04-15,8.91666666666667,8.79166666666667,8.66666666666667,7,6.83333333333333,9,7.875
2013-04-16,6.91666666666667,8.83333333333333,10.2083333333333,8.91666666666667,6.20833333333333,11.9166666666667,14.5416666666667
2013-04-17,11.75,11.2083333333333,10.3333333333333,7.29166666666667,7.16666666666667,10.5,8.91666666666667
2013-04-18,7.8695652173913,9.58333333333333,11.7916666666667,7.375,5.41666666666667,7.41666666666667,10.3333333333333
2013-04-19,2.875,3.875,4.625,3.41666666666667,2.29166666666667,5.04166666666667,4.79166666666667
2013-04-20,5.29166666666667,5.41666666666667,4.91666666666667,6.25,3.45833333333333,9.91666666666667,8.91666666666667
2013-04-21,4.91666666666667,6.08333333333333,6.625,5.04166666666667,3.83333333333333,6.5,7.875
2013-04-22,4.33333333333333,7.375,8.5,6.91666666666667,4.29166666666667,7.125,10.4583333333333
2013-04-23,3.66666666666667,4.95833333333333,6.70833333333333,5.79166666666667,3.20833333333333,5.95833333333333,8.08333333333333
2013-04-24,2.875,4.375,5.83333333333333,3.66666666666667,3.16666666666667,4.75,5.16666666666667
2013-04-25,4.33333333333333,5.33333333333333,4.875,4.16666666666667,2.79166666666667,5.125,7.04166666666667
2013-04-26,6.375,5.91666666666667,7.375,4.58333333333333,3.75,7.25,11.875
2013-04-27,5.33333333333333,4.33333333333333,4.625,4.45833333333333,2.70833333333333,5.83333333333333,8.5
2013-04-28,5.75,8.16666666666667,8.125,6.29166666666667,4.5,8.08333333333333,10.875
2013-04-29,5.65217391304348,7.33333333333333,8.375,5.75,4.08333333333333,7.33333333333333,9.58333333333333
2013-04-30,2.17391304347826,2.83333333333333,4.04166666666667,3.20833333333333,1.875,4.29166666666667,5.79166666666667
2013-05-01,2.60869565217391,4.25,4.45833333333333,3.33333333333333,2.625,3.91666666666667,6.69565217391304
2013-05-02,4.79166666666667,4.29166666666667,4.45833333333333,4.79166666666667,3.20833333333333,9.54166666666667,7.08333333333333
2013-05-03,8.375,7.83333333333333,8,6.16666666666667,5.125,7.45833333333333,7.91304347826087
2013-05-04,6.375,6.79166666666667,8.08333333333333,5.29166666666667,4.41666666666667,7.5,9.04166666666667
2013-05-05,5.83333333333333,5.95833333333333,6.91666666666667,7.08333333333333,4.33333333333333,10.25,7.91666666666667
2013-05-06,3.70833333333333,4.83333333333333,4.04166666666667,3.75,3.41666666666667,6.79166666666667,5.79166666666667
2013-05-07,5,6,4.58333333333333,4.375,4.20833333333333,4.26086956521739,5.78260869565217
2013-05-08,8.625,8.95833333333333,8.31666666666667,7.5,5.79166666666667,7.875,9.70833333333333
2013-05-09,9.95833333333333,10.875,9.66666666666667,7.29166666666667,6.66666666666667,6.375,9.75
2013-05-10,7.58333333333333,8.45833333333333,8.17083333333333,6.22727272727273,4.41666666666667,7.73913043478261,7.60869565217391
2013-05-11,7.70833333333333,8.79166666666667,8.875,6.73913043478261,4.45833333333333,7.70833333333333,9.91666666666667
2013-05-12,6.47826086956522,7.83333333333333,8.125,6.30434782608696,3.875,7.41666666666667,9.20833333333333
2013-05-13,8.5,8.16666666666667,9.44166666666667,8.1304347826087,4.5,8.17391304347826,13.7272727272727
2013-05-14,6.18181818181818,6.25,6.04166666666667,5.58333333333333,3.45454545454545,7.45833333333333,9.47826086956522
2013-05-15,6.125,5.75,7.16666666666667,5.125,3.58333333333333,6.79166666666667,10.3913043478261
2013-05-16,3.91304347826087,3.16666666666667,3.91666666666667,3.33333333333333,2.34782608695652,4.08695652173913,4.83333333333333
2013-05-17,3.73913043478261,3.54166666666667,3.91666666666667,3.1304347826087,2.33333333333333,6.75,5.25
2013-05-18,5.33333333333333,4.70833333333333,5,4,2.69565217391304,7.70833333333333,10
2013-05-19,2.59090909090909,2.08333333333333,2.70833333333333,1.8695652173913,1.52380952380952,3.625,2.34782608695652
2013-05-20,4.26086956521739,4.70833333333333,5.875,4.83333333333333,3,4.95833333333333,6.375
2013-05-21,4.79166666666667,4.91666666666667,6.16666666666667,4.375,3.41666666666667,4.66666666666667,5.41666666666667
2013-05-22,5.58333333333333,5.91666666666667,6.54166666666667,5.20833333333333,3.75,5.66666666666667,9.52173913043478
2013-05-23,6.25,6,7.25,5.34782608695652,3.91666666666667,6.875,13
2013-05-24,5.8695652173913,5.58333333333333,6.75,4.58333333333333,3.40909090909091,4.63636363636364,7.45833333333333
2013-05-25,2.33333333333333,2.875,3.64583333333333,3.29166666666667,2.33333333333333,5.91666666666667,4.83333333333333
2013-05-26,5.20833333333333,4.79166666666667,5.45833333333333,5.375,3.82608695652174,8.39130434782609,5.54166666666667
2013-05-27,6.82608695652174,6.375,5.3375,5.21739130434783,3.95833333333333,8.21739130434783,7.83333333333333
2013-05-28,6.5,6,3.875,4,2.375,4.54166666666667,5.375
2013-05-29,5.5,5,6.66666666666667,4.58333333333333,3.16666666666667,4.1304347826087,5.375
2013-05-30,4.58333333333333,5.41666666666667,6.45833333333333,4.16666666666667,3.45833333333333,3.875,6.08333333333333
2013-05-31,4.17391304347826,5.04166666666667,4.83333333333333,4.20833333333333,2.5,3.91666666666667,5.45833333333333
2013-06-01,3.83333333333333,4.875,4.875,4.625,2.375,5,5.91666666666667
2013-06-02,2.17391304347826,2.75,3.375,3.29166666666667,1.8695652173913,5.54166666666667,3.16666666666667
2013-06-03,2.11111111111111,2.25,2.70833333333333,1.875,1.625,3.29166666666667,4.375
2013-06-04,2.36363636363636,3.33333333333333,2.875,2.79166666666667,2.70833333333333,3.875,4.79166666666667
2013-06-05,2.52173913043478,3.20833333333333,3.75,3.04166666666667,2.75,3.875,3.625
2013-06-06,2.73684210526316,2.65,3.82083333333333,3,2.82608695652174,3.65217391304348,2.52173913043478
2013-06-07,2.42857142857143,3.70833333333333,3.6875,3.125,2.69565217391304,4.39130434782609,2.25
2013-06-08,2.43478260869565,1.95833333333333,2.83333333333333,1.875,1.85,2.65217391304348,2.66666666666667
2013-06-09,3.91666666666667,4.08333333333333,3.875,2.54166666666667,2.75,2.45,4.5
2013-06-10,5.95833333333333,8.29166666666667,5.42083333333333,4.75,4.70833333333333,8.04166666666667,8.18181818181818
2013-06-11,3.21739130434783,4.69583333333333,6.25833333333333,3.375,3,4.30434782608696,7.13636363636364
2013-06-12,2.39130434782609,3.08333333333333,3.75,2.20833333333333,1.95833333333333,4.125,4.875
2013-06-13,5.75,6.25,5.95833333333333,4.58333333333333,2.875,4.91304347826087,6.18181818181818
2013-06-14,6.43478260869565,6.16666666666667,6.475,4.95833333333333,4.375,8.41666666666667,7.04347826086957
2013-06-15,7,7.29166666666667,7.90833333333333,4.25,4.08333333333333,4.54166666666667,8.69565217391304
2013-06-16,5.52173913043478,4.54166666666667,5.16666666666667,2.13636363636364,2.41666666666667,5.04347826086957,3.29166666666667
2013-06-17,4.5,4.08333333333333,4.29166666666667,2.30434782608696,2.29166666666667,4.39130434782609,3.875
2013-06-18,3,3.43478260869565,2.91304347826087,2.69565217391304,1.9,3.52173913043478,5.1304347826087
2013-06-19,2.83333333333333,3.33333333333333,3.66666666666667,2.79166666666667,1.95833333333333,5.75,6.54166666666667
2013-06-20,3.79166666666667,4.375,2.875,3.41666666666667,2.34782608695652,6.23076923076923,3.54166666666667
2013-06-21,5.45833333333333,5.75,5.00833333333333,4.45833333333333,3.66666666666667,7.625,6
2013-06-22,8.875,9.625,8.33333333333333,6.41666666666667,4.5,8.43478260869565,8.52173913043478
2013-06-23,7.75,9.79166666666667,9.54166666666667,6.70833333333333,5.08333333333333,9.16666666666667,13.5416666666667
2013-06-24,3.125,3.25,4.625,1.83333333333333,2,2.78260869565217,6
2013-06-25,3.66666666666667,4.08333333333333,2.14583333333333,2.57142857142857,1.77272727272727,3.75,4.41666666666667
2013-06-26,2.95238095238095,3.45833333333333,3.58333333333333,2.1304347826087,1.65217391304348,2.68181818181818,4.91666666666667
2013-06-27,3.16666666666667,4.45833333333333,5.91666666666667,4.08333333333333,2.54166666666667,5.875,7.70833333333333
2013-06-28,4.45833333333333,6,8.29166666666667,4.66666666666667,3.33333333333333,5.875,9.54166666666667
2013-06-29,3.79166666666667,5.875,6.41666666666667,4.875,2.54166666666667,6.625,8.16666666666667
2013-06-30,6.08333333333333,6.875,8.09583333333333,6.79166666666667,4.375,9.08333333333333,11.25
2013-07-01,4.66666666666667,5.08333333333333,5.33333333333333,4.54166666666667,2.375,5.95833333333333,7.70833333333333
2013-07-02,5.70833333333333,6,5.33333333333333,5.04166666666667,3.66666666666667,8.95833333333333,7.70833333333333
2013-07-03,5.125,5.04166666666667,6.125,4.875,3.25,7.29166666666667,6.73684210526316
2013-07-04,5.75,6.91666666666667,8.58333333333333,5.75,3.79166666666667,8.75,9.22222222222222
2013-07-05,3.54166666666667,3.20833333333333,3.89583333333333,4.58333333333333,2.41666666666667,7.875,6.04347826086957
2013-07-06,3.16666666666667,3.375,3.47916666666667,4.41666666666667,2.20833333333333,8.08333333333333,6.41666666666667
2013-07-07,1.60869565217391,2.20833333333333,2.875,1.57894736842105,1.33333333333333,2.95833333333333,2.63636363636364
2013-07-08,1.68421052631579,1.875,2.58333333333333,1.69565217391304,2.125,2.73913043478261,2.39130434782609
2013-07-09,2.04545454545455,3.125,2.25,2.25,1.625,4.70833333333333,1.79166666666667
2013-07-10,1.94736842105263,2.625,2.83333333333333,1.83333333333333,1.86363636363636,4.70833333333333,2.125
2013-07-11,2.15789473684211,2.375,2.75833333333333,1.66666666666667,2.43478260869565,2.125,2.08333333333333
2013-07-12,2.63157894736842,3.04166666666667,2.29166666666667,2.45833333333333,1.42857142857143,2.04166666666667,2.20833333333333
2013-07-13,3,2.91666666666667,3.125,3.16666666666667,1.79166666666667,3.625,3.78260869565217
2013-07-14,2.66666666666667,3.83333333333333,2.3125,2.75,1.70833333333333,2.625,5.375
2013-07-15,2.33333333333333,3.45833333333333,3.91666666666667,2.33333333333333,1.56521739130435,5.125,6.66666666666667
2013-07-16,2.91304347826087,3.08333333333333,3.41666666666667,2.29166666666667,1.60869565217391,5.79166666666667,5.45833333333333
2013-07-17,2.47619047619048,2.79166666666667,2.75,2.125,1.43478260869565,5,5.54166666666667
2013-07-18,1.63636363636364,2.25,3,1.72727272727273,1.80952380952381,2.875,3.25
2013-07-19,1.9,2.91666666666667,3.83333333333333,3.04166666666667,2.54166666666667,2.70833333333333,3.875
2013-07-20,3.21739130434783,3.875,4.25,3.125,3.25,3.34782608695652,5.66666666666667
2013-07-21,2.41666666666667,3.33333333333333,3.5,3.75,2.75,2.83333333333333,6.54166666666667
2013-07-22,2.7,3.66666666666667,4.25,2.83333333333333,2.875,2.73913043478261,7.25
2013-07-23,3.875,4.33333333333333,3.58333333333333,2.625,2.95833333333333,4.29166666666667,4.18181818181818
2013-07-24,3.66666666666667,5.5,4.58333333333333,3.5,3.95833333333333,4.25,5.60869565217391
2013-07-25,3.04545454545455,3.16666666666667,3.06666666666667,1.69565217391304,2.08333333333333,2.20833333333333,2.75
2013-07-26,3.125,3.125,3.16666666666667,1.91304347826087,2,1.95652173913043,3.16666666666667
2013-07-27,3.375,4.125,3.47916666666667,2.79166666666667,2.08333333333333,2,2.79166666666667
2013-07-28,3,3.70833333333333,3.02083333333333,2.54166666666667,1.70833333333333,3.70833333333333,2.5
2013-07-29,4.54166666666667,5.375,4.225,3.75,2.83333333333333,4.66666666666667,4.65217391304348
2013-07-30,3.20833333333333,5.70833333333333,5.71666666666667,3.75,2.875,4.66666666666667,6
2013-07-31,5.66666666666667,4.70833333333333,4.875,3.5,2.80952380952381,3.60869565217391,6.43478260869565
2013-08-01,5.41666666666667,5.83333333333333,5.58333333333333,4.375,5,5.75,5.91666666666667
2013-08-02,6.20833333333333,7,7.725,6.95833333333333,4.75,11.7083333333333,10.7916666666667
2013-08-03,4.75,5.41666666666667,6.8,4.70833333333333,3.375,7.125,10.9166666666667
2013-08-04,3.18181818181818,3.125,3.5,2.91666666666667,1.95652173913043,3.95833333333333,5.25
2013-08-05,4.41666666666667,4.45833333333333,4.91666666666667,3.5,2.54166666666667,3.875,5.29166666666667
2013-08-06,4.08333333333333,4.29166666666667,3.66666666666667,2.375,2.79166666666667,3.34782608695652,4.04166666666667
2013-08-07,2.58333333333333,2.75,2.1875,1.70833333333333,1.45,3.33333333333333,3.5
2013-08-08,4.79166666666667,5.16666666666667,4.46666666666667,4.29166666666667,3.73684210526316,7.29166666666667,5.47826086956522
2013-08-09,4.5,5,5.75,3.91666666666667,2.45833333333333,4.25,7.625
2013-08-10,3.41666666666667,4.5,4.75833333333333,3.58333333333333,2.5,4.75,5.72727272727273
2013-08-11,5.04166666666667,6.33333333333333,7.33333333333333,4.33333333333333,2.79166666666667,6,9.91666666666667
2013-08-12,4.33333333333333,5.33333333333333,6.62083333333333,4.33333333333333,2.66666666666667,5.875,8.91666666666667
2013-08-13,3.5,4.83333333333333,4.70833333333333,2.41666666666667,2.09090909090909,3.41666666666667,3.95833333333333
2013-08-14,4.5,4.08333333333333,3.54166666666667,4.08333333333333,2.58333333333333,6.25,4.79166666666667
2013-08-15,5.29166666666667,4.70833333333333,6.30416666666667,4.20833333333333,3.45833333333333,6.04166666666667,6.125
2013-08-16,4.54545454545455,5.5,4.57083333333333,3.875,2.54166666666667,5.875,6.41666666666667
2013-08-17,7.125,6.83333333333333,7.225,6.29166666666667,3.95833333333333,9.45833333333333,11.9166666666667
2013-08-18,5.25,6,6.5375,3.91666666666667,2.79166666666667,6,10.6086956521739
2013-08-19,4.625,5.41666666666667,6.125,3.875,2.75,6.75,9.41666666666667
2013-08-20,5.33333333333333,5.79166666666667,5.20833333333333,4.58333333333333,3.58333333333333,9.45833333333333,6.5
2013-08-21,4.5,6.58333333333333,7.08333333333333,5.16666666666667,3.52941176470588,5.41666666666667,7.1304347826087
2013-08-22,4.33333333333333,3.8695652173913,4.34782608695652,2.69565217391304,1.95833333333333,4.17391304347826,5.09090909090909
2013-08-23,4.625,5.5,2.83333333333333,3.83333333333333,3.04166666666667,5.16666666666667,5.70833333333333
2013-08-24,4.08333333333333,3.91666666666667,3.8125,2.90909090909091,1.73913043478261,4.65217391304348,3.83333333333333
2013-08-25,4.45833333333333,3.54166666666667,3.54166666666667,2.33333333333333,1.91666666666667,3.08333333333333,3.95833333333333
2013-08-26,1.9,2.125,2.45833333333333,1.54166666666667,1.34782608695652,3.79166666666667,3.20833333333333
2013-08-27,2.47368421052632,3.54166666666667,3.33333333333333,2.69565217391304,2.08333333333333,3.58333333333333,5.58333333333333
2013-08-28,2.54545454545455,3.16666666666667,2.83333333333333,3.04166666666667,2.04761904761905,5.39130434782609,4.45833333333333
2013-08-29,2.91666666666667,4.75,6.33333333333333,3.91666666666667,2.75,5.75,8
2013-08-30,4.625,5.45833333333333,6.675,5.25,3.41666666666667,8.41666666666667,9.33333333333333
2013-08-31,3.39130434782609,4.79166666666667,6.25,3.91666666666667,2.56521739130435,5.79166666666667,10.0833333333333
2013-09-01,3.82608695652174,6.125,7.95833333333333,4.91666666666667,2.91666666666667,9.33333333333333,13.0833333333333
2013-09-02,3.33333333333333,5.70833333333333,8.25,4.79166666666667,3.20833333333333,8.45833333333333,10.2083333333333
2013-09-03,3.66666666666667,3.04166666666667,3.08333333333333,4.08333333333333,2.33333333333333,8.79166666666667,6.41666666666667
2013-09-04,4.08333333333333,5.16666666666667,4.3875,4.375,3.125,9,8
2013-09-05,3.13636363636364,3.08333333333333,4.04166666666667,2.45454545454545,1.95833333333333,3.45833333333333,5.04166666666667
2013-09-06,4.08333333333333,3.79166666666667,4.79166666666667,3.75,2.375,5.16666666666667,8
2013-09-07,4.54166666666667,4.91666666666667,7.41666666666667,4.41666666666667,3.25,7.25,10.4583333333333
2013-09-08,2.8,3.5,5.16666666666667,2.79166666666667,2.42857142857143,3.39130434782609,4.125
2013-09-09,5.31818181818182,2.58333333333333,4.625,2.81818181818182,2.19047619047619,3.45454545454545,7.91666666666667
2013-09-10,3.54166666666667,4.08333333333333,5.94583333333333,3.08333333333333,2.625,3.91666666666667,8.08333333333333
2013-09-11,2,4.83333333333333,6.125,3.83333333333333,2.375,4.08333333333333,6.08333333333333
2013-09-12,3.54166666666667,5.08333333333333,5.25,3.43478260869565,2.58333333333333,5.79166666666667,7.54166666666667
2013-09-13,1.9047619047619,1.82608695652174,3.34782608695652,1.54166666666667,1.25,2.28571428571429,4.75
2013-09-14,2.36363636363636,2.33333333333333,3.375,2.52380952380952,1.5,4.57142857142857,5.41666666666667
2013-09-15,9.04166666666667,9.375,10.5,8.75,5.45833333333333,11.2173913043478,14.1363636363636
2013-09-16,8.25,9.25,10.2173913043478,6.375,4.5,10.5652173913043,14.8333333333333
2013-09-17,7.125,8.33333333333333,4.41666666666667,4.125,2,3.91304347826087,8.66666666666667
2013-09-18,4.58333333333333,5.375,6.20833333333333,4.04166666666667,2.58333333333333,5.95833333333333,10.4166666666667
2013-09-19,5.83333333333333,7.08333333333333,8.15833333333333,6.70833333333333,3.91666666666667,8.16666666666667,10.375
2013-09-20,3.375,4.45833333333333,3.91666666666667,3.625,2.5,6.20833333333333,7.20833333333333
2013-09-21,3.65217391304348,3.79166666666667,4.08333333333333,4.83333333333333,2.79166666666667,7.58333333333333,6.58333333333333
2013-09-22,4.82608695652174,5.79166666666667,4.125,4.25,2.79166666666667,6.45833333333333,5.95833333333333
2013-09-23,7.25,6.16666666666667,4.91666666666667,4,3.25,4.375,5.47826086956522
2013-09-24,3.25,4.29166666666667,3.75,2.70833333333333,2.54166666666667,3.125,4.34782608695652
2013-09-25,2,2.25,2.70833333333333,2.30434782608696,1.79166666666667,3.125,6.22727272727273
2013-09-26,2.77777777777778,3.66666666666667,4.83333333333333,3.33333333333333,2.58333333333333,3.20833333333333,6.25
2013-09-27,2.91304347826087,4.16666666666667,3.95833333333333,2.66666666666667,2.125,1.59090909090909,4.54166666666667
2013-09-28,2.14285714285714,3.95833333333333,3.79166666666667,3.83333333333333,3.25,3.375,4.20833333333333
2013-09-29,3.56521739130435,5.625,5.25,4.625,3.58333333333333,4.91666666666667,8.04166666666667
2013-09-30,4.54166666666667,6.29166666666667,5.125,5.875,3.91666666666667,5.5,9.125
2013-10-01,4.5,6.70833333333333,7,6.04166666666667,4.04166666666667,5.45833333333333,12.9583333333333
2013-10-02,5.45833333333333,6.79166666666667,7.33333333333333,5.29166666666667,4.25,5.54166666666667,9.91666666666667
2013-10-03,3.0952380952381,4.33333333333333,4.625,3.29166666666667,2.875,4.91666666666667,6.75
2013-10-04,2.70833333333333,3.83333333333333,4.29166666666667,3.1304347826087,1.95833333333333,3.54166666666667,5.95833333333333
2013-10-05,4.625,4.20833333333333,4.58333333333333,4.41666666666667,2.91666666666667,8.41666666666667,7.16666666666667
2013-10-06,5.875,4.33333333333333,5.33333333333333,5.04166666666667,3.16666666666667,8.75,8.20833333333333
2013-10-07,6.20833333333333,5.16666666666667,6.16666666666667,5.79166666666667,3.65217391304348,9.95833333333333,9.30434782608696
2013-10-08,2.31818181818182,4,5.625,3.33333333333333,2,4.29166666666667,9.125
2013-10-09,4.8,4.83333333333333,6.95833333333333,3.875,3,6.625,13.4583333333333
2013-10-10,2.91304347826087,3.58333333333333,5.25,3.16666666666667,2.25,5.79166666666667,11
2013-10-11,2.04545454545455,3.375,6,2.79166666666667,2.375,2.59090909090909,6.25
2013-10-12,2.75,3.41666666666667,5.45833333333333,3.29166666666667,3,2.95652173913043,7.70833333333333
2013-10-13,1.25,2.5,4.04166666666667,2.20833333333333,1.70833333333333,2.09090909090909,7.125
2013-10-14,2.3,2.25,4.75,2.41666666666667,2.27272727272727,2.39130434782609,6.83333333333333
2013-10-15,5.875,5,3.5,3.66666666666667,2.54545454545455,4.54166666666667,6.83333333333333
2013-10-16,4.73913043478261,5.83333333333333,6.375,4.29166666666667,2.79166666666667,6.54166666666667,7.125
2013-10-17,4.20833333333333,4.20833333333333,3.625,2.66666666666667,2.52173913043478,3.91666666666667,6.29166666666667
2013-10-18,5.95833333333333,6.83333333333333,7.91666666666667,6.04166666666667,4,6.70833333333333,9.45833333333333
2013-10-19,4.66666666666667,4.625,4,3.20833333333333,2.70833333333333,3.5,4.70833333333333
2013-10-20,3.08333333333333,4.33333333333333,5.65416666666667,2.875,3.25,2.25,5.54166666666667
2013-10-21,5,5.125,5.09166666666667,3.75,2.625,4.125,6.04166666666667
2013-10-22,4.3,4.75,4.34166666666667,4.25,3.04166666666667,8.16666666666667,6.5
2013-10-23,4.26315789473684,5.13333333333333,7.675,4.41666666666667,2.95833333333333,6.21739130434783,10.8181818181818
2013-10-24,5.125,5.75,4.45833333333333,4.16666666666667,2.78260869565217,3.66666666666667,5.91304347826087
2013-10-25,3.33333333333333,4.83333333333333,5.75,4.33333333333333,3.66666666666667,4.5,9.29166666666667
2013-10-26,6.83333333333333,6.29166666666667,5.63333333333333,4.69565217391304,3.54166666666667,9.1304347826087,7.91666666666667
2013-10-27,8.41666666666667,9.20833333333333,9.20833333333333,5.75,5.20833333333333,11.0833333333333,11.7083333333333
2013-10-28,9,6.33333333333333,8.33333333333333,4.79166666666667,3.58333333333333,8.33333333333333,9.91304347826087
2013-10-29,5.43478260869565,4.79166666666667,7.08333333333333,3.75,2.75,6.625,10.4347826086957
2013-10-30,5.91304347826087,6.66666666666667,5.38333333333333,4.95652173913043,3.625,8.95652173913044,9.625
2013-10-31,6.25,5.75,6.70833333333333,4.26086956521739,4.04166666666667,10.0833333333333,11.1304347826087
2013-11-01,2.81818181818182,3.45833333333333,3.83333333333333,3.33333333333333,2.66666666666667,5.91666666666667,10.0454545454545
2013-11-02,11.0909090909091,9.25,8.8,6.125,4.95652173913043,7.36363636363636,8.63636363636364
2013-11-03,5.8695652173913,5.125,6.42083333333333,3.1304347826087,2.21739130434783,3.56521739130435,8.80952380952381
2013-11-04,4.09090909090909,3.66666666666667,4.5,2.54166666666667,2.125,2.28571428571429,5.42857142857143
2013-11-05,8.375,6.41666666666667,7.63333333333333,4.625,3.16666666666667,7.41666666666667,8.95454545454546
2013-11-06,4.17391304347826,3.5,4.95833333333333,2.95833333333333,2.25,5.83333333333333,9.05
2013-11-07,6.21739130434783,6,7.00833333333333,4.33333333333333,4.125,9.52173913043478,10.9166666666667
2013-11-08,5.30434782608696,4.16666666666667,5.7125,3,2.75,5.47826086956522,8.05
2013-11-09,3.20833333333333,3.25,5.54166666666667,2.66666666666667,2.33333333333333,5.04166666666667,6.04347826086957
2013-11-10,4.16666666666667,4,5.04166666666667,3.16666666666667,3.1304347826087,5.91304347826087,7.70833333333333
2013-11-11,3.75,5,6.70833333333333,3.83333333333333,3,6.95833333333333,8.95833333333333
2013-11-12,4.04347826086957,3.75,5.5,3.58333333333333,2.33333333333333,5.82608695652174,10.9166666666667
2013-11-13,7.95652173913043,6.375,6.95833333333333,5.625,4,11.5416666666667,10.8181818181818
2013-11-14,6.04166666666667,5.625,7.20833333333333,4.82608695652174,3.83333333333333,7.83333333333333,14.2173913043478
2013-11-15,2.625,3.125,4.5,2.625,1.79166666666667,7.125,9.70833333333333
2013-11-16,2.875,3.45833333333333,5.16666666666667,3.56521739130435,2.41666666666667,6.83333333333333,9.20833333333333
2013-11-17,3.54166666666667,3.29166666666667,3.66666666666667,2.04761904761905,2.91666666666667,1.77777777777778,3.79166666666667
2013-11-18,5.25,3.58333333333333,5.16666666666667,3.17391304347826,2.58333333333333,6.16666666666667,9.5
2013-11-19,5.36363636363636,4.20833333333333,7,4.04166666666667,2.95833333333333,7.125,12.6818181818182
2013-11-20,9.125,8.16666666666667,10.3333333333333,7.25,5.33333333333333,10.7083333333333,17.625
2013-11-21,5.41666666666667,4.54166666666667,6.20833333333333,4.54166666666667,3.16666666666667,7.83333333333333,10.75
2013-11-22,3.41666666666667,2.625,3.04166666666667,1.73684210526316,1.60869565217391,2,3.41666666666667
2013-11-23,1.33333333333333,1.29166666666667,3.875,1.66666666666667,1.45454545454545,2.47619047619048,5.5
2013-11-24,2.0952380952381,1.95833333333333,2.79166666666667,1.36842105263158,1.21739130434783,1.31578947368421,3.60869565217391
2013-11-25,1.68181818181818,1.0625,2.98333333333333,1.45454545454545,1.0952380952381,2.08695652173913,3.65217391304348
2013-11-26,1.22727272727273,2.375,4.58333333333333,2.04347826086957,1.33333333333333,4.45833333333333,7.70833333333333
2013-11-27,1.15789473684211,2.70833333333333,4.08333333333333,1.79166666666667,1.39130434782609,3.73913043478261,6.91666666666667
2013-11-28,1,1.75,3.41666666666667,1.69565217391304,1.29166666666667,3.15,4.5
2013-11-29,5,5.45833333333333,8.125,4.95833333333333,3.16666666666667,7.56521739130435,14.5416666666667
2013-11-30,3.08695652173913,2.375,4.45833333333333,2.375,1.69565217391304,3.75,7.41666666666667
2013-12-01,1.72727272727273,1.75,2.95833333333333,1.47368421052632,1.21052631578947,1.86363636363636,4.5
2013-12-02,3.41666666666667,3.125,2.33333333333333,3.16666666666667,1.91666666666667,7.41666666666667,6.79166666666667
2013-12-03,3.77272727272727,4.17391304347826,5.13333333333333,3.9047619047619,2.82608695652174,7.47619047619048,8.69565217391304
2013-12-04,3.91304347826087,2.70833333333333,6.175,3,2.45833333333333,6.95833333333333,11.6086956521739
2013-12-05,8.625,9.5,11.2916666666667,6.83333333333333,5.5,10.1666666666667,18.0869565217391
2013-12-06,3.875,3.66666666666667,6.58333333333333,2.875,2.56521739130435,4.5,6.66666666666667
2013-12-07,4.04166666666667,4.04166666666667,6.08333333333333,3.95833333333333,3.625,7.83333333333333,9.66666666666667
2013-12-08,5.66666666666667,5.33333333333333,9.75,6.875,4.91666666666667,10.5,11.5
2013-12-09,5.41666666666667,5.29166666666667,5.125,6.125,4.41666666666667,11.9166666666667,8.875
2013-12-10,6.79166666666667,7.75,6.02916666666667,6.95833333333333,5.70833333333333,14.5416666666667,12.5
2013-12-11,8.5,8.20833333333333,6.45833333333333,6.79166666666667,5.91666666666667,10.5416666666667,11.4166666666667
2013-12-12,7.75,6.83333333333333,6.79166666666667,5.70833333333333,5.5,12.9583333333333,9.58333333333333
2013-12-13,8.38095238095238,7.04166666666667,8.46666666666667,5.8695652173913,5.5,10.8333333333333,10.8333333333333
2013-12-14,10.4583333333333,9.20833333333333,9.83333333333333,7.625,6.25,13.4583333333333,13.1818181818182
2013-12-15,6,6.33333333333333,7.54583333333333,5.75,4.54166666666667,10.9583333333333,12.125
2013-12-16,5.75,5.375,6.84583333333333,4.5,3.75,9.5,11.2173913043478
2013-12-17,7.25,7.33333333333333,5.54166666666667,7.08333333333333,4.75,13.5,12.9166666666667
2013-12-18,9.75,9.33333333333333,9.37916666666667,8.18181818181818,6.54166666666667,12.695652173913,13.0869565217391
2013-12-19,8.06666666666667,6.95833333333333,9.5,5.54166666666667,4.91666666666667,10.6666666666667,13.3333333333333
2013-12-20,10.7391304347826,8.54166666666667,10.4166666666667,7.82608695652174,6.25,13.5,13.1739130434783
2013-12-21,9.47619047619048,7.625,9.52916666666667,6.30434782608696,5.20833333333333,11.7916666666667,12.5217391304348
2013-12-22,8.5,7.20833333333333,8.6,5.13636363636364,5.16666666666667,10.25,12.5217391304348
2013-12-23,10.0833333333333,8.625,8.84583333333333,7.57142857142857,5.58333333333333,10.4782608695652,11.4347826086957
2013-12-24,9.1304347826087,8.43478260869565,11.6217391304348,7.58333333333333,6.65217391304348,11.9090909090909,17.1739130434783
2013-12-25,3.04347826086957,3.08333333333333,3.58333333333333,3.625,2.20833333333333,6.33333333333333,12.875
2013-12-26,8.82608695652174,7.70833333333333,7.39166666666667,5.66666666666667,4.34782608695652,8,8.625
2013-12-27,12.6521739130435,13,14.0833333333333,9.39130434782609,7.91666666666667,10.125,14.375
2013-12-28,3.58333333333333,3.75,7.16666666666667,3.78260869565217,3.16666666666667,6,11.0416666666667
2013-12-29,6.91666666666667,5.90416666666667,6.79166666666667,5.375,4.66666666666667,7.79166666666667,9.56521739130435
2013-12-30,5.34782608695652,5.375,6.9,3.79166666666667,3.20833333333333,5.79166666666667,6.375
2013-12-31,7.69565217391304,6.375,7.4875,5.73913043478261,4.83333333333333,9.45454545454546,9.79166666666667
2014-01-01,5.08695652173913,5.33333333333333,7.4625,4.58333333333333,3.54166666666667,4.52173913043478,8.34782608695652
2014-01-02,7.8695652173913,7.375,8.17916666666667,5.375,4.78260869565217,8.79166666666667,8.58333333333333
2014-01-03,12.125,10.5,11.125,9.08333333333333,7.625,14.2272727272727,14.9130434782609
2014-01-04,4.17391304347826,4.79166666666667,4.83333333333333,3.70833333333333,2.79166666666667,5.60869565217391,6.58333333333333
2014-01-05,8.04166666666667,7.20833333333333,7.42916666666667,5.875,5.20833333333333,10.375,9.5
2014-01-06,12.75,9.75,10.6666666666667,8.41666666666667,7.08333333333333,13.9565217391304,12.9583333333333
2014-01-07,9.08333333333333,7.16666666666667,9.95833333333333,6.04166666666667,5.66666666666667,7.78260869565217,11.1304347826087
2014-01-08,2.34782608695652,3.34782608695652,4.45833333333333,2.43478260869565,2.45454545454545,3.15,7.125
2014-01-09,3.08695652173913,3.25,6.125,2.625,2.54166666666667,3.79166666666667,6.375
2014-01-10,5.04347826086957,3.70833333333333,5.2375,3.04166666666667,2.56521739130435,4.69565217391304,7.04347826086957
2014-01-11,4.91304347826087,4.375,4.5,2.79166666666667,2.21739130434783,4.375,6.47826086956522
2014-01-12,7.17391304347826,7.83333333333333,8.42916666666667,5.58333333333333,5.25,8.34782608695652,10.8260869565217
2014-01-13,3.81818181818182,3.95652173913043,4.5,3,2.30434782608696,4.52380952380952,6.95833333333333
2014-01-14,5.29166666666667,5.375,4.7375,3.91666666666667,2.91666666666667,7.20833333333333,6.125
2014-01-15,6.70833333333333,5.58333333333333,5.50833333333333,5.33333333333333,3.875,7.75,7.79166666666667
2014-01-16,3.91666666666667,3.29166666666667,4.16666666666667,2.79166666666667,3,3.09090909090909,4.875
2014-01-17,2.58333333333333,3.08333333333333,4.25,2.04166666666667,1.91666666666667,2.39130434782609,3.54166666666667
2014-01-18,1.76190476190476,2.04166666666667,4.125,1.38095238095238,1.47619047619048,3.75,3.91666666666667
2014-01-19,5.95652173913043,3.75,4.08333333333333,2.875,2.125,4.45833333333333,4.66666666666667
2014-01-20,4.26086956521739,3.70833333333333,4.33333333333333,3.66666666666667,2.21739130434783,6.625,6.65217391304348
2014-01-21,5.82608695652174,5.875,5.875,5.70833333333333,4.08333333333333,9,10.25
2014-01-22,7.52173913043478,4.83333333333333,6.45833333333333,5,3.16666666666667,6.25,8.26086956521739
2014-01-23,7.16666666666667,5.79166666666667,7.375,4.58333333333333,3.20833333333333,7.1,10.2857142857143
2014-01-24,7.95833333333333,6.79166666666667,5.91666666666667,4.70833333333333,3.70833333333333,8.08333333333333,10.0833333333333
2014-01-25,8.625,8.33333333333333,8.91666666666667,7.45833333333333,5,10.5909090909091,12.75
2014-01-26,13.625,11.875,10.1833333333333,10.0833333333333,6.54166666666667,14.7916666666667,14.6190476190476
2014-01-27,14.0434782608696,12.5416666666667,10,9.91666666666667,5.58333333333333,11.4782608695652,10.7826086956522
2014-01-28,7.66666666666667,6.70833333333333,7.375,5.20833333333333,3.79166666666667,7.54166666666667,11.6666666666667
2014-01-29,5.95652173913043,4.58333333333333,6.54166666666667,3.625,2.29166666666667,4.90909090909091,6.08333333333333
2014-01-30,2.81818181818182,3.73913043478261,4.52173913043478,3,2.375,5.65217391304348,8.78260869565217
2014-01-31,7.71428571428571,7.79166666666667,7.34166666666667,5.70833333333333,5.08333333333333,9.04545454545454,10.3333333333333
2014-02-01,15.5,13.3333333333333,11.2583333333333,8.70833333333333,6.91666666666667,12.2083333333333,11.375
2014-02-02,8.41666666666667,8.16666666666667,8.875,6.66666666666667,5.75,11.4583333333333,12.5
2014-02-03,5.1304347826087,7.17083333333333,8.88333333333333,5.95652173913043,5.95652173913043,8.13636363636364,10.5454545454545
2014-02-04,7.16666666666667,6.875,7.875,6.375,4.83333333333333,7.1304347826087,8.79166666666667
2014-02-05,9.875,9.16666666666667,10.625,6.41666666666667,5.08333333333333,5.41666666666667,11.4166666666667
2014-02-06,3.625,3.70833333333333,5.75416666666667,3.83333333333333,2.83333333333333,5.78260869565217,6.8695652173913
2014-02-07,6.66666666666667,6.58333333333333,6.625,4.69565217391304,4.20833333333333,6.41666666666667,8.61904761904762
2014-02-08,14.6666666666667,10.7916666666667,9.65833333333333,7.08333333333333,6.83333333333333,7.43478260869565,9.52173913043478
2014-02-09,9.625,8.29166666666667,9.25,5.375,4.5,7.54166666666667,11.3181818181818
2014-02-10,7.81818181818182,5.875,4.5,4.16666666666667,2.7,7.83333333333333,7.31818181818182
2014-02-11,10.1,6.41666666666667,7.9875,5.80952380952381,4.54166666666667,11.2631578947368,11.2105263157895
2014-02-12,12.4782608695652,11.5416666666667,11.1541666666667,8.45833333333333,6.66666666666667,9.58333333333333,12.1
2014-02-13,8.90909090909091,7.66666666666667,11.7083333333333,5.83333333333333,5.33333333333333,8.63636363636364,11.4090909090909
2014-02-14,7.65217391304348,6.41666666666667,6.54166666666667,5.5,3.91304347826087,8.41666666666667,11.4166666666667
2014-02-15,5.875,7.08333333333333,9.3625,5.54166666666667,4.66666666666667,7.70833333333333,14.695652173913
2014-02-16,4.41666666666667,5.25,5.125,3.79166666666667,3.125,5.125,6.68181818181818
2014-02-17,1.90909090909091,2.33333333333333,7.08333333333333,2.82608695652174,3.83333333333333,3.08333333333333,6.91666666666667
2014-02-18,2.65217391304348,2.75,5.29166666666667,2.91666666666667,2.75,3.91666666666667,5.41666666666667
2014-02-19,5.83333333333333,5.125,4.75,4.54166666666667,3.58333333333333,4.82608695652174,6.20833333333333
2014-02-20,7.68181818181818,7.25,9.17083333333333,5.68181818181818,5.56521739130435,7.79166666666667,10.8571428571429
2014-02-21,9.75,8.5,10.625,6.82608695652174,5.95833333333333,10.375,12.6666666666667
2014-02-22,9,7.5,8.95833333333333,7,5.5,12.2083333333333,11.4166666666667
2014-02-23,7.75,7.41666666666667,9.625,7.04347826086957,6.58333333333333,8.91666666666667,12.625
2014-02-24,6.04347826086957,6.08333333333333,6.375,4.91666666666667,4.95833333333333,7.83333333333333,8.45833333333333
2014-02-25,10.3333333333333,8.54166666666667,8.85416666666667,7.29166666666667,6.08333333333333,10.695652173913,11.8333333333333
2014-02-26,8.125,7.75,9.54166666666667,6.91666666666667,5.79166666666667,9.95833333333333,10.875
2014-02-27,7.09523809523809,6.29166666666667,7.22916666666667,4.52173913043478,3.625,6.52173913043478,8.39130434782609
2014-02-28,6.625,5.29166666666667,5.6625,3.625,2.41666666666667,5.375,7.29166666666667
2014-03-01,3.73913043478261,4.125,4.45833333333333,3.91304347826087,2.91666666666667,6.25,7.95652173913043
2014-03-02,6.26086956521739,5.125,4.15416666666667,4.41666666666667,2.95652173913043,6.59090909090909,7.17391304347826
2014-03-03,6.66666666666667,5.20833333333333,5,3.95833333333333,2.79166666666667,5.04166666666667,5.45833333333333
2014-03-04,2.875,2.91666666666667,5.54166666666667,3.16666666666667,2.65217391304348,3.58333333333333,7.95652173913043
2014-03-05,5.125,5.08333333333333,5.75,5.9375,3.95833333333333,10.0416666666667,8.79166666666667
2014-03-06,5.45833333333333,4.33333333333333,5.5,4.06666666666667,3.875,3.125,4.5
2014-03-07,5.33333333333333,4.91666666666667,7.6125,4.95833333333333,3.54166666666667,7.30434782608696,9.625
2014-03-08,8.47826086956522,11.1666666666667,10.0833333333333,7.16666666666667,7.20833333333333,14.0833333333333,11.3913043478261
2014-03-09,2.28571428571429,2.5,5.66666666666667,1.68181818181818,1.91666666666667,5.04166666666667,4.58333333333333
2014-03-10,1.81818181818182,1.625,2.9375,1.75,1.14285714285714,4.04545454545455,4
2014-03-11,1.45454545454545,1.79166666666667,2.875,2.375,1.875,2.31818181818182,3.66666666666667
2014-03-12,1.70833333333333,1.5,2.95833333333333,2.04166666666667,1.26315789473684,5.125,3.29166666666667
2014-03-13,1.54545454545455,1.5,2.54166666666667,1.91304347826087,1.42857142857143,3.5,4.29166666666667
2014-03-14,2.20833333333333,4.375,7.16666666666667,3.79166666666667,3.04166666666667,5.54166666666667,9.70833333333333
2014-03-15,3.33333333333333,6.41666666666667,10.4583333333333,5.875,3.70833333333333,6.5,11.125
2014-03-16,3.29166666666667,5.25,9.16666666666667,5.41666666666667,3.25,5.41666666666667,10.4583333333333
2014-03-17,3.70833333333333,4.33333333333333,6.16666666666667,4.29166666666667,3,6.91666666666667,8.79166666666667
2014-03-18,6.875,8.45833333333333,9.875,7.95833333333333,5.125,8.95833333333333,11.1666666666667
2014-03-19,8.33333333333333,6.95833333333333,10.2083333333333,9.45833333333333,5.83333333333333,14.5416666666667,14.5416666666667
2014-03-20,9.45833333333333,9.5,9.6875,7.45833333333333,5.95833333333333,10.9565217391304,12.8260869565217
2014-03-21,7.7,7,8.27916666666667,4.75,4.625,7.59090909090909,11.25
2014-03-22,7.42857142857143,7.79166666666667,8.925,6.21739130434783,4.66666666666667,9.22727272727273,9.73913043478261
2014-03-23,4.79166666666667,4.45833333333333,6.175,4,3.18181818181818,4.69565217391304,6.10526315789474
2014-03-24,9.79166666666667,9.5,8.94583333333333,7.43478260869565,6.54166666666667,9.8695652173913,12.6666666666667
2014-03-25,6.52173913043478,4.95833333333333,5.21666666666667,4.29166666666667,2.91304347826087,6.125,8.82608695652174
2014-03-26,3.91304347826087,4.5,4.95833333333333,3.875,2.58333333333333,3.83333333333333,6.66666666666667
2014-03-27,2.73913043478261,3.5,4.83333333333333,3.25,2.625,3.58333333333333,9.52173913043478
2014-03-28,3.73913043478261,4.66666666666667,6.82916666666667,4.875,4,5,12.125
2014-03-29,3.625,4.04166666666667,5.20833333333333,4.5,3.33333333333333,4.375,12.8333333333333
2014-03-30,4.20833333333333,4.04166666666667,4.20833333333333,4,3.33333333333333,5.5,10.5
2014-03-31,5.75,4.91666666666667,3.91666666666667,4.29166666666667,2.66666666666667,4.70833333333333,7.95833333333333
2014-04-01,4.875,4.70833333333333,3.83333333333333,3.54166666666667,2.79166666666667,2.60869565217391,5.86363636363636
2014-04-02,6.16666666666667,5.33333333333333,4.70833333333333,6.08333333333333,4.08333333333333,5.33333333333333,11.2916666666667
2014-04-03,4.625,5.29166666666667,3.625,4.08333333333333,3.20833333333333,6.33333333333333,7.70833333333333
2014-04-04,4.79166666666667,5.125,3.19583333333333,3.41666666666667,3.57142857142857,5.29166666666667,3.60869565217391
2014-04-05,5.29166666666667,4.66666666666667,4.44166666666667,4.04166666666667,4.5,6.04166666666667,5.70833333333333
2014-04-06,7.30434782608696,7.79166666666667,7.00833333333333,7.25,5.58333333333333,9.91666666666667,10.875
2014-04-07,5.60869565217391,4.91666666666667,4.57083333333333,4.125,2.375,5.91666666666667,5.33333333333333
2014-04-08,6.04166666666667,6.375,8.20833333333333,5.04166666666667,3.70833333333333,7.75,10
2014-04-09,5.25,4.875,6.25,5.20833333333333,3.625,8.66666666666667,9.91666666666667
2014-04-10,4.20833333333333,4.54166666666667,5.50833333333333,4.20833333333333,2.78260869565217,3.625,6.83333333333333
2014-04-11,3.1304347826087,3.83333333333333,4.5,4.125,2.41666666666667,6.95833333333333,8.25
2014-04-12,5.47826086956522,6.16666666666667,7.13333333333333,6.375,4.08333333333333,7.29166666666667,11.6666666666667
2014-04-13,3.58333333333333,5.41666666666667,8.20833333333333,5.54166666666667,3.54166666666667,6.75,11.5
2014-04-14,2.29166666666667,2.375,4,1.95833333333333,1.8695652173913,2.95833333333333,5.20833333333333
2014-04-15,5.125,5.875,4.625,4.16666666666667,3.79166666666667,4.75,6.16666666666667
2014-04-16,4.33333333333333,5.375,4.95833333333333,4.54545454545455,3.75,7.33333333333333,7.45833333333333
2014-04-17,3.625,5.08333333333333,7.04166666666667,4.70833333333333,3.16666666666667,4.54166666666667,8.41666666666667
2014-04-18,1.6,1.95833333333333,2.83333333333333,2.08695652173913,1.54545454545455,3.45454545454545,2.78260869565217
2014-04-19,2.09090909090909,3.33333333333333,3.5,2.33333333333333,2.625,2.17391304347826,5.16666666666667
2014-04-20,4.125,4.33333333333333,6.25,3.58333333333333,2.79166666666667,4.625,5.29166666666667
2014-04-21,5.625,6.29166666666667,6,5.625,4.58333333333333,6.5,10
2014-04-22,3.83333333333333,3.95833333333333,4.625,3.54166666666667,3.125,3.95833333333333,9.66666666666667
2014-04-23,4.25,5.08333333333333,5.8625,4.16666666666667,3.66666666666667,5.91666666666667,6.08695652173913
2014-04-24,4.08333333333333,4.41666666666667,4.16666666666667,2.91666666666667,3.04166666666667,5.66666666666667,4.83333333333333
2014-04-25,6.375,7.58333333333333,4.875,5,4.125,5.66666666666667,8.16666666666667
2014-04-26,7.70833333333333,5.45833333333333,8.1125,6.33333333333333,4.95833333333333,6.5,9.79166666666667
2014-04-27,4.125,3.625,5.41666666666667,2.79166666666667,2.63636363636364,3.29166666666667,5.04166666666667
2014-04-28,2.41666666666667,2.5,3.08333333333333,1.56521739130435,1.55,3.14285714285714,2.56521739130435
2014-04-29,3.68181818181818,4.04166666666667,3.64583333333333,2.75,2.21739130434783,2.36363636363636,3.04166666666667
2014-04-30,4.75,5.04166666666667,5,4.08333333333333,3.27272727272727,4.54166666666667,6.09090909090909
2014-05-01,4.375,4.20833333333333,3.79166666666667,2.375,2.125,3.57142857142857,11.5
2014-05-02,2.65217391304348,3.75,4,3.625,3.16666666666667,4.54166666666667,6.20833333333333
2014-05-03,3.29166666666667,4.875,3.95833333333333,3.25,3.125,7.5,6.41666666666667
2014-05-04,5.08333333333333,6.125,4.5,4.41666666666667,3.95833333333333,9.16666666666667,5.5
2014-05-05,6.5,7.625,6.25833333333333,5.83333333333333,4.54166666666667,9.20833333333333,10.3333333333333
2014-05-06,7.45454545454545,6.73913043478261,6.23636363636364,5.86363636363636,3.77272727272727,9.86363636363636,7.19047619047619
2014-05-07,6.47826086956522,8.17391304347826,9,5.8695652173913,4.95652173913043,8.04347826086956,10
2014-05-08,6.91666666666667,6.66666666666667,6.70833333333333,4.79166666666667,3.66666666666667,6.26086956521739,5.20833333333333
2014-05-09,6.95833333333333,7.41666666666667,8.6125,6.54166666666667,4.5,7.58333333333333,8.21739130434783
2014-05-10,11.6666666666667,10.5,7.66666666666667,6.33333333333333,4.20833333333333,6.91666666666667,4.91666666666667
2014-05-11,8.20833333333333,8.41666666666667,9.33333333333333,5.78260869565217,3.625,5.625,7.45833333333333
2014-05-12,7.375,5.875,4.73333333333333,2.45833333333333,2.16666666666667,4.29166666666667,4.75
2014-05-13,4.41666666666667,5,5.62916666666667,4.08333333333333,2.54166666666667,4.29166666666667,4.33333333333333
2014-05-14,3.45833333333333,3.5,4.25,3,2.25,5.83333333333333,5.875
2014-05-15,2.17391304347826,2,3.125,3.33333333333333,1.76190476190476,6,6.20833333333333
2014-05-16,3.125,3.625,4.95833333333333,4.79166666666667,2.7,7.75,7.375
2014-05-17,5.30434782608696,5.20833333333333,6.08333333333333,5.70833333333333,4,9.75,7
2014-05-18,3.80952380952381,4.66666666666667,4.875,3.25,2.82608695652174,4.1304347826087,3.43478260869565
2014-05-19,2.54166666666667,2.58333333333333,4.125,3.45833333333333,2.73913043478261,6.08333333333333,5.125
2014-05-20,2.33333333333333,2.75,4.20833333333333,3.69565217391304,3.125,5.5,4.58333333333333
2014-05-21,3.45833333333333,3.625,4.12916666666667,3.41666666666667,2.625,5.91666666666667,6.1304347826087
2014-05-22,6.30434782608696,5.5,4.58333333333333,5.54166666666667,2.26086956521739,10.75,8.29166666666667
2014-05-23,6.45833333333333,6.41666666666667,7.95833333333333,6.83333333333333,3,10.2083333333333,11.4166666666667
2014-05-24,5.45833333333333,5.66666666666667,6.91666666666667,5.16666666666667,3.125,8,7.91666666666667
2014-05-25,4.25,3.70833333333333,3.5,3.75,2.375,4.75,4
2014-05-26,2.0952380952381,2.08333333333333,2.45833333333333,2.375,1.60869565217391,1.82608695652174,2.82608695652174
2014-05-27,3.25,3.29166666666667,3.04166666666667,1.86363636363636,2.58333333333333,2.13636363636364,5.45833333333333
2014-05-28,2.95238095238095,2.45833333333333,4,2.08333333333333,2.04545454545455,3.63636363636364,3.56521739130435
2014-05-29,2.08333333333333,3.125,4.9,2.625,2.17391304347826,4.04166666666667,5.54166666666667
2014-05-30,2.29166666666667,2.125,3.83333333333333,1.66666666666667,1.52173913043478,2.91304347826087,3.45833333333333
2014-05-31,2.95833333333333,3.25,3.45833333333333,3.26086956521739,2.26315789473684,6.20833333333333,3.75
2014-06-01,4.95833333333333,4.83333333333333,4.425,4.625,3,8.91666666666667,5.625
2014-06-02,3.58333333333333,4.54166666666667,4.29166666666667,3.83333333333333,2.16666666666667,4.875,5.33333333333333
2014-06-03,4.125,4.33333333333333,4.17083333333333,3.58333333333333,2.5,4.33333333333333,4.33333333333333
2014-06-04,4.41666666666667,4.625,5.54166666666667,2.75,2.79166666666667,3.54166666666667,4.16666666666667
2014-06-05,3.45833333333333,2.54166666666667,4.54583333333333,1.8695652173913,1.91666666666667,2.09090909090909,6.21739130434783
2014-06-06,8.41666666666667,6.875,5.41666666666667,5.79166666666667,4,5.58333333333333,7.70833333333333
2014-06-07,6.75,6.04166666666667,4.38333333333333,4.83333333333333,3.5,5.5,6.95652173913043
2014-06-08,5.58333333333333,6.29166666666667,5.925,3.91666666666667,4.29166666666667,5.95833333333333,6.45454545454545
2014-06-09,4.41666666666667,5.08333333333333,5.875,2.91666666666667,3.66666666666667,4.04166666666667,5.04166666666667
2014-06-10,2.79166666666667,3.625,3.65833333333333,2.375,2.73913043478261,2.54166666666667,4.43478260869565
2014-06-11,3.70833333333333,2.70833333333333,4.25,3.125,2.17391304347826,4.45833333333333,4.125
2014-06-12,4.86363636363636,4.22727272727273,3.54545454545455,4.09090909090909,2.05263157894737,8.13636363636364,4.04545454545455
2014-06-13,2.75,3.26086956521739,3.21739130434783,3.20833333333333,1.88888888888889,4.29166666666667,2.875
2014-06-14,2.31818181818182,2.66666666666667,3.1875,2.95833333333333,1.83333333333333,2.83333333333333,3.20833333333333
2014-06-15,3,3.5,3.79166666666667,3,1.82608695652174,3.95833333333333,5.5
2014-06-16,3.17391304347826,3.83333333333333,3.5,4.16666666666667,2.25,5.16666666666667,4.58333333333333
2014-06-17,2.21739130434783,2.66666666666667,2.3125,2.1304347826087,1.56521739130435,3.75,2.41666666666667
2014-06-18,2.61904761904762,3.125,2.875,3.5,2.52941176470588,3.54166666666667,4.08333333333333
2014-06-19,4.68181818181818,4.29166666666667,4.79166666666667,4,2.26086956521739,5.125,5.20833333333333
2014-06-20,4.125,3.83333333333333,3.625,3.41666666666667,1.875,4.25,5.41666666666667
2014-06-21,4,4.29166666666667,3.79166666666667,3.79166666666667,2.125,3.29166666666667,6.16666666666667
2014-06-22,2.18181818181818,3.08333333333333,3.79166666666667,2.41666666666667,1.83333333333333,2.69565217391304,3.5
2014-06-23,2.61904761904762,2.58333333333333,2.95833333333333,2.66666666666667,1.91304347826087,2.94444444444444,5.25
2014-06-24,2.08333333333333,1.95833333333333,2.41666666666667,1.73913043478261,1.69565217391304,2.39130434782609,4.125
2014-06-25,2.44444444444444,3.125,3.375,2.45833333333333,1.625,2.16666666666667,3.54166666666667
2014-06-26,3.39130434782609,4.41666666666667,4.175,4.45833333333333,3.375,4.375,6
2014-06-27,2.66666666666667,2.20833333333333,5.25,3.29166666666667,2.58333333333333,5.20833333333333,7.41666666666667
2014-06-28,3.5,3,4.25,3.5,1.91666666666667,5.375,4.95833333333333
2014-06-29,2.68181818181818,2.83333333333333,3.625,2.16666666666667,1.66666666666667,3.45833333333333,3.875
2014-06-30,2.95454545454545,4.16666666666667,3.58333333333333,2.75,2.70833333333333,4.10526315789474,2.52173913043478
2014-07-01,2.8695652173913,2.875,3.54166666666667,1.79166666666667,2.16666666666667,1.77777777777778,2.71428571428571
2014-07-02,4.95833333333333,5.5,5.90416666666667,5.1304347826087,3.875,6.82608695652174,8.08695652173913
2014-07-03,4.25,4.33333333333333,5.20833333333333,4.875,3.625,7.54166666666667,7.43478260869565
2014-07-04,4.91666666666667,5.33333333333333,6.21666666666667,4.54166666666667,3.16666666666667,6.25,8.26086956521739
2014-07-05,4.26086956521739,4.58333333333333,4.24583333333333,2.75,2.20833333333333,4.58333333333333,5.75
2014-07-06,5.04166666666667,4.91666666666667,4.84583333333333,4.04166666666667,2.125,4.54166666666667,6.25
2014-07-07,2.04166666666667,2.45833333333333,3.875,2.34782608695652,1.69565217391304,4.82608695652174,5.78260869565217
2014-07-08,4.91666666666667,5.08333333333333,4.08333333333333,4.25,2.45833333333333,4.70833333333333,5.375
2014-07-09,3.34782608695652,4,5.04166666666667,2.79166666666667,2.34782608695652,3.75,4.83333333333333
2014-07-10,3.75,3.83333333333333,3.625,2.70833333333333,2.08333333333333,2.29166666666667,3.25
2014-07-11,2.95833333333333,3,3.41666666666667,3.08333333333333,1.875,4.79166666666667,3.41666666666667
2014-07-12,3.70588235294118,4.05882352941176,3.41176470588235,4,2.47058823529412,5.52941176470588,4.94117647058824
2014-07-13,3.58333333333333,3.75833333333333,4.85217391304348,3.30434782608696,2.36363636363636,4.86363636363636,6.625
2014-07-14,5.54166666666667,6.29166666666667,5.77916666666667,5.20833333333333,3.375,7.39130434782609,7.75
2014-07-15,3.91304347826087,4.3,4.85833333333333,3.69565217391304,2.95833333333333,5.125,5.66666666666667
2014-07-16,4.66666666666667,5.5,5.92916666666667,5.125,3.45833333333333,6.79166666666667,8.54166666666667
2014-07-17,2.875,3.29166666666667,3.95833333333333,2.375,2.71428571428571,3.5,4.625
2014-07-18,2.66666666666667,2.75,5.04166666666667,3.875,3.75,3.70833333333333,9.375
2014-07-19,2.56521739130435,3.25,3.625,2.43478260869565,1.75,4.375,4.66666666666667
2014-07-20,2.60869565217391,3.125,4.20833333333333,2.95833333333333,1.95833333333333,4.20833333333333,5.125
2014-07-21,3.45833333333333,3.54166666666667,2.95833333333333,3.08333333333333,2.38095238095238,7.08333333333333,2.875
2014-07-22,3.45833333333333,4.04166666666667,3.8695652173913,2.56521739130435,2.45833333333333,4.125,4
2014-07-23,2.375,2.66666666666667,3.75,2,2.82608695652174,1.91666666666667,4.41666666666667
2014-07-24,2.83333333333333,2.625,3.41666666666667,2.58333333333333,2,3.875,3.82608695652174
2014-07-25,2.13636363636364,2.45833333333333,3.41666666666667,2.08333333333333,2.31818181818182,2.41666666666667,3.78260869565217
2014-07-26,3.625,4.58333333333333,3.95833333333333,3.875,1.91666666666667,3.70833333333333,5.52173913043478
2014-07-27,3.66666666666667,5.41666666666667,6.575,3.95833333333333,3.16666666666667,5.66666666666667,9.54166666666667
2014-07-28,3.8695652173913,4.45833333333333,4.41666666666667,3.54166666666667,2.75,4.25,6.54166666666667
2014-07-29,3.79166666666667,4.875,5.04166666666667,3.75,2.58333333333333,5.04166666666667,8.125
2014-07-30,3.73913043478261,5.75,7.16666666666667,3.79166666666667,2.45833333333333,5.25,8.875
2014-07-31,3.75,4.79166666666667,6.175,3.625,2.66666666666667,4.125,4.375
2014-08-01,3.25,3.33333333333333,3.79166666666667,2.20833333333333,2.04166666666667,2.8695652173913,3.41666666666667
2014-08-02,4.45833333333333,4.95833333333333,6.58333333333333,3.91666666666667,3.5,4.70833333333333,8.25
2014-08-03,3.75,5.54166666666667,8.625,5.04166666666667,3.54166666666667,6.20833333333333,6.08333333333333
2014-08-04,3.25,3.91666666666667,4.16666666666667,2,2.125,4.125,6.08333333333333
2014-08-05,2.79166666666667,2.54166666666667,4.41666666666667,2.65217391304348,2.21739130434783,4.17391304347826,4.91666666666667
2014-08-06,3.91666666666667,4.5,5.375,3.58333333333333,2.59090909090909,4.33333333333333,4.83333333333333
2014-08-07,2.8695652173913,3.25,4,3.08333333333333,1.95652173913043,5.41666666666667,4.5
2014-08-08,4.04166666666667,4.25,3.3125,4.04166666666667,2.09090909090909,5.95652173913043,4.04166666666667
2014-08-09,4.17391304347826,4.70833333333333,4.85833333333333,3.04166666666667,2.875,4.875,5.66666666666667
2014-08-10,5.66666666666667,5,6.34166666666667,3.21739130434783,2.45833333333333,4.56521739130435,4.54166666666667
2014-08-11,7,7.20833333333333,8.45833333333333,4.95833333333333,3.54166666666667,6.875,11.2916666666667
2014-08-12,6,6.375,6.54166666666667,3.83333333333333,3.16666666666667,5.08333333333333,9.04166666666667
2014-08-13,5.66666666666667,5.75,6.91666666666667,4.20833333333333,3.08333333333333,4.66666666666667,9.70833333333333
2014-08-14,5.20833333333333,3.79166666666667,4.675,3.41666666666667,2.58333333333333,4.5,7.3125
2014-08-15,3.79166666666667,4.04166666666667,4.625,3.16666666666667,2.29166666666667,4.125,7.22727272727273
2014-08-16,4.79166666666667,6.16666666666667,8.20833333333333,5.29166666666667,3.125,6.83333333333333,11.5833333333333
2014-08-17,5.58333333333333,6.66666666666667,8.33333333333333,5.08695652173913,4,7.29166666666667,14.7083333333333
2014-08-18,4.16666666666667,4.58333333333333,6.20833333333333,4.16666666666667,3.33333333333333,5.79166666666667,11.0454545454545
2014-08-19,3.16666666666667,3.625,4.75,3.29166666666667,2.29166666666667,4.04166666666667,8.125
2014-08-20,2.27272727272727,3.125,4.33333333333333,2.70833333333333,1.83333333333333,3.45833333333333,7.08695652173913
2014-08-21,3.8695652173913,5.625,5.88333333333333,4.29166666666667,2.66666666666667,5.45833333333333,8.95833333333333
2014-08-22,2.625,3.70833333333333,4.70833333333333,3.29166666666667,2.20833333333333,4.08333333333333,8.73913043478261
2014-08-23,2.30434782608696,2.33333333333333,4.20833333333333,2.625,1.95833333333333,3.125,7.75
2014-08-24,5.04166666666667,4.58333333333333,4.83333333333333,4.33333333333333,3.16666666666667,4.625,NA
2014-08-25,5.08333333333333,4.75,7.16666666666667,5.95833333333333,4.08333333333333,6.04166666666667,12
2014-08-26,2.625,5.125,7.75,5.54166666666667,3.95833333333333,5.125,10.2608695652174
2014-08-27,6.47826086956522,6.91666666666667,7.83333333333333,6.34782608695652,4.54166666666667,7,10.25
2014-08-28,7.70833333333333,7.54166666666667,6.75,6.41666666666667,4.45833333333333,10.2083333333333,8.70833333333333
2014-08-29,7.73913043478261,9.08333333333333,8.05,5.45833333333333,4.29166666666667,7.04166666666667,11.9583333333333
2014-08-30,3.5,4.95833333333333,6.83333333333333,4.58333333333333,2.70833333333333,4.20833333333333,6.66666666666667
2014-08-31,3.82608695652174,3.75,5.2375,3.70833333333333,2.5,6.375,6.73913043478261
2014-09-01,1.60869565217391,2.625,3.41666666666667,1.91304347826087,1.47368421052632,3.79166666666667,5.78260869565217
2014-09-02,1.68181818181818,1.70833333333333,2.22916666666667,1.39130434782609,1.44444444444444,3.79166666666667,2.91666666666667
2014-09-03,1.9047619047619,3.15,2.98333333333333,1.69565217391304,2.18181818181818,1.86363636363636,3.65217391304348
2014-09-04,2.17391304347826,3.29166666666667,2.33333333333333,2.5,1.60869565217391,2.52173913043478,3.41666666666667
2014-09-05,1.47368421052632,2.29166666666667,2.39583333333333,2.75,1.65,4.33333333333333,5.125
2014-09-06,3.91666666666667,4.08333333333333,3.625,3.08333333333333,1.8695652173913,4.375,7.58333333333333
2014-09-07,3.45454545454545,2.79166666666667,3.91666666666667,3,1.83333333333333,3.33333333333333,7.25
2014-09-08,2.08695652173913,2.41666666666667,3.29166666666667,1.66666666666667,1.5,1.8,4.45833333333333
2014-09-09,1.76190476190476,1.5,2.66666666666667,1.21052631578947,1.1875,2.17391304347826,3.04166666666667
2014-09-10,2.60869565217391,3.16666666666667,2.08333333333333,2.33333333333333,1.76190476190476,1.79166666666667,4.8695652173913
2014-09-11,3.69565217391304,3.95833333333333,2.6875,2.66666666666667,1.66666666666667,1.95652173913043,3.25
2014-09-12,4.625,4.5,2.70833333333333,3.125,2,3.41666666666667,4.33333333333333
2014-09-13,4.08333333333333,3.625,2.58333333333333,2.5,1.875,2.29166666666667,4.83333333333333
2014-09-14,4.66666666666667,3.375,3.75,3.5,2.70833333333333,2.95833333333333,5.70833333333333
2014-09-15,3.22727272727273,2.16666666666667,4.29166666666667,3.04166666666667,2.83333333333333,2.91666666666667,5.52173913043478
2014-09-16,2.13636363636364,2.16666666666667,3.08333333333333,2.58333333333333,2.16666666666667,2.52173913043478,3
2014-09-17,4.875,3.75,4.33333333333333,3.91666666666667,3.375,3.04166666666667,4.66666666666667
2014-09-18,2.63636363636364,4.04166666666667,4.29166666666667,3.41666666666667,3.04166666666667,3.91304347826087,2.875
2014-09-19,2.57142857142857,3.20833333333333,3.29166666666667,3.5,2.08695652173913,5.79166666666667,3.72727272727273
2014-09-20,4.08333333333333,4.08333333333333,4.33333333333333,3.83333333333333,2.16666666666667,5,7.79166666666667
2014-09-21,1.86363636363636,1.66666666666667,2.33333333333333,1.66666666666667,1.31578947368421,1.52173913043478,3.75
2014-09-22,2.38095238095238,1.87916666666667,3.73333333333333,2.70833333333333,1.73913043478261,5.28571428571429,4.22727272727273
2014-09-23,3.30434782608696,3.83333333333333,5.75,3.08695652173913,2.5,5.09090909090909,6.33333333333333
2014-09-24,3.20833333333333,3.875,4.54166666666667,2.83333333333333,2.1304347826087,4.66666666666667,7.75
2014-09-25,3.75,5.45833333333333,5.875,4.04166666666667,3.16666666666667,7.25,9.625
2014-09-26,2.70833333333333,3.33333333333333,5.04166666666667,3.45833333333333,2.54545454545455,6.08333333333333,10.0833333333333
2014-09-27,3.04347826086957,3.25,3.33333333333333,3.16666666666667,2.45454545454545,7.29166666666667,6.95833333333333
2014-09-28,2.40909090909091,1.91666666666667,2.20833333333333,3.20833333333333,1.70833333333333,5.41666666666667,4.29166666666667
2014-09-29,3.58333333333333,2.79166666666667,3,2.91666666666667,1.83333333333333,6.82608695652174,4.45833333333333
2014-09-30,5.20833333333333,4.8,4.63333333333333,3.70833333333333,3.20833333333333,7.17391304347826,7.8695652173913
2014-10-01,3.125,2.83333333333333,4.59583333333333,3.21739130434783,2.42857142857143,5.47826086956522,7.77272727272727
2014-10-02,5.18181818181818,4.77916666666667,4.65833333333333,5.70833333333333,3.84210526315789,12.1304347826087,9.78260869565217
2014-10-03,4.17391304347826,4.45833333333333,5.4,3.91304347826087,2.70833333333333,6.8695652173913,7.70833333333333
2014-10-04,5.625,4.66666666666667,5.54166666666667,3.20833333333333,2.16666666666667,6.08333333333333,6.90909090909091
2014-10-05,6.69565217391304,8.04166666666667,5.875,6.20833333333333,5.45833333333333,11.2608695652174,11.2916666666667
2014-10-06,4.10526315789474,3.875,6.35833333333333,3.20833333333333,2.95652173913043,5.19047619047619,7.59090909090909
2014-10-07,3.78260869565217,4.45833333333333,4.45833333333333,2.78260869565217,2.04545454545455,5.08695652173913,3.375
2014-10-08,3.26086956521739,4.54166666666667,3.5,3.875,2.58333333333333,4.5,6.66666666666667
2014-10-09,3.43478260869565,4.04166666666667,5.41666666666667,2.5,2.1304347826087,4.58333333333333,5
2014-10-10,3.29166666666667,2.41666666666667,3.08333333333333,1.58333333333333,1.43478260869565,2.47619047619048,4.5
2014-10-11,1.875,1.5,2.6875,1.2,1.07142857142857,1.66666666666667,4.375
2014-10-12,2.04166666666667,1.33333333333333,2.54166666666667,2,1.1875,2.17391304347826,4.41666666666667
2014-10-13,2.60869565217391,2.20833333333333,5.16666666666667,2.95833333333333,1.52173913043478,2.1304347826087,5.75
2014-10-14,4.25,2.875,4.95833333333333,3.875,2.375,3.875,7.29166666666667
2014-10-15,5.20833333333333,5.04166666666667,7.83333333333333,5.5,4.54166666666667,6,13.6666666666667
2014-10-16,4.875,4.75,4.04166666666667,4,3.08333333333333,5.16666666666667,9.125
2014-10-17,6.79166666666667,6.66666666666667,5.83333333333333,5.29166666666667,4.75,8.25,7.91666666666667
2014-10-18,9.66666666666667,7.70833333333333,8.5,7.95833333333333,6.08333333333333,15.5833333333333,10.5416666666667
2014-10-19,8.04166666666667,7.70833333333333,10.1666666666667,6.5,4.95833333333333,8.91666666666667,12.1666666666667
2014-10-20,8.04166666666667,7.29166666666667,6.83333333333333,6.04166666666667,4.5,9.875,9.375
2014-10-21,8.75,9.125,11,7.25,5.20833333333333,10.5416666666667,16.4545454545455
2014-10-22,5.75,5.33333333333333,7.04166666666667,5.45833333333333,3.5,10.0833333333333,11.7916666666667
2014-10-23,5.41666666666667,5.375,7.925,4.58333333333333,4.04166666666667,8.69565217391304,9.58333333333333
2014-10-24,5.34782608695652,5.29166666666667,5.66666666666667,4,3.45833333333333,8.8695652173913,8.95833333333333
2014-10-25,6.79166666666667,7.16666666666667,8.16666666666667,6.45833333333333,5.16666666666667,12.2916666666667,13.1666666666667
2014-10-26,8.625,7.125,8.875,7.91666666666667,5.54166666666667,12.9583333333333,13.5
2014-10-27,5.5,6.04166666666667,8.16666666666667,6.20833333333333,4.83333333333333,10.9583333333333,8.5
2014-10-28,5.25,4.54166666666667,6.07083333333333,3.78260869565217,3.57142857142857,4.25,8.39130434782609
2014-10-29,4.52173913043478,3.66666666666667,4.16666666666667,3.75,1.55555555555556,4.85714285714286,5.04166666666667
2014-10-30,5.625,6.25,4.41666666666667,5.29166666666667,5.66666666666667,8.70833333333333,7.54166666666667
2014-10-31,4.70833333333333,4.875,6.6625,4.70833333333333,4.66666666666667,8.21428571428571,8.26086956521739
2014-11-01,6.68181818181818,6.29166666666667,6.79583333333333,5.25,4.58333333333333,NA,9.79166666666667
2014-11-02,5.75,5.875,6.375,3.95833333333333,4.25,NA,8.31818181818182
2014-11-03,5.08333333333333,4.66666666666667,5.70833333333333,3.08695652173913,3.08333333333333,NA,4.8695652173913
2014-11-04,6.375,5.20833333333333,6.16666666666667,4.375,2.83333333333333,7.6,12.0833333333333
2014-11-05,3,3.125,3.75,3.08333333333333,2.17391304347826,5.58333333333333,5.43478260869565
2014-11-06,6.375,6.79166666666667,6.65833333333333,5.58333333333333,5.375,8.58333333333333,9.52173913043478
2014-11-07,7.625,5.04166666666667,6.41666666666667,3.83333333333333,3.08333333333333,7.125,7.34782608695652
2014-11-08,4.875,3.54166666666667,5.16666666666667,2.625,2.20833333333333,5.20833333333333,6.45833333333333
2014-11-09,5.375,4.125,3.08333333333333,3.33333333333333,2.26086956521739,5.29166666666667,3.63636363636364
2014-11-10,4.5,5.58333333333333,5.69166666666667,4.125,3.26086956521739,5.20833333333333,8
2014-11-11,2.30434782608696,3,2.42083333333333,2.08695652173913,1.54545454545455,2.75,6.875
2014-11-12,4.29166666666667,4.125,5.2375,2.66666666666667,2.58333333333333,2.95833333333333,4.75
2014-11-13,4.43478260869565,5.54166666666667,7.29583333333333,4.73913043478261,3.75,7.1304347826087,9
2014-11-14,3.68181818181818,4.625,7.05416666666667,4.60869565217391,4.08333333333333,5.58333333333333,10.4166666666667
2014-11-15,3.21739130434783,4.45833333333333,2.77083333333333,3.625,2.43478260869565,3.125,4.91666666666667
2014-11-16,2.5,2.95833333333333,3.33333333333333,2.79166666666667,1.875,3.20833333333333,4.625
2014-11-17,2.59090909090909,3.79166666666667,5.375,3.16666666666667,2.54166666666667,3.83333333333333,8.125
2014-11-18,5.43478260869565,4.5,5.20833333333333,4.20833333333333,3.125,4.83333333333333,6.16666666666667
2014-11-19,5.86666666666667,5.16666666666667,7.75,5.20833333333333,3.69565217391304,6.58333333333333,8.91666666666667
2014-11-20,3.59090909090909,1.875,2.375,2.5,1.54545454545455,2.33333333333333,3.875
2014-11-21,5.75,5.41666666666667,7.625,5.5,3.83333333333333,5.875,10.25
2014-11-22,4.43478260869565,2.625,4.625,2.91304347826087,1.83333333333333,4.16666666666667,6.45833333333333
2014-11-23,1.78260869565217,1.625,4.33333333333333,2.125,1.375,3.79166666666667,7.08695652173913
2014-11-24,3.66666666666667,2.95833333333333,3.54166666666667,2.85714285714286,1.77272727272727,5.39130434782609,5.66666666666667
2014-11-25,2.81818181818182,3.08333333333333,1.5,2.20833333333333,1.55,1.28571428571429,3.54166666666667
2014-11-26,2.91666666666667,3.625,2.16666666666667,2.52941176470588,1.125,3.70833333333333,4.41666666666667
2014-11-27,8.04166666666667,5.875,3.41666666666667,4.95833333333333,2.45833333333333,6.04166666666667,6.54166666666667
2014-11-28,6.39130434782609,4.66666666666667,4.79166666666667,5,3.625,4.375,6.58333333333333
2014-11-29,1.8695652173913,2.20833333333333,2.95833333333333,2.45833333333333,1.69565217391304,4.375,5.16666666666667
2014-11-30,1.26315789473684,1.45833333333333,3.25,1.59090909090909,1.57142857142857,3.52380952380952,4.91666666666667
2014-12-01,4.1304347826087,3.25,5.09583333333333,2.91666666666667,2.5,5.95833333333333,7.42857142857143
2014-12-02,3.60869565217391,1.95833333333333,5.04166666666667,1.875,1.83333333333333,4.04166666666667,8
2014-12-03,1.18181818181818,1.91666666666667,3.83333333333333,1.75,1.04545454545455,3.91666666666667,5.21739130434783
2014-12-04,2.54545454545455,3.29166666666667,2.54166666666667,NA,1.41666666666667,5.875,6.54545454545455
2014-12-05,5.625,3.41666666666667,5.95833333333333,NA,2.58333333333333,6.04166666666667,10.0555555555556
2014-12-06,6.375,5.79166666666667,6.66666666666667,NA,3.5,8.625,9.875
2014-12-07,9.52173913043478,8.33333333333333,9.5,NA,4.16666666666667,8.6,12.9090909090909
2014-12-08,5.63636363636364,3.875,7.04166666666667,NA,2.79166666666667,6.36363636363636,10.3157894736842
2014-12-09,10.0833333333333,8.625,9.875,NA,5.66666666666667,13.1666666666667,14.1739130434783
2014-12-10,12.85,11.5869565217391,10.7565217391304,NA,5.28571428571429,13.2777777777778,20
2014-12-11,11.625,10.4166666666667,8.41666666666667,NA,4.25,7.76190476190476,15.4285714285714
2014-12-12,4,4.125,6.33333333333333,NA,2.625,5.95833333333333,11
2014-12-13,3.95238095238095,4.04166666666667,6.16666666666667,NA,2.875,6.875,9.78947368421053
2014-12-14,6.82608695652174,6.33333333333333,7.91666666666667,NA,4.41666666666667,9.09090909090909,13.1739130434783
2014-12-15,3.43478260869565,3.25,5.41666666666667,NA,2.33333333333333,5.16666666666667,10.4210526315789
2014-12-16,4.73913043478261,5,6.33333333333333,NA,3.25,6.79166666666667,8.66666666666667
2014-12-17,9.08333333333333,8.5,8.91666666666667,NA,4.33333333333333,7.04166666666667,8.25
2014-12-18,9.95652173913044,9.79166666666667,10.2916666666667,NA,5.45833333333333,8.69565217391304,10.1666666666667
2014-12-19,7.82608695652174,6.70833333333333,10.9166666666667,NA,4.16666666666667,8.95833333333333,15.8636363636364
2014-12-20,6.08333333333333,5.5,8.33333333333333,NA,3.75,7.66666666666667,10.7083333333333
2014-12-21,7.83333333333333,6.91666666666667,10.5,NA,6.25,12.304347826087,13.125
2014-12-22,10.1666666666667,11.2916666666667,12.0416666666667,NA,7,8.16666666666667,9.66666666666667
2014-12-23,8.25,7.29166666666667,8.94166666666667,NA,5.20833333333333,3.45833333333333,7.20833333333333
2014-12-24,6.20833333333333,5.125,8.16666666666667,NA,3.16666666666667,6.27272727272727,12.375
2014-12-25,2.28571428571429,3,6.25,NA,1.95833333333333,4.16666666666667,8.70833333333333
2014-12-26,6.70833333333333,6.375,5.66666666666667,NA,2.83333333333333,4.91666666666667,3.72727272727273
2014-12-27,6.08333333333333,4.54166666666667,5.95833333333333,NA,2.79166666666667,7.38095238095238,9.10526315789474
2014-12-28,3,2.04166666666667,3.58333333333333,NA,1.375,2.70833333333333,4.875
2014-12-29,4.29166666666667,4.25,3.54166666666667,NA,2.27777777777778,7.91666666666667,7.08333333333333
2014-12-30,5.66666666666667,5.66666666666667,4.83333333333333,NA,3.70833333333333,11.7083333333333,8.66666666666667
2014-12-31,6.91666666666667,7.04166666666667,7.3,NA,5.33333333333333,12.1666666666667,11.2916666666667
2015-01-01,9.66666666666667,8.54166666666667,11.0833333333333,NA,6.33333333333333,12.2083333333333,11.9583333333333
2015-01-02,5.83333333333333,6.25,8.83333333333333,NA,4.08333333333333,10.6521739130435,14.8571428571429
2015-01-03,3.81818181818182,4.5,3.5,NA,2,2.82608695652174,5.04347826086957
2015-01-04,3.79166666666667,4.16666666666667,2.20833333333333,NA,2.71428571428571,8.70833333333333,7.04347826086957
2015-01-05,6.33333333333333,5.75,4.12916666666667,NA,4.33333333333333,9.47826086956522,9.16666666666667
2015-01-06,6.95652173913043,5.04166666666667,6.8875,NA,3.70833333333333,7.5,8.27272727272727
2015-01-07,10.9130434782609,8.375,10.7083333333333,NA,6.33333333333333,14.625,12.6666666666667
2015-01-08,8.47619047619048,6.08333333333333,8.95833333333333,NA,4.625,11.4166666666667,13.6315789473684
2015-01-09,10.25,12.375,13.0375,NA,7.08333333333333,12.9583333333333,16.0416666666667
2015-01-10,11.7916666666667,10.25,12.0583333333333,NA,6.08695652173913,10.7727272727273,18.1176470588235
2015-01-11,9.66666666666667,9.25,10.0833333333333,NA,5.54166666666667,12.9583333333333,15.9130434782609
2015-01-12,9.95652173913044,8.42083333333333,10.7125,NA,5.91304347826087,12.0909090909091,16.5238095238095
2015-01-13,8.85,6.79166666666667,9.125,NA,4.33333333333333,8.25,11.1
2015-01-14,11.8695652173913,8.75,10.7125,NA,6.78260869565217,14.0454545454545,13
2015-01-15,10.9565217391304,10.5833333333333,13.4166666666667,NA,7.29166666666667,16.2173913043478,19.2
2015-01-16,5,4.45833333333333,7.625,NA,3.45833333333333,7.29166666666667,10.8823529411765
2015-01-17,3.90909090909091,3.75,6.875,NA,3,5.1,6.52631578947368
2015-01-18,3.91666666666667,3.91666666666667,6.04166666666667,NA,2.60869565217391,5.72727272727273,12.1428571428571
2015-01-19,5.45833333333333,4.58333333333333,3.375,NA,2,5.875,5
2015-01-20,6.29166666666667,3.08333333333333,4.16666666666667,NA,2.63636363636364,4.39130434782609,5.82608695652174
2015-01-21,4.57142857142857,3.29166666666667,3.70833333333333,NA,NA,4.47826086956522,4.04545454545455
2015-01-22,3.0952380952381,3.58333333333333,2.29166666666667,NA,1.76923076923077,4.83333333333333,5.54166666666667
2015-01-23,5.41666666666667,5.20833333333333,6.86666666666667,NA,3.66666666666667,8.31818181818182,11.4583333333333
2015-01-24,4.08333333333333,3.625,6,NA,2.625,7.125,10.6086956521739
2015-01-25,6.08333333333333,5.45833333333333,7.33333333333333,NA,3.95833333333333,9,9.79166666666667
2015-01-26,3.83333333333333,4.83333333333333,6.41666666666667,NA,2.70833333333333,5.75,9.65217391304348
2015-01-27,4.875,4.20833333333333,6.41666666666667,NA,3.70833333333333,7.70833333333333,8.95833333333333
2015-01-28,11.6086956521739,11,11.625,NA,5.625,11.5263157894737,15.9545454545455
2015-01-29,11.5416666666667,10.3333333333333,10.25,NA,4.70833333333333,13.0454545454545,14.3125
2015-01-30,7.36842105263158,6.79166666666667,8.41666666666667,NA,4.375,9.17391304347826,13.0909090909091
2015-01-31,7.78260869565217,6.375,9.41666666666667,NA,4.625,10.5833333333333,17.3913043478261
2015-02-01,2.79166666666667,2.95833333333333,5.91666666666667,NA,2.66666666666667,3.47826086956522,8.47619047619048
2015-02-02,1.90909090909091,1.29166666666667,3.91666666666667,NA,1.35294117647059,2.13636363636364,3.82352941176471
2015-02-03,6.08695652173913,3.16666666666667,3.66666666666667,NA,1.73684210526316,9.875,10.1818181818182
2015-02-04,2.125,2.875,4.29166666666667,NA,1.95833333333333,2.68181818181818,6.29166666666667
2015-02-05,2.05,2.20833333333333,4.20833333333333,NA,1.875,2.54166666666667,5.04166666666667
2015-02-06,3.625,3.04166666666667,2.45833333333333,NA,1.26086956521739,1.36363636363636,3
2015-02-07,4.75,3.375,3.20833333333333,NA,2.08333333333333,3.56521739130435,4.26086956521739
2015-02-08,1.47826086956522,1.75,4.75,NA,1.52173913043478,2.1,6.0625
2015-02-09,2,2,4.79166666666667,NA,1.86363636363636,3.125,5.91666666666667
2015-02-10,1.73913043478261,3.33333333333333,2.1875,NA,2,4.125,4
2015-02-11,2.95652173913043,3.33333333333333,2.25,NA,1.95833333333333,5.70833333333333,4.27272727272727
2015-02-12,4.66666666666667,6.33333333333333,3.125,NA,3.21739130434783,7.58333333333333,NA
2015-02-13,7,5.54166666666667,5.42083333333333,NA,3.54166666666667,4.95833333333333,9.55555555555556
2015-02-14,2.75,2.83333333333333,3.95833333333333,NA,2,3.79166666666667,4.41666666666667
2015-02-15,4.29166666666667,5.29166666666667,3.54166666666667,NA,4.33333333333333,7.91666666666667,9.125
2015-02-16,5.34782608695652,3.79166666666667,5.9625,NA,2.54166666666667,6.13636363636364,8.25
2015-02-17,6.125,4.25,6,NA,3.70833333333333,10.0833333333333,9.91666666666667
2015-02-18,7.625,6.08333333333333,7.25,NA,5.29166666666667,13.375,11.5416666666667
2015-02-19,4.8695652173913,5.875,6.44583333333333,NA,3.625,7.68181818181818,10.0454545454545
2015-02-20,5.16666666666667,4.5,6.41666666666667,NA,2.875,6.13636363636364,8.38888888888889
2015-02-21,6.33333333333333,4.91666666666667,7.4875,NA,3.20833333333333,6.78260869565217,10.375
2015-02-22,8.75,8.625,8.20833333333333,NA,5,10.3333333333333,9.75
2015-02-23,14.5652173913043,12.625,11.325,NA,6.75,13.3478260869565,14.4347826086957
2015-02-24,8.86363636363636,7.70833333333333,9.41666666666667,NA,4,8.04545454545454,11.9130434782609
2015-02-25,7.41666666666667,7.66666666666667,5.83333333333333,NA,3.58333333333333,7.625,6.90909090909091
2015-02-26,9.36363636363636,7.58333333333333,8.80416666666667,NA,4.70833333333333,9.73913043478261,12.9444444444444
2015-02-27,4.89473684210526,6.05416666666667,7.29583333333333,NA,5,9.61111111111111,10.2777777777778
2015-02-28,8.26086956521739,8.69166666666667,8.50833333333333,7.5,5.39130434782609,11.5217391304348,11.4347826086957
2015-03-01,8.95238095238095,7.625,9.02916666666667,6.18181818181818,3.95833333333333,9.29166666666667,13.2380952380952
2015-03-02,8.94117647058824,8.25,9.26666666666667,4.5,4.66666666666667,9.81818181818182,10.4705882352941
2015-03-03,9.25,7,9,4.90476190476191,4.66666666666667,10.2916666666667,11.8181818181818
2015-03-04,5.18181818181818,4.33333333333333,7.45833333333333,4.5,3.17391304347826,7.75,9.43478260869565
2015-03-05,7.75,5.83333333333333,7.04166666666667,7,4.83333333333333,11.75,11.6666666666667
2015-03-06,8.45833333333333,7.33333333333333,9.70833333333333,9.875,6.45833333333333,16.25,13.0869565217391
2015-03-07,11.8695652173913,9.29166666666667,10.375,10.5,7.25,16.1739130434783,13.4166666666667
2015-03-08,4.125,4.54166666666667,6.49166666666667,4.75,3.34782608695652,7.375,8.875
2015-03-09,8.91666666666667,9.625,9.7,7.95833333333333,5.95833333333333,12.5416666666667,14.5
2015-03-10,4.16666666666667,4.75,5.20833333333333,3.83333333333333,2.79166666666667,6.25,7.08695652173913
2015-03-11,6.60869565217391,7.86666666666667,7.97083333333333,5.75,5.08695652173913,8.59090909090909,10.8636363636364
2015-03-12,6.875,6.41666666666667,7.2375,5.78260869565217,4.66666666666667,10.1739130434783,10.0416666666667
2015-03-13,1.79166666666667,1.54166666666667,4,1.58333333333333,1.7,3.625,3
2015-03-14,2.81818181818182,3,4.58333333333333,3.125,2.58823529411765,4.33333333333333,5.25
2015-03-15,3.1304347826087,3.875,5.29166666666667,3.20833333333333,2.8695652173913,5.125,4.20833333333333
2015-03-16,4.79166666666667,3.33333333333333,4.66666666666667,3.125,2.54166666666667,3.625,4.70833333333333
2015-03-17,2.54545454545455,2.20833333333333,2.83333333333333,2.33333333333333,1.75,2.63636363636364,2.8
2015-03-18,1.82608695652174,1.83333333333333,1.6875,1.375,1.17647058823529,2.5,0.153846153846154
2015-03-19,1.63636363636364,1.95833333333333,1.58333333333333,2,1.35714285714286,4.625,NA
2015-03-20,3.15,3.79166666666667,5.08333333333333,3.29166666666667,2.16666666666667,3.75,7.04166666666667
2015-03-21,2.79166666666667,3.29166666666667,3.58333333333333,2.33333333333333,1.81818181818182,2.63636363636364,4.16666666666667
2015-03-22,3.27272727272727,3.5,3.45833333333333,4.54166666666667,2.63636363636364,7.26086956521739,6.25
2015-03-23,4.83333333333333,5.33333333333333,6.00833333333333,4.39130434782609,3,5.70833333333333,8.54166666666667
2015-03-24,5.5,4.83333333333333,6.10833333333333,3.73913043478261,3.20833333333333,5.83333333333333,9.91304347826087
2015-03-25,4.65217391304348,5.45833333333333,5.65416666666667,3.66666666666667,3.95833333333333,6.79166666666667,7.39130434782609
2015-03-26,5.82608695652174,6.95833333333333,8.325,5.16666666666667,4.16666666666667,6.95833333333333,11.7391304347826
2015-03-27,4.125,4.625,4.125,2.83333333333333,2.75,4.875,5.16666666666667
2015-03-28,9.79166666666667,11.0833333333333,11.2625,8.625,6.20833333333333,11.0416666666667,11.2173913043478
2015-03-29,9.45833333333333,10.0416666666667,8.88333333333333,6.29166666666667,4.34782608695652,7.58333333333333,10.4166666666667
2015-03-30,8.41666666666667,9.20833333333333,9.54166666666667,7.04166666666667,4.82608695652174,10.2083333333333,13.2608695652174
2015-03-31,11.2916666666667,11.2083333333333,12.5,9.33333333333333,6.25,10.75,16.7142857142857
2015-04-01,7.45833333333333,7.41666666666667,9.10833333333333,6.25,4.16666666666667,7.47826086956522,9.54166666666667
2015-04-02,6.08333333333333,6.33333333333333,3.66666666666667,4.20833333333333,2.5,4.875,5.5
2015-04-03,7.04166666666667,8,7.66666666666667,5.375,4.625,7.54166666666667,9.79166666666667
2015-04-04,2.59090909090909,2.125,3.75,2.79166666666667,1.6,2.5,4.54166666666667
2015-04-05,3.71428571428571,3.375,2.75,2.375,1.30434782608696,3.16666666666667,2
2015-04-06,2.1304347826087,1.875,2.4375,2.08333333333333,1.41176470588235,4.75,5.79166666666667
2015-04-07,1.59090909090909,1.95833333333333,2.58333333333333,2.125,1.72222222222222,2.30434782608696,4.29166666666667
2015-04-08,2.86363636363636,4.16666666666667,4.29166666666667,2.875,2.625,2.8695652173913,4.375
2015-04-09,3.0952380952381,4,2.79166666666667,2.83333333333333,2.36363636363636,4.625,3.5
2015-04-10,4.375,5.08333333333333,5.2,4.75,3.625,7.60869565217391,6.43478260869565
2015-04-11,6.78260869565217,7.41666666666667,8.125,4.95833333333333,4,8.75,11.5833333333333
2015-04-12,4.95652173913043,3.41666666666667,5.89583333333333,3.52173913043478,2.68181818181818,3.95833333333333,8.16666666666667
2015-04-13,5.83333333333333,5.70833333333333,5.54166666666667,5.5,3.79166666666667,10.0833333333333,8.25
2015-04-14,5.33333333333333,4.08333333333333,5.83333333333333,6.41666666666667,3.75,11,9.79166666666667
2015-04-15,3.33333333333333,3.41666666666667,4.29166666666667,3.5,2.08333333333333,3.95652173913043,6.17391304347826
2015-04-16,2,2.79166666666667,4.04166666666667,2.08333333333333,2.75,3.68181818181818,4.25
2015-04-17,2.8695652173913,4.04166666666667,4.25,3.41666666666667,2.95833333333333,3.78260869565217,4.34782608695652
2015-04-18,3.66666666666667,5.41666666666667,6.16666666666667,5.54166666666667,3.83333333333333,5.16666666666667,6.66666666666667
2015-04-19,3.83333333333333,4.125,4.875,3.75,3.18181818181818,4.20833333333333,4.375
2015-04-20,2.66666666666667,2.08333333333333,3.45833333333333,2.29166666666667,1.875,3.43478260869565,3.70833333333333
2015-04-21,2.20833333333333,2.54166666666667,2.875,2.54166666666667,2.18181818181818,3.8695652173913,3.125
2015-04-22,2.08333333333333,3.54166666666667,3.33333333333333,3.25,2.90909090909091,4.25,3.66666666666667
2015-04-23,2.70833333333333,2.875,3.20833333333333,1.875,1.875,3.5,2.58333333333333
2015-04-24,4.79166666666667,5.125,4.04166666666667,2.91666666666667,2.625,2.625,2.91666666666667
2015-04-25,4.875,4.625,5.40416666666667,5.16666666666667,2.79166666666667,6.70833333333333,8.33333333333333
2015-04-26,3.75,3.91666666666667,3.77916666666667,2.75,1.91666666666667,3.1304347826087,7.34782608695652
2015-04-27,5.21739130434783,6.04166666666667,6.8375,5.1304347826087,3.63636363636364,7.30434782608696,9.31818181818182
2015-04-28,6.33333333333333,6.41666666666667,8.41666666666667,5.08695652173913,4.20833333333333,7.20833333333333,9.91304347826087
2015-04-29,6.91666666666667,6.75,8.90416666666667,5.08695652173913,4.04166666666667,6.45833333333333,8.75
2015-04-30,3.20833333333333,2.95833333333333,5.04166666666667,3.04166666666667,2.375,4.70833333333333,7.04166666666667
2015-05-01,5.08333333333333,6.16666666666667,5.79166666666667,5.70833333333333,3.91666666666667,5.16666666666667,6.33333333333333
2015-05-02,4.125,7.04166666666667,8.5,6.79166666666667,5.70833333333333,7,13.125
2015-05-03,5.76190476190476,5.87826086956522,5.96363636363636,5.30434782608696,3.45454545454545,7.43478260869565,9.38095238095238
2015-05-04,4.45833333333333,6.33333333333333,6.125,4.54166666666667,4.41666666666667,8.20833333333333,7.79166666666667
2015-05-05,5.66666666666667,5.875,6.27083333333333,3.875,4.41666666666667,3.75,7.33333333333333
2015-05-06,7.20833333333333,8.08333333333333,8.83333333333333,5.29166666666667,4.625,7.41666666666667,9.08333333333333
2015-05-07,2.125,2.58333333333333,4.08333333333333,2.16666666666667,1.79166666666667,2.5,4.81818181818182
2015-05-08,3.29166666666667,4.33333333333333,4.70833333333333,3.5,2.83333333333333,2.43478260869565,5.375
2015-05-09,3.75,3.04166666666667,4.45833333333333,3,2.875,6.04545454545455,3.70833333333333
2015-05-10,8.58333333333333,7.45833333333333,7.01666666666667,6.95833333333333,5.83333333333333,12.8333333333333,9.16666666666667
2015-05-11,9.625,9.25,9.29166666666667,9.25,5.83333333333333,13.9583333333333,13.4583333333333
2015-05-12,5.83333333333333,7.08333333333333,9.375,5.79166666666667,4.45833333333333,8.21739130434783,11.5
2015-05-13,4.60869565217391,5.04166666666667,4,3.5,3.15789473684211,3.41666666666667,5.83333333333333
2015-05-14,4.29166666666667,5.91666666666667,6.29166666666667,5.625,4.54166666666667,5.125,9.60869565217391
2015-05-15,4.83333333333333,5.41666666666667,5.04166666666667,4.79166666666667,3.33333333333333,8.125,7.91666666666667
2015-05-16,6.04166666666667,6.91666666666667,8.20833333333333,6.33333333333333,3.70833333333333,8.45833333333333,11.7916666666667
2015-05-17,5.125,6.95833333333333,7,4.70833333333333,4,8.75,10.7083333333333
2015-05-18,9.54166666666667,8.625,9,6.125,4.25,8.29166666666667,7.58333333333333
2015-05-19,7.82608695652174,8.125,8.375,5.58333333333333,4.45833333333333,8.16666666666667,10.875
2015-05-20,4.75,5.45833333333333,6,3.58333333333333,3,5.45833333333333,8.5
2015-05-21,4.25,5.25,6.375,3.95238095238095,3,6.79166666666667,9
2015-05-22,3.16666666666667,5.29166666666667,6.16666666666667,3.45833333333333,2.875,4.375,7.04166666666667
2015-05-23,2.82608695652174,4,3.75,3.54166666666667,2.26086956521739,5.95833333333333,4.58333333333333
2015-05-24,4.375,5.875,5.5,4.70833333333333,3.5,4.83333333333333,8.625
2015-05-25,4.47826086956522,5.875,5.5,4.20833333333333,3,5,5.58333333333333
2015-05-26,4.25,4.5,5.20833333333333,3.66666666666667,3,4.29166666666667,7.41666666666667
2015-05-27,5.59090909090909,5.45833333333333,5.875,5.75,3.41666666666667,7,7.95833333333333
2015-05-28,6.125,6.125,8.41666666666667,5.20833333333333,3.625,6.20833333333333,10.7916666666667
2015-05-29,5.39130434782609,6.33333333333333,6.25,4.875,2.91666666666667,5.95833333333333,8.16666666666667
2015-05-30,4.625,5.375,5.16666666666667,3.875,3.29166666666667,5.17391304347826,6.20833333333333
2015-05-31,7.26086956521739,7.58333333333333,9.59583333333333,6.30434782608696,4.33333333333333,8.66666666666667,11.875
2015-06-01,7.70833333333333,7.66666666666667,9.125,7,5.70833333333333,11.4166666666667,13.5416666666667
2015-06-02,8.33333333333333,8.5,8.625,4.625,4.08333333333333,4.625,12.375
2015-06-03,4.70833333333333,4.04166666666667,4.45833333333333,3.66666666666667,2.25,4.29166666666667,5.29166666666667
2015-06-04,4.70833333333333,5.70833333333333,4.625,3.33333333333333,3.08333333333333,4.16666666666667,4.41666666666667
2015-06-05,7.33333333333333,8.33333333333333,6.45416666666667,7.75,4.83333333333333,12.5416666666667,8.91666666666667
2015-06-06,7.08695652173913,8.54166666666667,9.41666666666667,7.08333333333333,5.25,8.95833333333333,14.5
2015-06-07,3.71428571428571,3.95833333333333,4.41666666666667,3.33333333333333,2.25,3.79166666666667,7.45833333333333
2015-06-08,4.41666666666667,3.54166666666667,3.83333333333333,3.45833333333333,2,3.45833333333333,5.41666666666667
2015-06-09,2.70833333333333,3.20833333333333,3.20833333333333,2.04166666666667,1.54166666666667,2.72727272727273,2.54166666666667
2015-06-10,3.21739130434783,3.33333333333333,3.83333333333333,2.625,2.04347826086957,4.625,2.45833333333333
2015-06-11,2.60869565217391,4.08333333333333,4.29166666666667,3.16666666666667,2.86363636363636,5.58333333333333,3.75
2015-06-12,3.29166666666667,3.70833333333333,4.125,3.25,2.125,5.58333333333333,4
2015-06-13,4.08695652173913,4.66666666666667,4.5,3.75,2.70833333333333,5.125,8
2015-06-14,3.16666666666667,3.16666666666667,3.83333333333333,3.04166666666667,2.125,3.875,6.79166666666667
2015-06-15,2.9047619047619,2.91666666666667,3.25,2.8695652173913,2.375,4.66666666666667,2.20833333333333
2015-06-16,3.66666666666667,3.75,4.91666666666667,5.41666666666667,2.83333333333333,8.91666666666667,6.125
2015-06-17,3.25,5.375,7.32083333333333,4.54166666666667,3.33333333333333,5.45833333333333,9.41666666666667
2015-06-18,3.625,5.125,5.41666666666667,5,2.83333333333333,4.625,9.75
2015-06-19,1.60869565217391,4.41666666666667,6.33333333333333,3,2.54166666666667,5.16666666666667,7.29166666666667
2015-06-20,4.41666666666667,6.29166666666667,7.58333333333333,4.25,3.08333333333333,6.54166666666667,7.45833333333333
2015-06-21,4.91666666666667,6.29166666666667,8.04166666666667,5.08333333333333,3.08333333333333,5.875,9.04166666666667
2015-06-22,2.70833333333333,4,5.41666666666667,3.52173913043478,2.83333333333333,4.04166666666667,6.04166666666667
2015-06-23,3.18181818181818,2.33333333333333,3.79166666666667,2,1.23809523809524,2.79166666666667,3.875
2015-06-24,2.95833333333333,2.91666666666667,5.125,3.25,1.8695652173913,5.29166666666667,3.20833333333333
2015-06-25,5.125,5.91666666666667,4.59166666666667,4.20833333333333,3.75,8.29166666666667,4.79166666666667
2015-06-26,6.41666666666667,6.54166666666667,5.91666666666667,5.29166666666667,3.625,9.41666666666667,7.25
2015-06-27,6.66666666666667,6.08333333333333,6.08333333333333,5.29166666666667,3.91666666666667,10.1666666666667,6.375
2015-06-28,6.375,7.5,7.30416666666667,5.54166666666667,4,8.875,8.58333333333333
2015-06-29,5.29166666666667,6.625,4.91666666666667,4.125,4.20833333333333,8.08333333333333,6.08333333333333
2015-06-30,4.08333333333333,5.625,5.025,5.25,5.375,9.45833333333333,7
2015-07-01,1.71428571428571,2.20833333333333,3.08333333333333,1.625,2.21739130434783,2.54166666666667,2.70833333333333
2015-07-02,4.375,4.58333333333333,4.75,3.16666666666667,2.58333333333333,6.95833333333333,2.95833333333333
2015-07-03,6.875,7.625,5.08333333333333,5,4.5,6.83333333333333,7.5
2015-07-04,6.75,6.54166666666667,6.4875,5.91666666666667,3.83333333333333,8.95833333333333,7.875
2015-07-05,4.25,4.33333333333333,4.04166666666667,3.58333333333333,2.375,5.58333333333333,4.66666666666667
2015-07-06,7.125,6.79166666666667,5.53333333333333,5.08695652173913,4.23809523809524,7.33333333333333,5.83333333333333
2015-07-07,7.91666666666667,9.04166666666667,7.41666666666667,5.75,4,7.625,5.91666666666667
2015-07-08,4.79166666666667,6.25,7.45833333333333,4.91666666666667,3.66666666666667,4.75,8.75
2015-07-09,3.70833333333333,3.91666666666667,3.70833333333333,3.21739130434783,2.76190476190476,4.91666666666667,4.83333333333333
2015-07-10,4.70833333333333,6.08333333333333,4.95833333333333,4.58333333333333,4.33333333333333,10.4166666666667,7.625
2015-07-11,7.20833333333333,6.04166666666667,7.41666666666667,5.91666666666667,4.04166666666667,9.5,8.16666666666667
2015-07-12,4.08333333333333,5.45833333333333,5.54166666666667,3.20833333333333,2.45833333333333,4.83333333333333,7.41666666666667
2015-07-13,5.5,4.75,4.20833333333333,3.33333333333333,2.66666666666667,3.625,4.125
2015-07-14,2.76190476190476,2.79166666666667,2.5,2.45833333333333,1.47826086956522,3.125,4.375
2015-07-15,2.26086956521739,2.54166666666667,3.04166666666667,1.79166666666667,1.54545454545455,2.04166666666667,3.5
2015-07-16,5.41666666666667,6.5,5.08333333333333,4.79166666666667,4.125,4.54166666666667,8.20833333333333
2015-07-17,7.83333333333333,10.25,9.5125,7.41666666666667,5.69565217391304,11.2916666666667,14.3333333333333
2015-07-18,6.08333333333333,6.16666666666667,7.41666666666667,4.5,4.33333333333333,5.5,9.33333333333333
2015-07-19,3.08333333333333,4.41666666666667,6.25,3.41666666666667,2.30434782608696,3.95833333333333,5.33333333333333
2015-07-20,7.16666666666667,6.79166666666667,6.54166666666667,5.66666666666667,4.20833333333333,8.56521739130435,7.70833333333333
2015-07-21,4.45833333333333,5.375,5.71666666666667,3.5,3,4.29166666666667,6.75
2015-07-22,4.20833333333333,5,5.08333333333333,3.45833333333333,2.52173913043478,6.16666666666667,8.41666666666667
2015-07-23,2.65217391304348,3.92083333333333,4.85,2.82608695652174,2.36363636363636,4.34782608695652,8.34782608695652
2015-07-24,4.41666666666667,5.04166666666667,3.375,2.78260869565217,2.08695652173913,3.45833333333333,4.33333333333333
2015-07-25,3.79166666666667,3.70833333333333,4.125,2.25,1.66666666666667,3.33333333333333,5.16666666666667
2015-07-26,6.875,7.375,6.375,5.04166666666667,3.5,5.875,10.9166666666667
2015-07-27,10.1666666666667,9.79166666666667,7.125,4.625,3.25,5.66666666666667,8.45833333333333
2015-07-28,6.33333333333333,6.70833333333333,7.925,3.83333333333333,3.20833333333333,5.29166666666667,7.125
2015-07-29,4.625,5.875,5.80416666666667,3.70833333333333,3.25,4.79166666666667,8.91666666666667
2015-07-30,2.8695652173913,4.08333333333333,4.06666666666667,3.20833333333333,2.04347826086957,5.47826086956522,5.91304347826087
2015-07-31,4.91666666666667,5.83333333333333,5.79166666666667,4.5,3.54166666666667,7.69565217391304,7.58333333333333
2015-08-01,3.375,4.70833333333333,5.54166666666667,3.95833333333333,2.875,6.875,7.95833333333333
2015-08-02,7.17391304347826,8.175,5.65833333333333,5.04166666666667,4.95652173913043,7.1304347826087,7.60869565217391
2015-08-03,10.375,9.45833333333333,8.78333333333333,8.29166666666667,6.5,13.8333333333333,10.4782608695652
2015-08-04,7.20833333333333,8.95833333333333,8.5,6.83333333333333,5.54166666666667,10.1666666666667,10.5416666666667
2015-08-05,4.125,5.16666666666667,5.5,3,3.75,4.1,5.33333333333333
2015-08-06,2.83333333333333,3.45833333333333,4.41666666666667,2.41666666666667,1.78260869565217,4.68181818181818,6.375
2015-08-07,2.5,2.41666666666667,2.33333333333333,2.17391304347826,1.5,4.04166666666667,4.91666666666667
2015-08-08,4.83333333333333,5.04166666666667,5.58333333333333,5.20833333333333,3.60869565217391,9.83333333333333,8.58333333333333
2015-08-09,4.21739130434783,4.04583333333333,4.7125,4.95833333333333,2.8695652173913,8.52173913043478,6.21739130434783
2015-08-10,5.43478260869565,6.08333333333333,6.575,4.66666666666667,3.58333333333333,5.79166666666667,6.33333333333333
2015-08-11,2.16666666666667,2.5,4.20833333333333,2.25,1.91666666666667,4.04166666666667,5.79166666666667
2015-08-12,1.95238095238095,1.95833333333333,3.08333333333333,2.29166666666667,1.27272727272727,5.5,4.5
2015-08-13,3,3.04583333333333,2.83333333333333,2,1.38095238095238,5.26086956521739,3.125
2015-08-14,5.16666666666667,5.5,5.29166666666667,3.45833333333333,2.125,4.125,4.5
2015-08-15,3.70833333333333,4.91666666666667,4.25,3.20833333333333,2.04347826086957,4.45833333333333,5.82608695652174
2015-08-16,1.86363636363636,3.875,3.41666666666667,2.54166666666667,1.95652173913043,2.78260869565217,3.66666666666667
2015-08-17,2.8695652173913,3.75,3.08333333333333,1.54166666666667,2.08695652173913,1.70833333333333,3.125
2015-08-18,3.36363636363636,3.08333333333333,3.5,2.375,1.73684210526316,4.27272727272727,2.375
2015-08-19,4.375,5.16666666666667,4.61666666666667,4.29166666666667,3.08333333333333,6.125,5.95652173913043
2015-08-20,6.04166666666667,6.16666666666667,4.95833333333333,5.66666666666667,4.375,9,7.54166666666667
2015-08-21,5.41666666666667,5.25,5.91666666666667,5.29166666666667,3.43478260869565,9.875,7.91666666666667
2015-08-22,2.36363636363636,3.08333333333333,3.58333333333333,2.65217391304348,2.16666666666667,4.75,4.79166666666667
2015-08-23,4.04761904761905,4.625,5.33333333333333,3.82608695652174,2.125,5.08333333333333,6.125
2015-08-24,4.95833333333333,5.20833333333333,4.40416666666667,4.375,2.45833333333333,10.1666666666667,8.04166666666667
2015-08-25,5.41666666666667,5.75,4.71666666666667,3.75,2.60869565217391,4.83333333333333,5.54166666666667
2015-08-26,5.25,5.95833333333333,6.21666666666667,4.04166666666667,2.94736842105263,6.25,3.79166666666667
2015-08-27,5.20833333333333,6.08333333333333,6.58333333333333,4.78260869565217,3.95833333333333,8,8.125
2015-08-28,6.625,5.95833333333333,6.29166666666667,5.16666666666667,3.83333333333333,8.70833333333333,8.75
2015-08-29,3.26086956521739,3.91666666666667,4.54583333333333,3.91666666666667,2.875,6.79166666666667,8.08333333333333
2015-08-30,1.57142857142857,2.44166666666667,2.81666666666667,2.13636363636364,1.39130434782609,3.04347826086957,4.60869565217391
2015-08-31,3.33333333333333,2.41666666666667,2.95833333333333,2.66666666666667,1.86363636363636,3.95833333333333,6.125
2015-09-01,3.83333333333333,3.70833333333333,5.08333333333333,3.70833333333333,2.5,4.43478260869565,8.5
2015-09-02,3.54166666666667,3.58333333333333,5.20833333333333,3.33333333333333,2.54166666666667,4.54166666666667,10
2015-09-03,3.63636363636364,4.24583333333333,5.99583333333333,3.54545454545455,2.72727272727273,5.68181818181818,10.0909090909091
2015-09-04,4.72727272727273,4.725,5.8,4.60869565217391,2.95652173913043,5.68181818181818,9.86363636363636
2015-09-05,4.25,4.16666666666667,4.35416666666667,3.68181818181818,2.45454545454545,4.63636363636364,8.09090909090909
2015-09-06,1.875,1.625,3.41666666666667,2.04166666666667,1.375,2.5,5.75
2015-09-07,1.73913043478261,1.95833333333333,2.58333333333333,1.26086956521739,1.16666666666667,1.8695652173913,3.29166666666667
2015-09-08,4.83333333333333,6.375,3.91666666666667,3.66666666666667,3.33333333333333,4.625,5.58333333333333
2015-09-09,5.66666666666667,6.125,4.70833333333333,4.75,3.125,6.79166666666667,8
2015-09-10,6.125,6.75,5.25,4.79166666666667,4.20833333333333,7.91666666666667,9.04166666666667
2015-09-11,5.375,6.04166666666667,6.79166666666667,4.54166666666667,3.75,4.58333333333333,9.45833333333333
2015-09-12,4.83333333333333,5.41666666666667,6.54583333333333,5.41666666666667,3.375,7.45833333333333,11.5416666666667
2015-09-13,4.82608695652174,4.87916666666667,4.23333333333333,2.83333333333333,2.31818181818182,4.21739130434783,5.95652173913043
2015-09-14,6,5.375,5.125,3.04166666666667,2.375,5.29166666666667,7.20833333333333
2015-09-15,2.625,2.08333333333333,4.79166666666667,2.39130434782609,1.90909090909091,3.41666666666667,7.95833333333333
2015-09-16,3.5,2.91666666666667,2.75,1.83333333333333,1.3,3.25,3.33333333333333
2015-09-17,3.5,3.375,4.70833333333333,2.25,1.95833333333333,3.22727272727273,4.52173913043478
2015-09-18,3.1304347826087,3.50416666666667,3.75416666666667,2.60869565217391,1.78260869565217,4,4.52173913043478
2015-09-19,2.95833333333333,2.91666666666667,2.66666666666667,2.5,1.64705882352941,5.20833333333333,3.29166666666667
2015-09-20,5,4.83333333333333,4.41666666666667,4.125,3.75,7.95833333333333,6.5
2015-09-21,6.04166666666667,5.29166666666667,4.95833333333333,3.33333333333333,2.15384615384615,4.95833333333333,5.04166666666667
2015-09-22,5,4.91666666666667,5.58333333333333,2.79166666666667,2.66666666666667,4.375,7.625
2015-09-23,5.125,5.58333333333333,6.20833333333333,4.375,3.25,7.52173913043478,8.125
2015-09-24,6.33333333333333,6.375,7.83333333333333,4.66666666666667,3.125,7.41666666666667,10.7826086956522
2015-09-25,2.17391304347826,2.625,4.5,2.41666666666667,1.58333333333333,4.83333333333333,7.33333333333333
2015-09-26,3.75,4.375,3.91666666666667,3.375,2.75,6.25,4.26086956521739
2015-09-27,4.91304347826087,5.25416666666667,3.62916666666667,3.83333333333333,3.21739130434783,6.08695652173913,4.27272727272727
2015-09-28,5.625,5.875,4.75,4.08333333333333,3.79166666666667,5.5,6.20833333333333
2015-09-29,3.20833333333333,3.625,4.58333333333333,2.75,2.29166666666667,3.20833333333333,4.70833333333333
2015-09-30,1.95833333333333,2.66666666666667,4.33333333333333,2.66666666666667,2.65217391304348,2.5,3.625
2015-10-01,1.8695652173913,2.02083333333333,2.66666666666667,1.79166666666667,1.45454545454545,2.04761904761905,2.39130434782609
2015-10-02,1.95652173913043,1.91666666666667,2.41666666666667,1.47826086956522,1.25,1.15789473684211,3
2015-10-03,1.77272727272727,1.875,2.54166666666667,1.70833333333333,1.18181818181818,1.52380952380952,2.70833333333333
2015-10-04,5.1304347826087,5.10833333333333,4.54583333333333,3.625,3.18181818181818,4.8695652173913,5.43478260869565
2015-10-05,2.79166666666667,3.79166666666667,6.29166666666667,3.29166666666667,3.5,3.25,9.58333333333333
2015-10-06,5.56521739130435,4.83333333333333,4.29166666666667,3.20833333333333,2.875,4.41666666666667,6.125
2015-10-07,2.60869565217391,3.04166666666667,5.16666666666667,2.5,1.95833333333333,3.83333333333333,5.625
2015-10-08,2.875,3.45833333333333,3.04166666666667,2.91666666666667,2.1,6.45833333333333,5.08333333333333
2015-10-09,3.625,4.83333333333333,3.04166666666667,3.29166666666667,3.125,6,5.33333333333333
2015-10-10,3.83333333333333,3.75,3.54166666666667,2.5,2.20833333333333,3.375,4.20833333333333
2015-10-11,1.73684210526316,1.83333333333333,1.70833333333333,1.58333333333333,1,2.5,4.91304347826087
2015-10-12,2.5,2.95833333333333,4.45833333333333,2.5,2.04166666666667,2.81818181818182,7.75
2015-10-13,1.72727272727273,2.04166666666667,2.66666666666667,1.75,1.66666666666667,2.54545454545455,3.66666666666667
2015-10-14,3.2,3,2.0625,2.70833333333333,2,5.75,5.66666666666667
2015-10-15,3.04347826086957,3.54166666666667,2.58333333333333,2.25,1.72727272727273,3.75,4.83333333333333
2015-10-16,4.16666666666667,2.08333333333333,3.33333333333333,2.16666666666667,1.58333333333333,2.09090909090909,2.5
2015-10-17,3.75,2.79166666666667,4,2.29166666666667,2,2.5,2.5
2015-10-18,2.45454545454545,2.58333333333333,3.25,1.875,1.33333333333333,1.91304347826087,2.33333333333333
2015-10-19,1.72727272727273,1.91666666666667,3.08333333333333,1.45833333333333,1.19047619047619,3.5,4.72222222222222
2015-10-20,3.65217391304348,3.83333333333333,5.45833333333333,3.875,2.58333333333333,7,7.94117647058824
2015-10-21,6.375,7.66666666666667,9.91666666666667,5.91666666666667,4.66666666666667,10,12.9285714285714
2015-10-22,4.95833333333333,5.625,7.33333333333333,5.375,2.95833333333333,6.625,11.7083333333333
2015-10-23,6.33333333333333,5.875,5.08333333333333,4.91666666666667,4.375,8.625,9.29166666666667
2015-10-24,6.125,5.04166666666667,6.90833333333333,4.29166666666667,3.125,5.875,9.625
2015-10-25,5.66666666666667,6.04166666666667,5.33333333333333,5,3.83333333333333,9.625,8.25
2015-10-26,7.16666666666667,8.33333333333333,9.33333333333333,6.25,6.45833333333333,8.5,11.625
2015-10-27,5.70833333333333,4.66666666666667,5.375,3.79166666666667,2.54166666666667,3.70833333333333,7.95833333333333
2015-10-28,5.45833333333333,6.54166666666667,5.375,5.08333333333333,3.79166666666667,6.66666666666667,6.375
2015-10-29,4.95833333333333,5.41666666666667,5.28333333333333,4.26086956521739,3.70833333333333,8.08695652173913,7.95652173913043
2015-10-30,6,7.75,6.95833333333333,5.95833333333333,5.04166666666667,6.70833333333333,8.91666666666667
2015-10-31,2.68181818181818,3.33333333333333,4.875,3.95833333333333,2.9047619047619,7.70833333333333,7.33333333333333
2015-11-01,2.09090909090909,3.20833333333333,2.14583333333333,2.45833333333333,2.375,7.66666666666667,6.08333333333333
2015-11-02,2.30434782608696,4.29166666666667,3.5,3,2.83333333333333,4,4.29166666666667
2015-11-03,1.63636363636364,2.54166666666667,2.375,1.5,1.45,1.86363636363636,4.04166666666667
2015-11-04,2.54545454545455,2.16666666666667,1.91666666666667,2.04166666666667,1,2.16666666666667,2.34782608695652
2015-11-05,3.91666666666667,4.08333333333333,3.91666666666667,3.75,2.16666666666667,3.95833333333333,4.25
2015-11-06,5.04166666666667,5.66666666666667,4.88333333333333,4.41666666666667,3.75,7.91666666666667,8.125
2015-11-07,3.5,3.79166666666667,4.4625,3.625,2.5,5.1304347826087,6.08333333333333
2015-11-08,7.58333333333333,7.125,7.20833333333333,5.45833333333333,5.125,9.91666666666667,10.8333333333333
2015-11-09,11.7916666666667,9.625,11.4166666666667,9.08333333333333,7,14.0833333333333,14.1666666666667
2015-11-10,9.45833333333333,7.54166666666667,8.625,6.95833333333333,5.70833333333333,9.25,8.66666666666667
2015-11-11,5.8695652173913,4.95833333333333,6.54583333333333,4.95833333333333,3.5,8.95833333333333,7.79166666666667
2015-11-12,10.4583333333333,8,8.09583333333333,6.08333333333333,5.79166666666667,13.8333333333333,12
2015-11-13,10.5652173913043,8.70833333333333,9.35416666666667,5.95833333333333,4.33333333333333,10,13.5
2015-11-14,9.41666666666667,8.08333333333333,7.84583333333333,5.66666666666667,4.625,8.20833333333333,8.5
2015-11-15,12.625,10.875,11.7083333333333,9.83333333333333,7.5,13.4583333333333,11.25
2015-11-16,4.91666666666667,5.78260869565217,7.58333333333333,5.125,3.70833333333333,8.70833333333333,14.6666666666667
2015-11-17,8.29166666666667,9.04166666666667,8.95,4.54166666666667,4.75,5.8695652173913,9.04166666666667
2015-11-18,10.4583333333333,9.91666666666667,9.8,7.39130434782609,5.70833333333333,11.2916666666667,12.75
2015-11-19,4.375,5.08333333333333,8.375,4.33333333333333,3.16666666666667,5.70833333333333,12.25
2015-11-20,7.58333333333333,5.66666666666667,7.83333333333333,4.95833333333333,3.375,8.83333333333333,14.0869565217391
2015-11-21,7.16666666666667,4.5,7.5375,4.375,3.25,6.77272727272727,9.81818181818182
2015-11-22,4.29166666666667,2.75,4.79166666666667,2.75,2,5.41666666666667,7.31818181818182
2015-11-23,3.8695652173913,3.54166666666667,5.6125,3.625,3,6.79166666666667,8.625
2015-11-24,8.25,7.41666666666667,8.04166666666667,5.75,4.08333333333333,8.91666666666667,11.2916666666667
2015-11-25,6.66666666666667,7.79166666666667,7.125,5.875,4.20833333333333,8.375,10.9166666666667
2015-11-26,4.66666666666667,5.16666666666667,6.58333333333333,4.66666666666667,3.25,6.75,8.83333333333333
2015-11-27,8.75,7.58333333333333,8.4375,6.45833333333333,4.45833333333333,9.56521739130435,11.2727272727273
2015-11-28,10.7916666666667,10.0416666666667,9.625,7.125,5.45833333333333,11.25,12.9583333333333
2015-11-29,10.25,10.4583333333333,10.75,8.33333333333333,5.41666666666667,11.1666666666667,14.3333333333333
2015-11-30,9.375,7.04166666666667,6.0375,3.125,3.55,4.33333333333333,6.5
2015-12-01,9.91666666666667,8.625,8.33333333333333,8.58333333333333,5.75,14.3478260869565,10.2083333333333
2015-12-02,5.65217391304348,4.70833333333333,6.70833333333333,4.54166666666667,3.70833333333333,6.91666666666667,8.54166666666667
2015-12-03,4.43478260869565,4,4.6125,2.41666666666667,2.15,4.6,5
2015-12-04,11.9130434782609,9.4625,10.5125,9.30434782608696,6.91304347826087,15.2608695652174,15.3913043478261
2015-12-05,14.4166666666667,11.0833333333333,13.7916666666667,11.75,9.375,12.25,9.79166666666667
2015-12-06,5.95652173913043,5.125,6.86666666666667,4.41666666666667,3.625,4.25,7.95833333333333
2015-12-07,8.79166666666667,9.04166666666667,7.16666666666667,8.08333333333333,6.83333333333333,11.5416666666667,10.5833333333333
2015-12-08,8.95833333333333,6.91666666666667,7.75,5.91304347826087,5.08333333333333,9.54166666666667,11.0416666666667
2015-12-09,10.8095238095238,8.47826086956522,10,9.09523809523809,6.76190476190476,15.8095238095238,13.8181818181818
2015-12-10,7.20833333333333,6.16666666666667,7.21666666666667,4.25,3.70833333333333,9,11.9130434782609
2015-12-11,5.79166666666667,5.29166666666667,7.66666666666667,4.83333333333333,3.52173913043478,7.52173913043478,11.7916666666667
2015-12-12,7.41666666666667,5.125,5.16666666666667,3.875,2.66666666666667,4.25,4.375
2015-12-13,5.21739130434783,4.75,4.20833333333333,4.16666666666667,2.41666666666667,4.29166666666667,5.66666666666667
2015-12-14,7,6.83333333333333,6.16666666666667,5.625,3.58333333333333,5.41666666666667,6.16666666666667
2015-12-15,6.33333333333333,8.16666666666667,7.29166666666667,6.75,4.45833333333333,6.58333333333333,12.2083333333333
2015-12-16,6.70833333333333,6.79166666666667,6.94583333333333,4.83333333333333,4.41666666666667,8.29166666666667,7.04166666666667
2015-12-17,8.66666666666667,6.25,8.21666666666667,7.5,5.33333333333333,11,9.875
2015-12-18,7.75,7.66666666666667,7.41666666666667,6.79166666666667,5.66666666666667,13.2083333333333,10.375
2015-12-19,8.91666666666667,7.16666666666667,7.70833333333333,7.08333333333333,5.66666666666667,14.7083333333333,11.625
2015-12-20,7.70833333333333,6.54166666666667,9.04166666666667,5.08333333333333,5.08333333333333,10.3333333333333,11.4166666666667
2015-12-21,7.375,7.33333333333333,8.32083333333333,6.08333333333333,4.875,11.7916666666667,12.4583333333333
2015-12-22,9.91666666666667,8.20833333333333,9.58333333333333,6.33333333333333,5.83333333333333,11.875,12.5
2015-12-23,9.91666666666667,9.20833333333333,9.45833333333333,7.41666666666667,6.95833333333333,14.5833333333333,13.75
2015-12-24,7.70833333333333,6.91666666666667,9.19166666666667,6,5.16666666666667,9.56521739130435,11.4166666666667
2015-12-25,6.43478260869565,4,4.54583333333333,3.95833333333333,2.69565217391304,4.66666666666667,7.70833333333333
2015-12-26,1.72727272727273,2.41666666666667,6,1.66666666666667,1.9047619047619,2.78260869565217,6.45833333333333
2015-12-27,5.79166666666667,6.29166666666667,4.125,4.58333333333333,3.91666666666667,7.375,7.66666666666667
2015-12-28,5.79166666666667,8.66666666666667,8.75,5.875,6.45833333333333,9.91304347826087,10.1666666666667
2015-12-29,9.16666666666667,9.75,8.15416666666667,7.54166666666667,7.125,11,10.304347826087
2015-12-30,6.69565217391304,6.75,8.90833333333333,4.79166666666667,5.5,7.66666666666667,9.40909090909091
2015-12-31,7.25,6.58333333333333,7.3875,4.125,3.5,7.56521739130435,8.5
2016-01-01,6.70833333333333,8.04166666666667,8.875,6.125,4.625,7.79166666666667,10.625
2016-01-02,7.16666666666667,5.625,5.20833333333333,3.66666666666667,2.875,5.08333333333333,6.16666666666667
2016-01-03,6.95833333333333,6.5,5.50416666666667,5.16666666666667,3.83333333333333,5.95833333333333,9.45833333333333
2016-01-04,6.08333333333333,3.75,1.75,2.95833333333333,1.68181818181818,2.25,11
2016-01-05,4.41666666666667,3.95833333333333,5.04166666666667,3.16666666666667,2.65217391304348,4.17391304347826,11.6666666666667
2016-01-06,5.5,6.25,6.29166666666667,4.25,3.75,6.82608695652174,6.75
2016-01-07,6.8695652173913,6.125,8.93333333333333,4.70833333333333,3.70833333333333,7.125,9.91666666666667
2016-01-08,2.41666666666667,4.125,3.25,2.20833333333333,2.16666666666667,4.54166666666667,5
2016-01-09,3.29166666666667,3.75,3.45833333333333,2.875,1.95833333333333,3.79166666666667,6.95833333333333
2016-01-10,2.70833333333333,4.125,7.20833333333333,3.08333333333333,3.16666666666667,4.875,10.625
2016-01-11,5.91666666666667,3.83333333333333,5.29166666666667,4.04166666666667,2.52173913043478,8.625,11.5
2016-01-12,6.41666666666667,6.45833333333333,9.875,5.125,4.75,8.17391304347826,14.6666666666667
2016-01-13,5.95833333333333,4.54166666666667,5.79166666666667,3.16666666666667,2.95833333333333,4.04166666666667,6.08333333333333
2016-01-14,6.20833333333333,3.54166666666667,6.08333333333333,3.45833333333333,2.95833333333333,7.66666666666667,9.65217391304348
2016-01-15,4.8695652173913,3.29166666666667,6.79166666666667,3.08695652173913,3.04347826086957,5.60869565217391,9
2016-01-16,2.63636363636364,2.70833333333333,4.70833333333333,1.875,1.60869565217391,3.30434782608696,5.45833333333333
2016-01-17,7.45833333333333,7.29166666666667,4.91666666666667,4.29166666666667,3.33333333333333,5.95833333333333,6.25
2016-01-18,2.43478260869565,3.58333333333333,5.25,2.29166666666667,2.20833333333333,1.91304347826087,6.25
2016-01-19,1.85,3.58333333333333,2.04166666666667,1.75,1.6,1.5,4.16666666666667
2016-01-20,6.70833333333333,7.33333333333333,5.41666666666667,5.375,3.58333333333333,5.66666666666667,5.83333333333333
2016-01-21,5.75,7.16666666666667,7.58333333333333,5.91666666666667,6,7.5,11.7083333333333
2016-01-22,8.75,7.25,8.54166666666667,7.45833333333333,5.66666666666667,11.7083333333333,11.5
2016-01-23,5.79166666666667,5.625,5.83333333333333,5.45833333333333,4.25,9.58333333333333,8.58333333333333
2016-01-24,8.125,7.875,8.375,7.5,5.83333333333333,13.1666666666667,9.5
2016-01-25,8.16666666666667,8.5,8.45,6.75,5.91666666666667,10.375,10.375
2016-01-26,11.3333333333333,9.41666666666667,11.375,7.625,6.95833333333333,11.4166666666667,12.0416666666667
2016-01-27,10.2173913043478,8.16666666666667,10.3666666666667,4.83333333333333,4.29166666666667,6.375,7.58333333333333
2016-01-28,10.0416666666667,8.625,9.53333333333333,7.58333333333333,5.79166666666667,12.5,12.4583333333333
2016-01-29,10.375,10.5833333333333,13.2083333333333,9.29166666666667,6.83333333333333,14.4166666666667,17.9565217391304
2016-01-30,7.65217391304348,6.83333333333333,8.83333333333333,6.33333333333333,4.125,8.73913043478261,15.6666666666667
2016-01-31,9.65217391304348,10.2083333333333,9.08333333333333,6.75,5.29166666666667,8.5,8.08333333333333
2016-02-01,12.0416666666667,14.125,14.4166666666667,10.9583333333333,8.16666666666667,16.75,19.5217391304348
2016-02-02,9.65217391304348,8.04166666666667,10.375,6.125,4.66666666666667,9.61904761904762,15.304347826087
2016-02-03,6.47619047619048,6.66666666666667,9.375,5.70833333333333,4.375,8.95833333333333,10.0869565217391
2016-02-04,6.41666666666667,6.45833333333333,8.41666666666667,6.29166666666667,4.08333333333333,8.45833333333333,9.5
2016-02-05,7,6.125,8.07083333333333,5.83333333333333,4.58333333333333,9.54166666666667,8.47826086956522
2016-02-06,10.25,8.29166666666667,7.36666666666667,6.5,5.41666666666667,11.875,12.4166666666667
2016-02-07,12.625,9.91666666666667,10.1208333333333,7.125,5.83333333333333,11.375,13.5
2016-02-08,16.4583333333333,14,12.625,7.79166666666667,6.04166666666667,9,10
2016-02-09,10.25,8.33333333333333,10,6.5,4.91666666666667,9.16666666666667,10.6086956521739
2016-02-10,5.84210526315789,3.66666666666667,5.08333333333333,1.75,1.79166666666667,1.63636363636364,7.09090909090909
2016-02-11,4.47368421052632,3.125,2.75,1.41666666666667,1.55555555555556,2.17391304347826,3.41666666666667
2016-02-12,2.375,3.125,4.16666666666667,3.41666666666667,2.125,3.375,9.16666666666667
2016-02-13,3.4,3.375,7.41666666666667,5.5,4.125,5.25,11.375
2016-02-14,4.41666666666667,5.375,6.6875,4.75,3,5.04166666666667,9.20833333333333
2016-02-15,2.61111111111111,2.79473684210526,4,2.8,2.15789473684211,6,6.3
2016-02-16,7.54166666666667,7.125,8.27916666666667,6.33333333333333,6.45833333333333,12.7083333333333,12.9583333333333
2016-02-17,3.95652173913043,3.25,4.125,2.79166666666667,1.73913043478261,6.20833333333333,7.08333333333333
2016-02-18,3.31578947368421,3.92857142857143,4.98,2.94736842105263,2.66666666666667,4.61111111111111,7.5
2016-02-19,5.875,6.41666666666667,8.08333333333333,6.58333333333333,4.20833333333333,8.25,10.875
2016-02-20,9.41666666666667,9.54166666666667,9.79166666666667,6.45833333333333,4.20833333333333,8.54166666666667,13.7916666666667
2016-02-21,8.66666666666667,10.5,10.0833333333333,6.16666666666667,5.29166666666667,5.25,10.625
2016-02-22,3,3.79166666666667,6.5,3.25,2.75,4.5,8.29166666666667
2016-02-23,2.5,2.75,4.08333333333333,2.5,1.73913043478261,2.16666666666667,6.55
2016-02-24,3.04761904761905,2.29166666666667,3.83333333333333,2.08333333333333,2,2.04545454545455,5.17391304347826
2016-02-25,2.69565217391304,3.41666666666667,3,2.29166666666667,2.1,4.33333333333333,4.875
2016-02-26,6.33333333333333,4.33333333333333,4.66666666666667,2.20833333333333,2.30434782608696,6.91666666666667,5.45833333333333
2016-02-27,4.79166666666667,3.54166666666667,3.66666666666667,2.54166666666667,2.33333333333333,1.5,3.04166666666667
2016-02-28,2.59090909090909,3,3,2.70833333333333,1.60869565217391,4.34782608695652,4.33333333333333
2016-02-29,7.45833333333333,6.33333333333333,4.95833333333333,5.95833333333333,4.83333333333333,10.2083333333333,10.4166666666667
2016-03-01,10.375,9.29166666666667,11.125,6.95833333333333,5.25,9.125,11.4166666666667
2016-03-02,11.875,11.7916666666667,11.0833333333333,8.75,6.5,11.125,14.2083333333333
2016-03-03,6.5,5.45833333333333,6.24166666666667,4.29166666666667,3.41666666666667,6.33333333333333,7.29166666666667
2016-03-04,7.29166666666667,6.08333333333333,8,6.04166666666667,3.875,9.20833333333333,12.875
2016-03-05,6.33333333333333,5.58333333333333,6.41666666666667,3.95833333333333,3.60869565217391,6.125,10.7368421052632
2016-03-06,5.91304347826087,2.66666666666667,4.16666666666667,1.83333333333333,1.66666666666667,5.63636363636364,3.43478260869565
2016-03-07,5.83333333333333,5.45833333333333,4.79166666666667,3.875,2.34782608695652,6.45833333333333,6.75
2016-03-08,5.08333333333333,4.625,4.79166666666667,4.08333333333333,2.91666666666667,6.70833333333333,7.83333333333333
2016-03-09,6.95833333333333,7.08333333333333,8.16666666666667,4.95833333333333,3.91666666666667,7.20833333333333,8.95833333333333
2016-03-10,2,2,4.16666666666667,2.875,1.625,5.04545454545455,4.25
2016-03-11,4.25,4.125,2.875,4.41666666666667,3.125,9.25,8
2016-03-12,5.125,4.79166666666667,4.5,4.5,3.16666666666667,9.66666666666667,8
2016-03-13,3.20833333333333,3.66666666666667,3.41666666666667,2.91666666666667,2.375,6.41666666666667,4.91666666666667
2016-03-14,4.375,4.54166666666667,4.79166666666667,4.41666666666667,3.79166666666667,4.08333333333333,5
2016-03-15,3.875,4.58333333333333,4.91666666666667,4,3.29166666666667,3.125,5.33333333333333
2016-03-16,1.54545454545455,3.54166666666667,4.875,3.66666666666667,3.16666666666667,2.95652173913043,4.625
2016-03-17,4.33333333333333,4.25,3.83333333333333,3.08333333333333,2.41666666666667,3.75,4.41666666666667
2016-03-18,1.95454545454545,2.33333333333333,3.29166666666667,2.5,2.42105263157895,3.70833333333333,3.54166666666667
2016-03-19,2.45454545454545,3.75,3.95833333333333,3.16666666666667,2.375,3.79166666666667,3.83333333333333
2016-03-20,2.375,2.25,2.58333333333333,1.91666666666667,1.45833333333333,2.125,4.21739130434783
2016-03-21,1.86363636363636,1.5,4.29166666666667,1.54166666666667,1.36363636363636,3.33333333333333,5.66666666666667
2016-03-22,2.18181818181818,2.91304347826087,2.43478260869565,2.04347826086957,1.5,4.95652173913043,3.34782608695652
2016-03-23,4.57142857142857,4.6,5.1,4.14285714285714,3.07142857142857,8.30769230769231,7.15384615384615
2016-03-24,5.33333333333333,5.04166666666667,6.70833333333333,5.5,3.29166666666667,7.70833333333333,8.78260869565217
2016-03-25,7.5,7.08333333333333,7.83333333333333,6.875,5.5,11.9583333333333,9.20833333333333
2016-03-26,8.04166666666667,7.83333333333333,8.58333333333333,5.95833333333333,5.91666666666667,7.875,8.75
2016-03-27,7.58333333333333,7.29166666666667,8.7375,5.16666666666667,5.43478260869565,5.75,7.58333333333333
2016-03-28,3.21739130434783,3.70833333333333,5.94583333333333,3.29166666666667,2.75,4,6.66666666666667
2016-03-29,5.5,5.375,5.50833333333333,3.33333333333333,3.375,4.91666666666667,4.625
2016-03-30,2.91304347826087,3.91666666666667,6.32083333333333,3.79166666666667,2.375,5.16666666666667,4.95833333333333
2016-03-31,4.40909090909091,3.75,4.5,4.04166666666667,2.375,7.625,4.625
2016-04-01,6.26086956521739,7.45833333333333,6.4625,6.125,5.58333333333333,10,10.2608695652174
2016-04-02,2.20833333333333,3.41666666666667,4.54166666666667,3.04166666666667,3.5,2.79166666666667,5.70833333333333
2016-04-03,2.45833333333333,2.25,5.375,2.08333333333333,3.79166666666667,2.66666666666667,6.375
2016-04-04,3.04545454545455,2.625,3.125,3.125,1.70833333333333,3.75,5.20833333333333
2016-04-05,4.69565217391304,4.375,5.875,4.04166666666667,3.04166666666667,5.79166666666667,6.83333333333333
2016-04-06,9.16666666666667,9.29166666666667,10.9083333333333,7.83333333333333,5.08333333333333,9.08333333333333,11.625
2016-04-07,7.04347826086957,8,8.99130434782609,5.47826086956522,4.04347826086957,8.39130434782609,10.1739130434783
2016-04-08,5.125,5.41666666666667,5.35,4.45833333333333,2.875,6.625,6.70833333333333
2016-04-09,3,3.625,4.25,2.125,2.26086956521739,2.75,4.29166666666667
2016-04-10,6.16666666666667,8.79166666666667,7.83333333333333,7.70833333333333,5.08333333333333,7.125,7.625
2016-04-11,4.25,5.58333333333333,6.20833333333333,5.95833333333333,4.70833333333333,6.79166666666667,13.5416666666667
2016-04-12,2.45833333333333,2.6875,2.5,2.41666666666667,1.875,3.33333333333333,10.5833333333333
2016-04-13,3.91666666666667,3.95833333333333,3.08333333333333,2.79166666666667,2.5,3.70833333333333,7.45833333333333
2016-04-14,3.79166666666667,4.41666666666667,4.75,3.91666666666667,3.125,4.66666666666667,4.375
2016-04-15,4.91666666666667,4.95833333333333,5.42083333333333,4.625,3,7.29166666666667,10.5833333333333
2016-04-16,4.29166666666667,4.29166666666667,5.3125,3.66666666666667,2.70833333333333,5.29166666666667,8.5
2016-04-17,2.82608695652174,3.54166666666667,5.16666666666667,3.75,2.45833333333333,5.5,8.75
2016-04-18,3.29166666666667,5.08333333333333,6.29166666666667,4.16666666666667,3.25,3.69565217391304,8.08333333333333
2016-04-19,1.70833333333333,2.08333333333333,2.75,1.41666666666667,1.56521739130435,2.79166666666667,2.875
2016-04-20,3.47826086956522,4.20833333333333,4.08333333333333,3.29166666666667,2.75,4.04166666666667,3.41666666666667
2016-04-21,2.35,4.45833333333333,5.625,5,3.41666666666667,6.29166666666667,6.20833333333333
2016-04-22,1.76190476190476,3.875,5.54166666666667,4.625,3.79166666666667,7.625,6.25
2016-04-23,4.1304347826087,4.33333333333333,3.625,4.5,2.66666666666667,5.45833333333333,8.34782608695652
2016-04-24,2.91666666666667,4.58333333333333,5.41666666666667,3.375,2.83333333333333,4.70833333333333,6.79166666666667
2016-04-25,5.79166666666667,5.45833333333333,7.66666666666667,5.25,3.91666666666667,7.16666666666667,11.3636363636364
2016-04-26,6.375,6.04166666666667,7.45833333333333,5.5,4.13636363636364,8.29166666666667,12.65
2016-04-27,4.83333333333333,4.625,4.83333333333333,3.25,2.66666666666667,4.91666666666667,6.91666666666667
2016-04-28,6.79166666666667,7.125,7.87083333333333,5.83333333333333,4.45833333333333,8.20833333333333,8.83333333333333
2016-04-29,5.79166666666667,5.41666666666667,6.91666666666667,4.5,3.54166666666667,6,8.70833333333333
2016-04-30,3.83333333333333,4.75,5.29166666666667,3.83333333333333,2.5,6.5,6.20833333333333
2016-05-01,7.20833333333333,5.83333333333333,6.79166666666667,6.04166666666667,4.75,9.95833333333333,8.875
2016-05-02,8,8.41666666666667,9.59166666666667,7.58333333333333,4.91666666666667,9.25,11.4583333333333
2016-05-03,5.58333333333333,5.375,6.83333333333333,5.91666666666667,3.08333333333333,7.83333333333333,8.75
2016-05-04,6.375,6.58333333333333,7.58333333333333,6.41666666666667,5.125,13.4166666666667,9.5
2016-05-05,3.56521739130435,4.54166666666667,4.41666666666667,4.45833333333333,2.75,8.04166666666667,8.33333333333333
2016-05-06,3.69565217391304,3.375,4.66666666666667,3.16666666666667,2.45833333333333,4.38095238095238,4.375
2016-05-07,4.66666666666667,3.91666666666667,4.66666666666667,4.29166666666667,3.375,6.79166666666667,6.875
2016-05-08,5,5.625,4.95833333333333,5.125,3.83333333333333,4.125,8.95833333333333
2016-05-09,4.625,4.66666666666667,4.5,5.66666666666667,4,4.65217391304348,10.2916666666667
2016-05-10,1.89473684210526,3.125,6.20833333333333,4.375,4.625,4.91666666666667,9.875
2016-05-11,2.04347826086957,3.375,5.79166666666667,4.75,3.625,4.875,8.875
2016-05-12,3.04166666666667,5.04166666666667,6.91666666666667,4.375,3.5,4.875,6.29166666666667
2016-05-13,2.86363636363636,3.54166666666667,5.08333333333333,2.95833333333333,2.875,6.20833333333333,4.95833333333333
2016-05-14,2.77272727272727,3.08333333333333,3.66666666666667,3.33333333333333,2.45833333333333,5.45833333333333,4.16666666666667
2016-05-15,2.25,3.08333333333333,3.5,2.16666666666667,1.69565217391304,3.91666666666667,5.125
2016-05-16,2.29166666666667,2.16666666666667,4.52173913043478,1.83333333333333,1.78260869565217,2.27272727272727,3.33333333333333
2016-05-17,4.69565217391304,4.54166666666667,4.79583333333333,3.75,2.5,6.41666666666667,5.04166666666667
2016-05-18,5.125,4.54166666666667,5.19583333333333,3.25,2.58333333333333,3.60869565217391,6.08333333333333
2016-05-19,5.66666666666667,6.70833333333333,5.625,4.91666666666667,3.625,8.5,7.66666666666667
2016-05-20,5.66666666666667,5.66666666666667,5.875,4.58333333333333,3.83333333333333,5.45833333333333,5.54166666666667
2016-05-21,4.5,5.16666666666667,5.64583333333333,3.83333333333333,3.41666666666667,4.79166666666667,5.25
2016-05-22,3.58333333333333,4.75,4.75,3.20833333333333,2.26086956521739,4.875,5.66666666666667
2016-05-23,2.18181818181818,2.08333333333333,3.5,2.08333333333333,1.55,3.54166666666667,5.20833333333333
2016-05-24,4.45833333333333,4.70833333333333,4.29166666666667,3.58333333333333,2.875,4.16666666666667,3.70833333333333
2016-05-25,3.58333333333333,4.625,5.66666666666667,3.66666666666667,3.125,4.20833333333333,4.45833333333333
2016-05-26,1.95652173913043,2.25,3.54166666666667,2.58333333333333,1.54166666666667,3.625,3
2016-05-27,2.21739130434783,3.08333333333333,2.83333333333333,1.54166666666667,1.91666666666667,2.26086956521739,6.33333333333333
2016-05-28,2.31818181818182,2.45833333333333,3.04166666666667,2.04166666666667,2.375,2.1304347826087,4.54166666666667
2016-05-29,2.82608695652174,2.79166666666667,2.47916666666667,2.125,1.95833333333333,3.95652173913043,2.41666666666667
2016-05-30,1.95652173913043,3.33333333333333,3.66666666666667,3.125,1.75,5.125,3.79166666666667
2016-05-31,2.54545454545455,3.79166666666667,3.91666666666667,3.375,2.33333333333333,5.33333333333333,5.79166666666667
2016-06-01,2.71428571428571,3.275,4.775,2.91666666666667,2.375,5.43478260869565,2.73913043478261
2016-06-02,2.69565217391304,4.04166666666667,4.08333333333333,3.29166666666667,2.29166666666667,5.45833333333333,5
2016-06-03,2.63157894736842,2.95833333333333,2.79166666666667,2.23076923076923,1.83333333333333,4.79166666666667,3.95833333333333
2016-06-04,2.20833333333333,1.95833333333333,2.91666666666667,NA,1.9,3.16666666666667,3.08333333333333
2016-06-05,3.47826086956522,4.75,3.16666666666667,NA,2.75,2.65217391304348,4.875
2016-06-06,3.91666666666667,3.5,2.91666666666667,NA,2.79166666666667,3.26086956521739,3.83333333333333
2016-06-07,2.875,2.875,1.75,1.8,1.45833333333333,2.39130434782609,2.66666666666667
2016-06-08,2.28571428571429,2.875,2.5,2.31578947368421,2.04166666666667,3.34782608695652,2.75
2016-06-09,2.5,3.83333333333333,2.22916666666667,2.20833333333333,2.16666666666667,2.20833333333333,2.33333333333333
2016-06-10,2.72727272727273,2.29166666666667,2.70833333333333,2.04166666666667,1.65217391304348,2.29166666666667,2.54166666666667
2016-06-11,3.125,2.83333333333333,2.20833333333333,1.91666666666667,1.75,2.66666666666667,4.375
2016-06-12,4.54166666666667,4.875,2.91666666666667,3.45833333333333,2.25,3.91666666666667,4.625
2016-06-13,7.33333333333333,6.45833333333333,3.625,3.375,1.91666666666667,4,3.83333333333333
2016-06-14,6.16666666666667,6.125,2.95833333333333,4.16666666666667,1.5,5.91666666666667,6.30434782608696
2016-06-15,5.95238095238095,5.66666666666667,3.625,4.54166666666667,2.5,6.91666666666667,5.56521739130435
2016-06-16,NA,6.33333333333333,5.25,5.66666666666667,3,8.08333333333333,9.13636363636364
2016-06-17,5,5.16666666666667,5.58333333333333,3.95833333333333,3,4.91666666666667,7.66666666666667
2016-06-18,2.52173913043478,3.125,4.29166666666667,2.625,1.95833333333333,4.65217391304348,4.25
2016-06-19,5.125,5.83333333333333,4.70833333333333,5.20833333333333,4,7.66666666666667,7.25
2016-06-20,4.45833333333333,5.75,6.375,4.25,2.91666666666667,5.91666666666667,7.125
2016-06-21,5.75,5.5,5.29166666666667,5.16666666666667,3.75,9,6.66666666666667
2016-06-22,4.41666666666667,4.5,4.41666666666667,4.5,2.8695652173913,7.29166666666667,4.75
2016-06-23,5.58333333333333,6,3.875,4.58333333333333,2.60869565217391,6.41666666666667,4.33333333333333
2016-06-24,5.5,6.95833333333333,4.45833333333333,4.45833333333333,2.375,6.33333333333333,3.29166666666667
2016-06-25,3.66666666666667,5.79166666666667,5.70833333333333,3.70833333333333,2.83333333333333,4.70833333333333,6.29166666666667
2016-06-26,4.16666666666667,5.79166666666667,5.58333333333333,3.41666666666667,2.29166666666667,4.95833333333333,6.29166666666667
2016-06-27,4.41666666666667,5.5,6.83333333333333,4.58333333333333,2.5,5.70833333333333,8.875
2016-06-28,4.875,5.16666666666667,3.33333333333333,3.75,2.25,5.875,6.41666666666667
2016-06-29,5.75,6.79166666666667,5.54166666666667,4.25,2.79166666666667,4.45833333333333,6
2016-06-30,5.22727272727273,5.375,5.91666666666667,4.04166666666667,3,5.58333333333333,7.25
2016-07-01,7.75,6.45833333333333,6.5,5.16666666666667,3.04166666666667,6.33333333333333,8.875
2016-07-02,5.33333333333333,5.95833333333333,7.66666666666667,4.75,3,5.91666666666667,10.3333333333333
2016-07-03,2.31818181818182,3.66666666666667,4.45833333333333,2.91666666666667,2.27272727272727,3.79166666666667,8.41666666666667
2016-07-04,5.60869565217391,5.91666666666667,5.04166666666667,3.83333333333333,2.72727272727273,4.91666666666667,5.375
2016-07-05,2.29166666666667,3.08333333333333,4.75,2.41666666666667,2.08333333333333,2.875,5.91666666666667
2016-07-06,4.58333333333333,4.79166666666667,4.375,4.375,3.45454545454545,7.66666666666667,6.29166666666667
2016-07-07,3.26086956521739,3.375,4.70833333333333,3.70833333333333,2.54166666666667,8.04166666666667,6.29166666666667
2016-07-08,4.25,6,7.08333333333333,4.08333333333333,3.25,6.29166666666667,5.91666666666667
2016-07-09,7.625,6.08333333333333,6.29166666666667,6.08333333333333,3.91666666666667,9.33333333333333,5.66666666666667
2016-07-10,8.70833333333333,7.125,7.58333333333333,5.20833333333333,4,6.875,5.125
2016-07-11,4.91666666666667,6.625,6.95833333333333,4.625,3.08333333333333,5.54166666666667,7.125
2016-07-12,4.41666666666667,4.70833333333333,4.625,3.375,1.875,3.83333333333333,6.20833333333333
2016-07-13,4.60869565217391,5.20833333333333,5.95833333333333,4.16666666666667,2.79166666666667,5.29166666666667,8.16666666666667
2016-07-14,3.72727272727273,3.70833333333333,4.58333333333333,3.125,2.45833333333333,6.66666666666667,4.5
2016-07-15,4.95833333333333,5.45833333333333,7.33333333333333,5.66666666666667,3.875,7.95833333333333,9.08333333333333
2016-07-16,2.1304347826087,3.75,6.91666666666667,3.16666666666667,2.58333333333333,6.29166666666667,9.79166666666667
2016-07-17,2.75,3.16666666666667,7.08333333333333,3.16666666666667,2.83333333333333,6.79166666666667,8.875
2016-07-18,2.58333333333333,2.16666666666667,3.75,3.25,2.625,5.75,4.66666666666667
2016-07-19,2.26086956521739,3.79166666666667,3.22916666666667,3,3.09090909090909,2.33333333333333,3.95833333333333
2016-07-20,4.54166666666667,5.29166666666667,5.41666666666667,3.54166666666667,2.375,4.22222222222222,6.375
2016-07-21,4.29166666666667,5.04166666666667,5.20833333333333,3.95833333333333,3.41666666666667,5.5,4.75
2016-07-22,2.54166666666667,3.20833333333333,4.04166666666667,2,1.91304347826087,3.33333333333333,4.375
2016-07-23,3.375,3.79166666666667,3.70833333333333,3.16666666666667,2.34782608695652,5.79166666666667,5.54166666666667
2016-07-24,4.66666666666667,5.5,5.16666666666667,3.5,2.58333333333333,5.20833333333333,4.70833333333333
2016-07-25,4.20833333333333,4.625,6.29166666666667,2.95833333333333,2.41666666666667,4.16666666666667,8.41666666666667
2016-07-26,4.91666666666667,4.83333333333333,4.25,2.91666666666667,2.625,3.625,4.20833333333333
2016-07-27,3.39130434782609,3.5,4.33333333333333,2.41666666666667,2,2.875,6.08333333333333
2016-07-28,5.16666666666667,5.91666666666667,5.875,3.70833333333333,2.75,5.33333333333333,4.95833333333333
2016-07-29,4.34782608695652,4.08333333333333,4.16666666666667,3.375,2.29166666666667,3.91666666666667,6
2016-07-30,3.21739130434783,3.58333333333333,4.16666666666667,2.875,1.86363636363636,3.41666666666667,5.29166666666667
2016-07-31,2.91666666666667,3.5,4.83333333333333,2.66666666666667,1.95833333333333,3.125,5.875
2016-08-01,4.83333333333333,5,5.20833333333333,3.875,3,3.875,4.79166666666667
2016-08-02,5.54166666666667,5.25,4.25,4.75,3,7,6.25
2016-08-03,9.16666666666667,9.04166666666667,8.375,7.08333333333333,4.875,8.75,7.66666666666667
2016-08-04,4.75,6.20833333333333,6.20833333333333,3.45833333333333,2.625,4.47826086956522,6
2016-08-05,3.16666666666667,3.66666666666667,3.83333333333333,1.83333333333333,1.86363636363636,3.5,4.875
2016-08-06,4.95833333333333,6.20833333333333,5.79166666666667,5.20833333333333,3.75,9.41666666666667,7.20833333333333
2016-08-07,7.25,9.5,10.1666666666667,6.91666666666667,4.58333333333333,10.625,14.625
2016-08-08,5.04347826086957,6.20833333333333,7.41666666666667,4.54166666666667,3.45833333333333,6.625,10.2916666666667
2016-08-09,4.6,5.21666666666667,6.21666666666667,4.08695652173913,3.26086956521739,5.8695652173913,9
2016-08-10,4.79166666666667,5.625,6.08333333333333,4.95833333333333,2.58333333333333,6.20833333333333,8.33333333333333
2016-08-11,4.70833333333333,6.58333333333333,10,4.29166666666667,3.08333333333333,8.125,11.8333333333333
2016-08-12,6.41666666666667,6.45833333333333,8.20833333333333,6.29166666666667,4.58333333333333,9.875,10.3333333333333
2016-08-13,2.80952380952381,4.41666666666667,6.25,3.83333333333333,2.16666666666667,5.08333333333333,8.875
2016-08-14,2.81818181818182,2.79166666666667,3.54166666666667,2.16666666666667,1.41666666666667,3.95833333333333,3.83333333333333
2016-08-15,4.79166666666667,6.125,4.875,3.95833333333333,3.875,4.875,5.125
2016-08-16,3.91666666666667,6.82083333333333,5.91666666666667,4.04166666666667,4.20833333333333,5.04166666666667,7.20833333333333
2016-08-17,5.23809523809524,4.91666666666667,3.45833333333333,2.91666666666667,2.83333333333333,4.30434782608696,4.08333333333333
2016-08-18,4.5625,4.45833333333333,3.29166666666667,2.54166666666667,2.19047619047619,3.95833333333333,4.08333333333333
2016-08-19,8.125,9.20833333333333,7.5,5.875,5.08333333333333,6.95833333333333,9.58333333333333
2016-08-20,9.66666666666667,11.1666666666667,9.08333333333333,6.125,4.29166666666667,4.95833333333333,5.83333333333333
2016-08-21,6.58333333333333,5.66666666666667,6.54166666666667,5.125,3.33333333333333,7.41666666666667,5.375
2016-08-22,3.25,4.08333333333333,5.5,4,2.70833333333333,6.33333333333333,6.625
2016-08-23,1.875,2.45833333333333,3.375,2.41666666666667,1.73913043478261,4.91666666666667,3
2016-08-24,3.30434782608696,2.79166666666667,3.33333333333333,3.04166666666667,1.68421052631579,7.29166666666667,3.11764705882353
2016-08-25,4.08333333333333,3.16666666666667,3.04166666666667,2.83333333333333,2.05555555555556,6.125,3.54545454545455
2016-08-26,3.83333333333333,4.33333333333333,4.79166666666667,3.41666666666667,3.04761904761905,6.79166666666667,7.08333333333333
2016-08-27,3.70833333333333,3.54166666666667,3.625,2.91666666666667,2.4,2.91666666666667,3.875
2016-08-28,2.71428571428571,3.83333333333333,3.375,2.70833333333333,1.95833333333333,3.81818181818182,5.45833333333333
2016-08-29,2.875,3.20833333333333,3.875,3.70833333333333,2.35,7.65217391304348,5.79166666666667
2016-08-30,5.08333333333333,5.625,5.625,5.29166666666667,3.29411764705882,11.2083333333333,8.54166666666667
2016-08-31,3.54166666666667,4.54166666666667,6.33333333333333,3.91666666666667,2.625,6.58333333333333,10.25
2016-09-01,5.04166666666667,4.95833333333333,5.25,4.33333333333333,3.41666666666667,8.95833333333333,8.54166666666667
2016-09-02,4.79166666666667,5.58333333333333,5.16666666666667,4.375,2.95833333333333,7.91666666666667,7.79166666666667
2016-09-03,5.34782608695652,5.66666666666667,4.5,3.5,2.75,4.875,5.5
2016-09-04,4.04166666666667,4.33333333333333,5.04166666666667,3.16666666666667,2.66666666666667,4.41666666666667,3.79166666666667
2016-09-05,4.79166666666667,4.75,5.95833333333333,5.29166666666667,3.5,8.58333333333333,8.04166666666667
2016-09-06,4.16666666666667,4.33333333333333,4.91666666666667,2.70833333333333,3.125,3.625,5.20833333333333
2016-09-07,5.5,5.79166666666667,4.58333333333333,4.58333333333333,3.79166666666667,6.375,6.66666666666667
2016-09-08,5.95833333333333,6.15,6.3375,4.66666666666667,4.25,8.66666666666667,8.58333333333333
2016-09-09,6.625,7.41666666666667,6.625,5.58333333333333,4.54166666666667,10.75,10.375
2016-09-10,4.08333333333333,4.41666666666667,4.41666666666667,3.91666666666667,2.75,8.04166666666667,7.66666666666667
2016-09-11,6.91666666666667,8.95833333333333,7.375,7.66666666666667,6.625,13.6666666666667,11.8333333333333
2016-09-12,3.65217391304348,4.33333333333333,6.91666666666667,3.70833333333333,4.47826086956522,5.25,7.21739130434783
2016-09-13,2.75,2.20833333333333,4.08333333333333,1.75,1.91666666666667,1.95652173913043,3.5
2016-09-14,2.88888888888889,3.16666666666667,4.16666666666667,2.66666666666667,2.17391304347826,3.70833333333333,5.33333333333333
2016-09-15,3.57142857142857,3.125,4.25,2,1.91666666666667,3.8695652173913,3.79166666666667
2016-09-16,4.29166666666667,4.66666666666667,5.70833333333333,3.83333333333333,2.125,4.75,7.25
2016-09-17,3.08695652173913,2.91666666666667,3.41666666666667,3.41666666666667,1.75,8.70833333333333,5.29166666666667
2016-09-18,4.04761904761905,4.625,3.54166666666667,3.58333333333333,2.375,6.20833333333333,6.91666666666667
2016-09-19,2,1.75,3.625,2.125,1.31818181818182,4.25,4.41666666666667
2016-09-20,3.79166666666667,3.875,3,3.66666666666667,2.5,7.75,5.875
2016-09-21,4.58333333333333,5,4.29166666666667,4.34782608695652,3.26086956521739,8.25,7.54166666666667
2016-09-22,4.66666666666667,4.875,5.33333333333333,4.04166666666667,3.08695652173913,8.16666666666667,7.25
2016-09-23,6.08333333333333,7.16666666666667,6.41666666666667,5.70833333333333,5.125,13.5416666666667,9.875
2016-09-24,7,7.29166666666667,7.875,6.25,5.875,11.4583333333333,9.70833333333333
2016-09-25,6.29166666666667,6.66666666666667,6.375,4.04166666666667,3.25,7.54166666666667,8.625
2016-09-26,2.79166666666667,3.66666666666667,3.25,2.54166666666667,2.08333333333333,3.66666666666667,4.875
2016-09-27,5.33333333333333,5.91666666666667,7.25,5.58333333333333,4.16666666666667,9.58333333333333,12.4583333333333
2016-09-28,6.20833333333333,6.875,8.58333333333333,6.75,4.875,11.5,11.5833333333333
2016-09-29,6.26086956521739,7.34782608695652,9.34782608695652,5.47826086956522,4,8.65217391304348,13.7826086956522
2016-09-30,3.17391304347826,4.20833333333333,5.25,2.54166666666667,2.625,4.5,7.08333333333333
2016-10-01,3,3.16666666666667,4.08333333333333,2.75,1.91304347826087,3.1304347826087,3.29166666666667
2016-10-02,5.33333333333333,5.33333333333333,4.04166666666667,3.66666666666667,3.36842105263158,6.36363636363636,6
2016-10-03,7.08333333333333,9.70833333333333,7.25,5.75,6.04166666666667,9.29166666666667,11.75
2016-10-04,3.875,5.58333333333333,7.08333333333333,4.25,3.875,5.41666666666667,8.29166666666667
2016-10-05,5.95833333333333,6,6.33333333333333,5.41666666666667,3.79166666666667,5.78260869565217,8.33333333333333
2016-10-06,5.91666666666667,6.20833333333333,7.16666666666667,4.54166666666667,3.54166666666667,5.16666666666667,8.04166666666667
2016-10-07,5.45833333333333,4.79166666666667,5.83333333333333,4.20833333333333,3.16666666666667,5.66666666666667,6.91666666666667
2016-10-08,3.41666666666667,3.41666666666667,3.125,2.16666666666667,1.91666666666667,3.5,5.91666666666667
2016-10-09,1.55,1.54166666666667,2.5,1.375,1.52173913043478,1.84210526315789,4.41666666666667
2016-10-10,2.73913043478261,3.125,3.25,2.66666666666667,1.73684210526316,2.52173913043478,5.45833333333333
2016-10-11,6.29166666666667,6.41666666666667,5.70833333333333,4,2.91666666666667,4.625,9.33333333333333
2016-10-12,4,3.66666666666667,5.95833333333333,3.41666666666667,2.875,3.25,6.41666666666667
2016-10-13,2.83333333333333,2.25,5,2.875,2.04166666666667,3.625,8
2016-10-14,4.54166666666667,5.41666666666667,4.5,4.29166666666667,2.91666666666667,5.125,8.54166666666667
2016-10-15,2.86363636363636,3.95833333333333,4.5,3.25,2.83333333333333,4.58333333333333,9.125
2016-10-16,6,5.875,7.83333333333333,4.125,5.08333333333333,4.29166666666667,10.1666666666667
2016-10-17,7.41666666666667,6.41666666666667,7.95833333333333,4.41666666666667,3.83333333333333,7.875,8.83333333333333
2016-10-18,5.69565217391304,4.83333333333333,7.79166666666667,4.16666666666667,2.625,6.33333333333333,10.9583333333333
2016-10-19,1.52380952380952,1.75,4.45833333333333,1.91666666666667,1.58333333333333,2.04166666666667,5.29166666666667
2016-10-20,1.61904761904762,0.541666666666667,2.33333333333333,1.29166666666667,1.05882352941176,3.45833333333333,2.875
2016-10-21,2.8695652173913,3.29166666666667,1.875,2.25,1.65,5.45833333333333,4.20833333333333
2016-10-22,4.95833333333333,4.45833333333333,4.125,3.5,1.875,3.45833333333333,4.66666666666667
2016-10-23,5.41666666666667,5.625,7,5.04166666666667,3.20833333333333,4.58333333333333,10.7083333333333
2016-10-24,4.09090909090909,4.625,5.625,3.91666666666667,2.66666666666667,2.79166666666667,7
2016-10-25,1.47826086956522,1.45833333333333,3.41666666666667,1.95833333333333,1.34782608695652,4.52173913043478,4.75
2016-10-26,4,3.58333333333333,5.29166666666667,4,2.91666666666667,7.16666666666667,9.20833333333333
2016-10-27,5.29166666666667,5.20833333333333,7.54166666666667,5.95833333333333,4.16666666666667,7.45833333333333,9.5
2016-10-28,3.375,2.91666666666667,4.70833333333333,2.58333333333333,1.95652173913043,2.91304347826087,4.41666666666667
2016-10-29,4.33333333333333,5.04166666666667,2.95833333333333,3.16666666666667,2.47826086956522,6.58333333333333,5.29166666666667
2016-10-30,2.39130434782609,3.75,1.70833333333333,2.16666666666667,2.08333333333333,5.125,4.5
2016-10-31,2.05882352941176,3.5125,2.29583333333333,2.66666666666667,1.68181818181818,5.14285714285714,5.86363636363636
2016-11-01,6.5,4.9625,5.2125,4.125,2.375,6.33333333333333,8.66666666666667
2016-11-02,1.60869565217391,1.20833333333333,3.66666666666667,1.91666666666667,1.28571428571429,2.66666666666667,5.70833333333333
2016-11-03,2.33333333333333,3.875,5.04166666666667,3.29166666666667,2.66666666666667,5.83333333333333,8.33333333333333
2016-11-04,4.65217391304348,3.79166666666667,6.25,3.29166666666667,2.5,6.79166666666667,9.45833333333333
2016-11-05,4.36363636363636,4.5,5.875,4.08333333333333,2.66666666666667,8.375,12.4782608695652
2016-11-06,NA,4,6.70833333333333,3.91666666666667,3,8.16666666666667,13.4166666666667
2016-11-07,1.52941176470588,1.79166666666667,4.54166666666667,1.75,2,2.86363636363636,5.91666666666667
2016-11-08,6.04166666666667,5.04166666666667,4.66666666666667,3.875,2.66666666666667,7.375,8.25
2016-11-09,8.04166666666667,4.54583333333333,6.70833333333333,4.25,2.625,6.04166666666667,8.08333333333333
2016-11-10,5,3.79166666666667,6.41666666666667,3.16666666666667,2.70833333333333,5.58333333333333,10.5416666666667
2016-11-11,4.54166666666667,6.16666666666667,4.45833333333333,4.79166666666667,3.875,9.29166666666667,9.59090909090909
2016-11-12,3.40909090909091,3.20833333333333,5.58333333333333,3.04166666666667,2.16666666666667,4.29166666666667,7.54166666666667
2016-11-13,3.1304347826087,2.41666666666667,5.33333333333333,4.33333333333333,2.41666666666667,7.83333333333333,8.25
2016-11-14,4.04166666666667,3.45833333333333,7.95833333333333,5.66666666666667,3.79166666666667,8.79166666666667,9.41666666666667
2016-11-15,4.04166666666667,5.29166666666667,5.91666666666667,3.70833333333333,2.58333333333333,6.625,9.08695652173913
2016-11-16,7.875,7.45833333333333,9.125,6.875,4.33333333333333,9.29166666666667,13.375
2016-11-17,10,7.54166666666667,8.41666666666667,4.54166666666667,3.875,7.08333333333333,8.36363636363636
2016-11-18,7.41666666666667,4.54166666666667,8.875,3.20833333333333,3.20833333333333,7.45833333333333,7.91666666666667
2016-11-19,2.78260869565217,3,5,2.45833333333333,1.85714285714286,3.91304347826087,5.66666666666667
2016-11-20,2.89473684210526,1.95833333333333,4.25,2.04166666666667,1.16666666666667,1.95454545454545,5
2016-11-21,6.33333333333333,4.83333333333333,7.04166666666667,4.29166666666667,3.08333333333333,7.41666666666667,9.875
2016-11-22,6.70833333333333,5.08333333333333,7.20833333333333,4,3.66666666666667,8.70833333333333,12.3333333333333
2016-11-23,2.45,2.23809523809524,4.09523809523809,2,1.47619047619048,1.3125,2.75
2016-11-24,2.45833333333333,4.33333333333333,5.66666666666667,2.66666666666667,2.04166666666667,1.45833333333333,3.20833333333333
2016-11-25,1.42857142857143,2.54166666666667,4.91666666666667,2.08333333333333,1.83333333333333,1.58333333333333,2.625
2016-11-26,1.47826086956522,2.50416666666667,2.75416666666667,1.95833333333333,1.75,2.54166666666667,2.08333333333333
2016-11-27,3.40909090909091,2.375,4.25,2.04166666666667,2.29166666666667,2.68181818181818,3.91666666666667
2016-11-28,3.125,3.95833333333333,4,2.58333333333333,2,3.04166666666667,3.875
2016-11-29,1.55555555555556,1.625,2.5,1.08333333333333,1.07142857142857,2.66666666666667,5.66666666666667
2016-11-30,1.26315789473684,1.5,3.95833333333333,1.08333333333333,1.21428571428571,1.77777777777778,6.91666666666667
2016-12-01,3,1.45833333333333,4.33333333333333,1.54166666666667,1,1.17647058823529,4.75
2016-12-02,3.65217391304348,2.79166666666667,2.875,1.91666666666667,1.5,1.38095238095238,2.41666666666667
2016-12-03,4.54166666666667,3.75,4.08333333333333,3.04166666666667,2.08333333333333,2.875,4.41666666666667
2016-12-04,4.70833333333333,5.08333333333333,4.375,3.16666666666667,2.375,4,7.5
2016-12-05,4.45833333333333,3.79166666666667,2.75,3.26086956521739,1.69565217391304,1.95833333333333,5.04166666666667
2016-12-06,6.91666666666667,6.66666666666667,4.625,5.25,5.25,9.08333333333333,9.29166666666667
2016-12-07,6.41666666666667,6.16666666666667,6.83333333333333,6.79166666666667,5.16666666666667,12.9166666666667,11.1666666666667
2016-12-08,4.20833333333333,4,3.375,4,2.54166666666667,6.33333333333333,5.79166666666667
2016-12-09,7.125,5.54166666666667,6.41666666666667,6.45833333333333,4.5,12.25,9.54166666666667
2016-12-10,3.04545454545455,3.33333333333333,5.29166666666667,3.79166666666667,2.45833333333333,6.91666666666667,8.95833333333333
2016-12-11,3.27272727272727,3.45833333333333,4.41666666666667,3.41666666666667,2.08333333333333,7,7.08333333333333
2016-12-12,3.59090909090909,4.25,2.875,2.66666666666667,2.125,7,4.875
2016-12-13,4.79166666666667,5.95833333333333,5.875,4.58333333333333,3.875,5.70833333333333,8.75
2016-12-14,3.41666666666667,3.125,4,3.20833333333333,2.85,6.625,6.45833333333333
2016-12-15,4.60869565217391,5.54166666666667,4.08333333333333,3.08333333333333,3.30434782608696,6,7.20833333333333
2016-12-16,2.65217391304348,2.5,4.79166666666667,1.75,1.95652173913043,3.33333333333333,4.58333333333333
2016-12-17,3.39130434782609,3.875,3.45833333333333,3.5,1.56521739130435,8.75,7.70833333333333
2016-12-18,4.125,4.39130434782609,4.17391304347826,3.54166666666667,1.45833333333333,10.5833333333333,7.58333333333333
2016-12-19,3.41666666666667,2.75,3.83333333333333,2,1.8,5.08333333333333,6.125
2016-12-20,5.04166666666667,4.5,4.83333333333333,4.75,2.875,10.7083333333333,10.625
2016-12-21,6.83333333333333,4.91666666666667,6.75,4.625,3.79166666666667,10,10.875
2016-12-22,5.83333333333333,5.41666666666667,6.95833333333333,4.45833333333333,3.79166666666667,9,10.9166666666667
2016-12-23,10.375,8.41666666666667,9.70833333333333,7.66666666666667,5.875,13.7083333333333,15.8333333333333
2016-12-24,8.29166666666667,7.54166666666667,9.70833333333333,7.04166666666667,5.58333333333333,11.0416666666667,14.1666666666667
2016-12-25,8.58333333333333,8.125,10.125,7.29166666666667,5.83333333333333,11.6666666666667,15
2016-12-26,4.83333333333333,4.875,7.95833333333333,4.75,3.125,7.83333333333333,NA
2016-12-27,4.91666666666667,4.16666666666667,3.25,3.79166666666667,2,9,NA
2016-12-28,4.5,3.875,2.16666666666667,4.04166666666667,2.125,10.1666666666667,NA
2016-12-29,4.25,4.70833333333333,3.41666666666667,3.5,2.5,10.5,NA
2016-12-30,5.625,4.33333333333333,5.75,6,3.70833333333333,11.7916666666667,11.4117647058824
2016-12-31,5.16666666666667,4.625,7.25,5.95833333333333,4.58333333333333,9.33333333333333,11.4166666666667
2017-01-01,7.66666666666667,5.58333333333333,6.45833333333333,4.54166666666667,3.20833333333333,9.91666666666667,13.4583333333333
2017-01-02,4.20833333333333,2.875,4.70833333333333,2.33333333333333,1.75,3,8
2017-01-03,1.47826086956522,1.79166666666667,6.125,2.375,2.17391304347826,3.41666666666667,8.95833333333333
2017-01-04,1.95652173913043,1.58333333333333,4.125,1.58333333333333,1.875,2.14285714285714,6.08333333333333
2017-01-05,6.16666666666667,5.54166666666667,2.70833333333333,3.66666666666667,2.91666666666667,6.58333333333333,6.75
2017-01-06,3.08333333333333,3.375,5.375,3.08333333333333,3.45833333333333,5.45833333333333,6.75
2017-01-07,1.55,1.70833333333333,2.95833333333333,2.125,1.04166666666667,3.79166666666667,4.625
2017-01-08,4.375,2.75,4.5,4.70833333333333,2.70833333333333,8.79166666666667,6.79166666666667
2017-01-09,8.95833333333333,7.41666666666667,8.70833333333333,6.625,4.41666666666667,9.95833333333333,13.875
2017-01-10,7.23809523809524,7.95833333333333,8.79166666666667,6.83333333333333,4.45833333333333,7.70833333333333,12.25
2017-01-11,7.8,8.70833333333333,11.0416666666667,7.70833333333333,5.33333333333333,9.5,17
2017-01-12,7.95833333333333,5.5,8.04166666666667,4.875,3.625,9.58333333333333,12.4583333333333
2017-01-13,6.5,4.25,7.66666666666667,3.875,3.04166666666667,6.58333333333333,13.875
2017-01-14,5.70833333333333,4.41666666666667,6.75,3.75,2.875,6.83333333333333,10.1666666666667
2017-01-15,3.41666666666667,4.625,8.20833333333333,4.79166666666667,3,4.75,8.375
2017-01-16,1.54166666666667,2.75,4.16666666666667,1.83333333333333,1.66666666666667,5,6.45833333333333
2017-01-17,2.25,2.16666666666667,2.625,2.70833333333333,1.66666666666667,6.375,5.5
2017-01-18,2.95454545454545,3.72727272727273,2.81818181818182,2.95454545454545,2,7.40909090909091,5.5
2017-01-19,2.5,3.41666666666667,2.16666666666667,2.75,2.04166666666667,5.125,4.04166666666667
2017-01-20,3.16666666666667,3.54166666666667,3.875,2.54166666666667,2.375,3.125,4.70833333333333
2017-01-21,3.04347826086957,3.04166666666667,1.66666666666667,2.70833333333333,1.78260869565217,4,4.41666666666667
2017-01-22,2.83333333333333,2.08333333333333,1.54166666666667,1.58333333333333,1.25,1.625,3.70833333333333
2017-01-23,4.29166666666667,4.54166666666667,3.45833333333333,3.75,3.125,8.43478260869565,6.70833333333333
2017-01-24,6.04166666666667,5.58333333333333,6.29166666666667,5.04166666666667,4.83333333333333,9.75,9.45833333333333
2017-01-25,8.33333333333333,10.875,7.875,8.95833333333333,7.70833333333333,13.8333333333333,14
2017-01-26,9.45833333333333,12.0416666666667,10.75,7.79166666666667,7.70833333333333,14.8333333333333,15.7083333333333
2017-01-27,3.34782608695652,4.91666666666667,6.79166666666667,4.375,4.30434782608696,7.16666666666667,9
2017-01-28,2.75,3.625,4.75,2.25,2.43478260869565,3.58333333333333,5
2017-01-29,3.04166666666667,4.25,3.875,2.58333333333333,1.8695652173913,3.79166666666667,4.79166666666667
2017-01-30,5,5.95833333333333,6.79166666666667,4.95833333333333,4.5,7.20833333333333,11.9166666666667
2017-01-31,2.52380952380952,1.91666666666667,3.04166666666667,2.79166666666667,2,4.875,4.41666666666667
2017-02-01,7.91666666666667,7.66666666666667,5.33333333333333,5.70833333333333,4.66666666666667,7.83333333333333,8.91666666666667
2017-02-02,8.5,9.25,10.625,6.54166666666667,7.25,8.5,12.25
2017-02-03,5.04166666666667,4.54166666666667,5,4.33333333333333,3.40909090909091,8.79166666666667,8.04166666666667
2017-02-04,2.875,3.08333333333333,4.25,3,2.95238095238095,5.16666666666667,7.20833333333333
2017-02-05,4.77272727272727,3.75,4.04166666666667,2.33333333333333,2.05882352941176,3.79166666666667,4.5
2017-02-06,7.54166666666667,8.04166666666667,7.20833333333333,5.95833333333333,4.95833333333333,9.58333333333333,10.5416666666667
2017-02-07,2.63636363636364,2.70833333333333,4.08333333333333,2.58333333333333,2.08695652173913,3.16666666666667,5.29166666666667
2017-02-08,4.34782608695652,5.20833333333333,4.16666666666667,3.375,2.45454545454545,7.29166666666667,7
2017-02-09,6.95833333333333,8.5,7.41666666666667,6.875,4.5,8.41666666666667,10.875
2017-02-10,4.04166666666667,4.58333333333333,5.54166666666667,3.33333333333333,2.08333333333333,3.25,5.20833333333333
2017-02-11,5.04166666666667,5.83333333333333,7.33333333333333,4.91666666666667,3.83333333333333,5.1304347826087,10.1666666666667
2017-02-12,6.41666666666667,8,9.875,7.375,5.70833333333333,7.45833333333333,15
2017-02-13,8.04166666666667,8.25,9.66666666666667,8.33333333333333,7,6.25,16.625
2017-02-14,5.08333333333333,7.25,6,6.45833333333333,4.29166666666667,6.25,10.7916666666667
2017-02-15,5.20833333333333,5.70833333333333,6.20833333333333,5.70833333333333,4.04166666666667,7.91666666666667,8.16666666666667
2017-02-16,4.5,3.70833333333333,6.45833333333333,4.58333333333333,3.29166666666667,7.20833333333333,6.79166666666667
2017-02-17,4.70833333333333,5.95833333333333,4.91666666666667,3.83333333333333,3.54166666666667,5.29166666666667,5.41666666666667
2017-02-18,2.91666666666667,2.95833333333333,4.625,4.29166666666667,3.25,5.875,7.91666666666667
2017-02-19,2.33333333333333,4.20833333333333,7.04166666666667,4.70833333333333,2.95833333333333,5.125,7.58333333333333
2017-02-20,5.66666666666667,6.66666666666667,8.41666666666667,5.33333333333333,3.66666666666667,6,9.75
2017-02-21,8.33333333333333,8.83333333333333,8.5,5.83333333333333,4.58333333333333,8.20833333333333,9.95833333333333
2017-02-22,8.95833333333333,5.875,8.125,5.375,3.375,5.41666666666667,8.58333333333333
2017-02-23,9.875,10.5833333333333,12.0416666666667,8.91666666666667,6.95833333333333,11.5416666666667,12.5
2017-02-24,5.625,3.91666666666667,6.45833333333333,5.54166666666667,3.45833333333333,8.33333333333333,8.75
2017-02-25,7.20833333333333,6.16666666666667,8.08333333333333,6.66666666666667,4.91666666666667,8.95833333333333,9.5
2017-02-26,10,7.125,9.41666666666667,6.08333333333333,5.125,9.54166666666667,9.54166666666667
2017-02-27,6.58333333333333,4.75,5.45833333333333,2.91666666666667,2.58333333333333,4.69565217391304,6.125
2017-02-28,6.375,6.58333333333333,8.79166666666667,6.08333333333333,4.41666666666667,9.125,8.33333333333333
2017-03-01,6.79166666666667,5.95833333333333,6.91666666666667,4.04166666666667,3.20833333333333,4.125,3.08333333333333
2017-03-02,5.75,6.125,7.54166666666667,4,3.54166666666667,4.73913043478261,5.95833333333333
2017-03-03,3.79166666666667,4.66666666666667,5.04166666666667,5.41666666666667,3.25,7,8.66666666666667
2017-03-04,7.54166666666667,7.16666666666667,5.16666666666667,4.95833333333333,2.83333333333333,7.125,9.33333333333333
2017-03-05,10.1666666666667,6.875,5.20833333333333,4.04166666666667,2.70833333333333,5.66666666666667,5.83333333333333
2017-03-06,6.95833333333333,5.125,4.79166666666667,3.125,2.08333333333333,4.375,6.95833333333333
2017-03-07,5.66666666666667,5.45833333333333,4.45833333333333,3.79166666666667,3.95833333333333,5.70833333333333,7.16666666666667
2017-03-08,3.39130434782609,3.70833333333333,6.75,3.83333333333333,3.375,7.125,9.45833333333333
2017-03-09,3.08333333333333,4.625,6.375,3.875,2.625,4.25,5.66666666666667
2017-03-10,4.79166666666667,5.91666666666667,4.58333333333333,4.625,4.33333333333333,10,7.20833333333333
2017-03-11,3.45833333333333,2.875,3.08333333333333,3.41666666666667,2.04166666666667,7,5.16666666666667
2017-03-12,5.625,5.58333333333333,5.45833333333333,4.95833333333333,3.04166666666667,6,6.29166666666667
2017-03-13,3.79166666666667,4.58333333333333,6.875,5.08333333333333,3.45833333333333,7.91666666666667,8.58333333333333
2017-03-14,4.1304347826087,5.79166666666667,7.95833333333333,4.83333333333333,3.625,6.54166666666667,10.125
2017-03-15,3.625,3.33333333333333,4.5,4.54166666666667,2.625,8.58333333333333,6.45833333333333
2017-03-16,5.25,5.54166666666667,6.79166666666667,5.91666666666667,4,8.375,11.4166666666667
2017-03-17,8.83333333333333,10.5,11.0416666666667,6.58333333333333,5.54166666666667,10.4583333333333,12.5416666666667
2017-03-18,8.58333333333333,9.375,10,6.58333333333333,5.16666666666667,8.33333333333333,8.58333333333333
2017-03-19,7.83333333333333,8.375,8.75,5.25,4.54166666666667,6.70833333333333,8.83333333333333
2017-03-20,8,7.70833333333333,9.41666666666667,7,4.75,9.375,12.25
2017-03-21,5,5.25,7.16666666666667,3.83333333333333,3.54166666666667,5.75,10.2083333333333
2017-03-22,7.45833333333333,6.95833333333333,8.375,6.20833333333333,4.875,8.45833333333333,9.41666666666667
2017-03-23,6.625,5.875,7.41666666666667,5.33333333333333,3.875,6.625,7.95833333333333
2017-03-24,2.95652173913043,3.45833333333333,4.91666666666667,2.75,3,1.91304347826087,3
2017-03-25,2.39130434782609,2.54166666666667,3.5,2.33333333333333,2.09090909090909,2.29166666666667,3.5
2017-03-26,3.95652173913043,4.29166666666667,4.45833333333333,4.16666666666667,3.52173913043478,3.60869565217391,3.5
2017-03-27,6.54166666666667,4.875,3.375,3.625,3.20833333333333,2.91666666666667,4.875
2017-03-28,5.5,5.875,4.66666666666667,3.625,3.04166666666667,4.08333333333333,5.21739130434783
2017-03-29,5.54166666666667,6.83333333333333,4.75,4.5,4.54166666666667,6.95833333333333,4.95833333333333
2017-03-30,5.16666666666667,6.33333333333333,5.25,4.20833333333333,5,8.70833333333333,6
2017-03-31,5.20833333333333,4.5,6.29166666666667,3.625,4,4.66666666666667,4.70833333333333
2017-04-01,4.75,5.45833333333333,4.875,3.66666666666667,3.09090909090909,4.72727272727273,5.29166666666667
2017-04-02,4.20833333333333,5,4.25,3.875,3.39130434782609,8.33333333333333,6.75
2017-04-03,8.125,8.54166666666667,6.04166666666667,6.66666666666667,5.54166666666667,11.3333333333333,10.7916666666667
2017-04-04,4.16666666666667,4.66666666666667,5.375,3.875,2.875,4.58333333333333,8.70833333333333
2017-04-05,2.34782608695652,3,4.25,2.70833333333333,2.25,3.08333333333333,6.66666666666667
2017-04-06,1.65217391304348,2.29166666666667,3.25,2.33333333333333,1.66666666666667,4.29166666666667,6.95833333333333
2017-04-07,3.52173913043478,3.41666666666667,3.20833333333333,2.25,1.66666666666667,5.79166666666667,4.04166666666667
2017-04-08,3.91304347826087,5.125,2.625,2.875,3.125,4.79166666666667,2.625
2017-04-09,3.20833333333333,4.16666666666667,4.45833333333333,2.875,2.75,4.875,6.875
2017-04-10,3.66666666666667,4.04166666666667,5.33333333333333,3.41666666666667,2.79166666666667,4.5,8.75
2017-04-11,3.60869565217391,5.08333333333333,7.91666666666667,4.75,3.20833333333333,7.33333333333333,12.2083333333333
2017-04-12,4.33333333333333,5.83333333333333,8.29166666666667,5,3.58333333333333,5.91666666666667,10
2017-04-13,2.71428571428571,3.66666666666667,4.91666666666667,3,2.41666666666667,4.20833333333333,7.125
2017-04-14,3.54166666666667,5.20833333333333,6.29166666666667,4.20833333333333,3.04166666666667,3.91666666666667,7
2017-04-15,3.625,4.375,5.95833333333333,4.20833333333333,2.78260869565217,4.58333333333333,9.125
2017-04-16,4.58333333333333,6.29166666666667,6.79166666666667,4.75,3.33333333333333,6.125,7.16666666666667
2017-04-17,3.08333333333333,3.08333333333333,3.70833333333333,2.29166666666667,2.04545454545455,3.45833333333333,4.83333333333333
2017-04-18,1.69565217391304,1.75,3.125,1.875,1.52173913043478,3.42857142857143,3.45833333333333
2017-04-19,2.1304347826087,2.16666666666667,3.83333333333333,2.79166666666667,1.625,4.20833333333333,5.04166666666667
2017-04-20,2.0952380952381,2.58333333333333,4.08333333333333,2.58333333333333,1.79166666666667,4.20833333333333,7.45833333333333
2017-04-21,2.63636363636364,2.25,4.625,2.91666666666667,2.25,3.375,6.75
2017-04-22,2.3,2.25,2.54166666666667,2.5,1.73913043478261,2.78260869565217,2.70833333333333
2017-04-23,1.6,2.04166666666667,2.70833333333333,2.54166666666667,1.79166666666667,3.30434782608696,5.125
2017-04-24,5.04761904761905,4.70833333333333,6.25,4.625,2.95833333333333,6.70833333333333,12.25
2017-04-25,5.45833333333333,5.33333333333333,7,4.79166666666667,3.79166666666667,8.25,12.8333333333333
2017-04-26,3.69565217391304,3.75,4.25,3.375,2.41666666666667,4.625,6.41666666666667
2017-04-27,2.82608695652174,3.45833333333333,5.41666666666667,3.5,2.83333333333333,3.70833333333333,9.41666666666667
2017-04-28,4.22727272727273,3,3.5,3.375,2.33333333333333,7.5,5.16666666666667
2017-04-29,7.70833333333333,7.91666666666667,6.41666666666667,6.29166666666667,5.125,10.9583333333333,8.95833333333333
2017-04-30,6.75,7.54166666666667,7.33333333333333,7.125,5.08333333333333,6.5,11.2916666666667
2017-05-01,3.91666666666667,2.79166666666667,3.95833333333333,1.66666666666667,1.65217391304348,2.30434782608696,7.45833333333333
2017-05-02,2.55,2.875,3.83333333333333,3.70833333333333,3.20833333333333,3.33333333333333,6.75
2017-05-03,2.52173913043478,4.58333333333333,6,4.75,4.375,4.79166666666667,6.45833333333333
2017-05-04,2.91666666666667,4.83333333333333,8.41666666666667,5.83333333333333,5.54166666666667,5.54166666666667,8.625
2017-05-05,5.45833333333333,7.54166666666667,9.41666666666667,7,6.125,6.16666666666667,9.875
2017-05-06,3.45454545454545,5.58333333333333,7.375,5.25,4.20833333333333,5.45833333333333,8.41666666666667
2017-05-07,2.0952380952381,2.41666666666667,2.875,1.91666666666667,1.26315789473684,4.65217391304348,3.29166666666667
2017-05-08,2.04166666666667,2.875,5.20833333333333,3.33333333333333,3.29166666666667,3.20833333333333,5.625
2017-05-09,2.61904761904762,2.16666666666667,3.75,2.58333333333333,2.29166666666667,2.16666666666667,3.25
2017-05-10,2.68181818181818,2.70833333333333,3,2.04166666666667,1.5,1.95652173913043,3.875
2017-05-11,3.04761904761905,2.08333333333333,3.5,2.375,2.54166666666667,2.1304347826087,3.75
2017-05-12,3.22727272727273,3.58333333333333,3.04166666666667,2.125,1.73913043478261,2.41666666666667,3.79166666666667
2017-05-13,5.125,4.875,6,3.70833333333333,3.625,6.59090909090909,4.41666666666667
2017-05-14,6.25,5.91666666666667,5.83333333333333,5.04166666666667,3.83333333333333,8.29166666666667,5.58333333333333
2017-05-15,9.29166666666667,7.67083333333333,7.42083333333333,6.25,6.04166666666667,12.75,9.45833333333333
2017-05-16,7,7.08333333333333,6.45833333333333,6.125,4.77272727272727,11.125,8.29166666666667
2017-05-17,5.54166666666667,5.625,4.125,4.70833333333333,2.33333333333333,8,5.54166666666667
2017-05-18,3.41666666666667,4.29166666666667,3.54166666666667,2.60869565217391,2.30434782608696,3.66666666666667,3.70833333333333
2017-05-19,4.29166666666667,3.70833333333333,4.45833333333333,2.625,1.77272727272727,4.33333333333333,3.29166666666667
2017-05-20,4.52173913043478,5.31666666666667,4.35833333333333,3,2.1304347826087,4.78260869565217,5.21739130434783
2017-05-21,7.54166666666667,7.70833333333333,5.66666666666667,6.08333333333333,4.875,9.95833333333333,7.5
2017-05-22,5.29166666666667,5.58333333333333,5.625,5.29166666666667,3.83333333333333,8.83333333333333,8.41666666666667
2017-05-23,2.875,3.04166666666667,4.58333333333333,3.83333333333333,2.45833333333333,6.66666666666667,6.41666666666667
2017-05-24,2.95833333333333,2.5,3.625,3.66666666666667,1.79166666666667,5.95833333333333,4.45833333333333
2017-05-25,4.29166666666667,4.70833333333333,5,3.25,3.79166666666667,3.20833333333333,5.29166666666667
2017-05-26,3.66666666666667,4.04166666666667,5.54166666666667,3.75,3.95833333333333,3.41666666666667,5.75
2017-05-27,4.04166666666667,5.375,4.6875,3.75,2.76190476190476,4.75,5.20833333333333
2017-05-28,2.26086956521739,2.125,4,1.625,1.79166666666667,2.91304347826087,5.125
2017-05-29,1.78260869565217,2.08333333333333,3.5,1.875,1.54166666666667,2.5,3.91666666666667
2017-05-30,4.1304347826087,3.875,5.29166666666667,3.83333333333333,2.33333333333333,5.40909090909091,6.08333333333333
2017-05-31,4.8695652173913,5.08333333333333,5.54166666666667,3.83333333333333,3.70833333333333,7.5,6.20833333333333
2017-06-01,5.58333333333333,5.29166666666667,4.66666666666667,5.08333333333333,3.54166666666667,9.79166666666667,7.08333333333333
2017-06-02,4.70833333333333,4.41666666666667,4,4.04166666666667,2.19047619047619,7.375,3.83333333333333
2017-06-03,5.58333333333333,6.125,4.20833333333333,4.20833333333333,2.78260869565217,7.375,5.25
2017-06-04,6.16666666666667,5.91666666666667,4.75,4.125,3,6.75,5.58333333333333
2017-06-05,4.83333333333333,5.45833333333333,5.33333333333333,4.25,3.04166666666667,4.04166666666667,7.04166666666667
2017-06-06,8,7.5,10,5.125,4.66666666666667,6.91666666666667,12.875
2017-06-07,4.29166666666667,4.54166666666667,6.16666666666667,3.16666666666667,3.25,4.58333333333333,6.875
2017-06-08,4.875,4.41666666666667,4.5,3.66666666666667,2.54166666666667,5.25,4.95833333333333
2017-06-09,5.16666666666667,5.29166666666667,5.29166666666667,3.95833333333333,3.25,5.125,6.20833333333333
2017-06-10,8.70833333333333,7.375,8,7.75,5.875,13.0833333333333,8.875
2017-06-11,8.625,9.16666666666667,9.20833333333333,6.58333333333333,5.08333333333333,9.875,10.375
2017-06-12,5.66666666666667,6.125,7.91666666666667,5.41666666666667,2.95833333333333,7.20833333333333,10.375
2017-06-13,5.54166666666667,5.08333333333333,4.875,5.25,3.375,9.5,4.95833333333333
2017-06-14,6.75,6.83333333333333,4.54166666666667,5.83333333333333,4.83333333333333,11.8333333333333,7.08333333333333
2017-06-15,6.75,7.875,8.33333333333333,5.875,4.04166666666667,9.20833333333333,9.875
2017-06-16,4.83333333333333,4.41666666666667,6.91666666666667,4.95833333333333,3.29166666666667,8.41666666666667,8.5
2017-06-17,4.16666666666667,3.16666666666667,4.45833333333333,5.79166666666667,2.375,9.16666666666667,7.20833333333333
2017-06-18,1.86363636363636,2.45833333333333,3.5,3.16666666666667,1.39130434782609,5.5,4.125
2017-06-19,2.5,3,3.33333333333333,3.08333333333333,2.0952380952381,4.375,3.8695652173913
2017-06-20,2.61904761904762,3.5,4.45833333333333,3.29166666666667,2.66666666666667,4.41666666666667,5.25
2017-06-21,3.91666666666667,4.08333333333333,4,3.41666666666667,2.66666666666667,5.20833333333333,4.79166666666667
2017-06-22,5.33333333333333,5.875,5.29166666666667,4.58333333333333,2.79166666666667,7.45833333333333,6.95833333333333
2017-06-23,5.45833333333333,7.45833333333333,8.25,4.70833333333333,3.83333333333333,6.5,10.4583333333333
2017-06-24,4.33333333333333,5.95833333333333,7.875,4.125,3.125,5.45833333333333,11.0416666666667
2017-06-25,3.95833333333333,4.95833333333333,4.83333333333333,3.375,2.29166666666667,3.75,8.16666666666667
2017-06-26,3.08695652173913,3.83333333333333,3.45833333333333,2.875,2.26315789473684,2.91666666666667,4.33333333333333
2017-06-27,4.45833333333333,4.33333333333333,4.83333333333333,3.625,2.5,2.83333333333333,8.70833333333333
2017-06-28,2.95833333333333,2.875,4.16666666666667,2.29166666666667,2,3.20833333333333,8.125
2017-06-29,6.91666666666667,6.375,6.625,6,3.29166666666667,8.875,11.6666666666667
2017-06-30,6.35,7.75,7.70909090909091,5.54545454545455,4.1304347826087,5.76190476190476,11.2380952380952
2017-07-01,3.625,5.41666666666667,6.58333333333333,4.66666666666667,2.625,6.04166666666667,7.875
2017-07-02,3.91304347826087,4.08333333333333,4.95833333333333,4.125,2.16666666666667,5.79166666666667,9.25
2017-07-03,3.91304347826087,2.81666666666667,4.27083333333333,2.56521739130435,1.875,2.73913043478261,5.56521739130435
2017-07-04,3.66666666666667,4.625,5.625,4.16666666666667,2.95833333333333,5.79166666666667,8.75
2017-07-05,2.1304347826087,2,3.16666666666667,2.375,1.28571428571429,3.17391304347826,4
2017-07-06,2.625,3.33333333333333,3.29166666666667,3.91666666666667,1.94736842105263,6.79166666666667,4.66666666666667
2017-07-07,2.69565217391304,4.04166666666667,5.08333333333333,3.41666666666667,2.375,2.45833333333333,5.20833333333333
2017-07-08,2.1304347826087,2.58333333333333,3.125,2.91666666666667,1.85,5.08695652173913,7.58333333333333
2017-07-09,3.45833333333333,5.41666666666667,5.79166666666667,3,2.5,4.625,5.29166666666667
2017-07-10,3.08333333333333,3.20833333333333,3.70833333333333,1.625,1.33333333333333,2,3.33333333333333
2017-07-11,3.79166666666667,3.45833333333333,4.04166666666667,3.70833333333333,2.30434782608696,5.54166666666667,4.54166666666667
2017-07-12,2.70833333333333,2.54166666666667,3.83333333333333,2.125,1.70833333333333,3.08333333333333,3.91666666666667
2017-07-13,3.70833333333333,4.58333333333333,5.45833333333333,3.79166666666667,2.72727272727273,4.91666666666667,6.375
2017-07-14,4.875,5.08333333333333,4.91666666666667,4.91666666666667,2.33333333333333,7.41666666666667,7.25
2017-07-15,5.70833333333333,5.79166666666667,8.16666666666667,5.375,4,7.04166666666667,7.95833333333333
2017-07-16,3.625,3.70833333333333,4.91666666666667,3.5,2.125,5,9.79166666666667
2017-07-17,1.95454545454545,1.85416666666667,4.33333333333333,1.5,1.52173913043478,3,7.08333333333333
2017-07-18,2.70833333333333,4.45833333333333,3.83333333333333,3.95833333333333,3.375,4.16666666666667,6.625
2017-07-19,5.20833333333333,5.625,4.875,NA,2.875,5.08333333333333,8.95833333333333
2017-07-20,4.625,5.41666666666667,4.70833333333333,4,2.20833333333333,5.375,4.95833333333333
2017-07-21,7.125,6.125,7.25,5.08695652173913,4.70833333333333,6.70833333333333,10.125
2017-07-22,4.73913043478261,4.29166666666667,3.375,3.5,2.17391304347826,3.125,6.54166666666667
2017-07-23,3.09090909090909,3.875,3.83333333333333,3.41666666666667,2,3.29166666666667,3.625
2017-07-24,2.47826086956522,3.95833333333333,4.91666666666667,2.875,2.625,2.29166666666667,4.91666666666667
2017-07-25,3.39130434782609,2.79166666666667,3.875,2.31578947368421,1.81818181818182,3.25,4.54166666666667
2017-07-26,7.45833333333333,8.20833333333333,7.875,5.70833333333333,3.83333333333333,9.29166666666667,10.6666666666667
2017-07-27,7.45833333333333,8.125,7.25,5.08333333333333,4.375,9.11111111111111,8.875
2017-07-28,5.45833333333333,8.29166666666667,7.20833333333333,5.33333333333333,4.45833333333333,9.20833333333333,9.29166666666667
2017-07-29,4.5,6.41666666666667,6.41666666666667,4.70833333333333,3.70833333333333,8.75,9.16666666666667
2017-07-30,5.83333333333333,6.54166666666667,6.16666666666667,4.125,3.70833333333333,5.875,5.58333333333333
2017-07-31,4.625,6.66666666666667,5.91666666666667,4.20833333333333,3.375,6.91666666666667,6.75
2017-08-01,4.33333333333333,3.66666666666667,4.91666666666667,3.95833333333333,2.5,5,6.04166666666667
2017-08-02,7.79166666666667,6,6.625,5.125,3.5,6.20833333333333,5.95833333333333
2017-08-03,5.45833333333333,6.5,7.5,3.79166666666667,3.29166666666667,3.91666666666667,6.54166666666667
2017-08-04,4.08333333333333,4.125,5.5,2.625,2.20833333333333,3.375,8.20833333333333
2017-08-05,4.875,4.54166666666667,4.29166666666667,3.16666666666667,1.78260869565217,3.875,5.75
2017-08-06,5.45833333333333,6.20833333333333,5.45833333333333,4.45833333333333,3.58333333333333,7.83333333333333,7.625
2017-08-07,3.79166666666667,4.41666666666667,5.29166666666667,3.125,2.5,4.45833333333333,6.58333333333333
2017-08-08,4.13636363636364,3.86363636363636,4.22727272727273,3.17391304347826,2.04347826086957,4.04761904761905,5.40909090909091
2017-08-09,4.5,4.66666666666667,5.58333333333333,3.79166666666667,2.625,5.04166666666667,7.70833333333333
2017-08-10,3.77272727272727,3.83333333333333,4.70833333333333,3.79166666666667,2.33333333333333,7.70833333333333,7.70833333333333
2017-08-11,5.75,6.16666666666667,8,5.91666666666667,4.29166666666667,7.58333333333333,9.625
2017-08-12,4.47826086956522,4.95833333333333,5.58333333333333,3.25,2.70833333333333,3.58333333333333,6.58333333333333
2017-08-13,3.54545454545455,3.58333333333333,3.45833333333333,2.33333333333333,2.61111111111111,3.83333333333333,4.33333333333333
2017-08-14,3.95833333333333,4.625,4.70833333333333,3.95833333333333,3.29166666666667,4.95833333333333,7.08333333333333
2017-08-15,3.85714285714286,4.33333333333333,5.76190476190476,3.33333333333333,2.78947368421053,6.23809523809524,6.95238095238095
2017-08-16,6.125,6.66666666666667,6.125,5.66666666666667,4.34782608695652,9.66666666666667,8.625
2017-08-17,6.29166666666667,5.91666666666667,5.66666666666667,5,3.29166666666667,7.375,6.41666666666667
2017-08-18,8.91666666666667,8.04166666666667,7.20833333333333,4.41666666666667,3.70833333333333,6.79166666666667,9.83333333333333
2017-08-19,4.70833333333333,5.91666666666667,8.04166666666667,5.04166666666667,3,5.45833333333333,10.3333333333333
2017-08-20,3.82608695652174,3.95833333333333,4.83333333333333,3,2.40909090909091,3.45833333333333,5.04166666666667
2017-08-21,5,4,3.04166666666667,3,1.95652173913043,6.45833333333333,5.33333333333333
2017-08-22,4.375,4.625,4.875,3.16666666666667,3.45833333333333,4.39130434782609,4.72727272727273
2017-08-23,4.625,5.33333333333333,5.20833333333333,3.70833333333333,2.75,6.83333333333333,5.86363636363636
2017-08-24,5,5.375,6.25,4.95833333333333,3.95833333333333,7.5,6.91666666666667
2017-08-25,2.73913043478261,3.04166666666667,4.625,3.5,2.73913043478261,4.75,6.83333333333333
2017-08-26,1.45454545454545,1.04166666666667,3.41666666666667,1.79166666666667,1.52941176470588,2.95833333333333,5.29166666666667
2017-08-27,3.25,3.125,4.125,3.5,2.42857142857143,6.66666666666667,3.75
2017-08-28,3.91666666666667,4.08333333333333,5.70833333333333,4.29166666666667,3.04166666666667,6.58333333333333,8.41666666666667
2017-08-29,3.5,3.79166666666667,4.875,3,2.04166666666667,6.5,8.70833333333333
2017-08-30,3.1304347826087,3.75,4.75,2.79166666666667,2.04347826086957,3.83333333333333,6.33333333333333
2017-08-31,2,1.79166666666667,3.08333333333333,1.91666666666667,1.42857142857143,2.43478260869565,4.125
2017-09-01,2.0952380952381,1.875,3.66666666666667,1.75,1.72727272727273,2.31818181818182,4.54166666666667
2017-09-02,4.91304347826087,6.16666666666667,4.66666666666667,3.625,4.15,8.125,6.83333333333333
2017-09-03,2.70833333333333,2.75,6.5,2.95833333333333,3,5.125,6.75
2017-09-04,3.5,3.95833333333333,4.22916666666667,4.29166666666667,2.47826086956522,7.66666666666667,6.69565217391304
2017-09-05,5.34782608695652,6.16666666666667,6.29166666666667,4.16666666666667,2.91666666666667,6.45833333333333,8.33333333333333
2017-09-06,4.79166666666667,5.33333333333333,6.08333333333333,4.04166666666667,2.58333333333333,6.45833333333333,9.29166666666667
2017-09-07,5.5,6.33333333333333,7.45833333333333,4.20833333333333,3.33333333333333,6.83333333333333,9.33333333333333
2017-09-08,5.75,6.20833333333333,7.29166666666667,4.5,2.875,7.08333333333333,11.0416666666667
2017-09-09,6.91666666666667,7.25,7.58333333333333,5.16666666666667,3.33333333333333,7.375,10.5416666666667
2017-09-10,9.45833333333333,9.95833333333333,9.45833333333333,7.29166666666667,4.29166666666667,9.70833333333333,10.9583333333333
2017-09-11,8.625,8.70833333333333,9.45833333333333,5.83333333333333,4.45833333333333,8.83333333333333,12.7083333333333
2017-09-12,6.125,5.79166666666667,6.75,3.33333333333333,2.95833333333333,3.91666666666667,5.83333333333333
2017-09-13,6.875,5.33333333333333,7.625,3.70833333333333,2.79166666666667,5.66666666666667,8.375
2017-09-14,5,5.66666666666667,6.95833333333333,4.41666666666667,3.625,6.625,11.875
2017-09-15,4.66666666666667,4.16666666666667,6.16666666666667,3.66666666666667,3,5.625,11.3333333333333
2017-09-16,3.20833333333333,3.54166666666667,4.625,2.45833333333333,1.91666666666667,4.25,8.08333333333333
2017-09-17,1.82608695652174,2.58333333333333,3.875,2.20833333333333,1.52380952380952,2.43478260869565,2.54166666666667
2017-09-18,2.27777777777778,1.85217391304348,3.74347826086957,1.69565217391304,1.625,3.16666666666667,3.72727272727273
2017-09-19,5.04166666666667,5.41666666666667,3.20833333333333,4.16666666666667,2.95833333333333,8.95833333333333,6.16666666666667
2017-09-20,3.45833333333333,4.08333333333333,3.91666666666667,3.29166666666667,3.04166666666667,3.60869565217391,6.04166666666667
2017-09-21,3.91666666666667,3.5,4.58333333333333,3.125,1.79166666666667,5.34782608695652,4.79166666666667
2017-09-22,5.54166666666667,6,4.97916666666667,4.66666666666667,4.52380952380952,5.875,7.29166666666667
2017-09-23,7.5,7.83333333333333,5.75,6.75,5.5,10.9583333333333,11.0416666666667
2017-09-24,2.95833333333333,2.02083333333333,2.41666666666667,2.5,1.75,4.56521739130435,3.79166666666667
2017-09-25,4,3.45833333333333,3.25,2.54166666666667,2,5.21739130434783,3.16666666666667
2017-09-26,7.125,7.875,4.95833333333333,5.20833333333333,4.125,8.70833333333333,8.08333333333333
2017-09-27,3.38095238095238,5.66666666666667,8.79166666666667,4.16666666666667,4.20833333333333,4.66666666666667,10.2083333333333
2017-09-28,6.375,6.20833333333333,5.875,4.66666666666667,4.04166666666667,8.58333333333333,7.75
2017-09-29,6.83333333333333,6,6.375,6.08333333333333,3.875,11.4166666666667,10.1666666666667
2017-09-30,2.375,2.91666666666667,4.16666666666667,2.625,2.04545454545455,4.625,6.375
2017-10-01,8.25,8.79166666666667,7,7,4.5,11.2916666666667,12
2017-10-02,6.375,7.45833333333333,10,7.16666666666667,4.04166666666667,8.58333333333333,15.2083333333333
2017-10-03,3.25,4.41666666666667,7.25,4.16666666666667,2.875,6.95833333333333,11.5416666666667
2017-10-04,7.29166666666667,8.625,8.375,5.79166666666667,4.45833333333333,9.875,10.9583333333333
2017-10-05,3.91666666666667,4.25,6.75,4.25,3.04166666666667,4.54166666666667,11.375
2017-10-06,3.95652173913043,3.75,5.20833333333333,3.16666666666667,2.75,6.95833333333333,7.33333333333333
2017-10-07,2.95833333333333,5.125,7.375,4.66666666666667,2.70833333333333,4.58333333333333,8.58333333333333
2017-10-08,1.73913043478261,2.08333333333333,3.33333333333333,1.70833333333333,1.125,4.04166666666667,5.91666666666667
2017-10-09,4.69565217391304,4.41666666666667,5.625,4.25,3.16666666666667,6.45833333333333,7
2017-10-10,6.29166666666667,5.75,7,5.83333333333333,3.91666666666667,10.2916666666667,10.375
2017-10-11,7.20833333333333,7.16666666666667,8,5.45833333333333,4.33333333333333,7.95833333333333,10.0416666666667
2017-10-12,6.45833333333333,5.875,6.54166666666667,5.33333333333333,4.33333333333333,10.75,10.75
2017-10-13,6.29166666666667,4.875,7.20833333333333,5.75,3.625,9.25,9.41666666666667
2017-10-14,6.54166666666667,5.125,5.04166666666667,4.16666666666667,3.45833333333333,7.125,6.375
2017-10-15,5.08333333333333,5.25,5.5,5.45833333333333,4.04166666666667,7.83333333333333,8.29166666666667
2017-10-16,11.375,12.1666666666667,11,9,7.70833333333333,8.95833333333333,14
2017-10-17,2.79166666666667,4.625,7.375,4.5,4.05263157894737,5.40909090909091,9.25
2017-10-18,5.08333333333333,4.41666666666667,4.20833333333333,4.33333333333333,3.05,4.91666666666667,6.45833333333333
2017-10-19,5.875,6.125,7.08333333333333,4.45833333333333,4.95833333333333,6.33333333333333,8.29166666666667
2017-10-20,7.52173913043478,6.41666666666667,7.375,4.66666666666667,4,5.66666666666667,8.375
2017-10-21,13.7083333333333,12,9.75,7.75,6.41666666666667,10.0833333333333,10.5
2017-10-22,7.33333333333333,6.41666666666667,8.04166666666667,5.375,3.91666666666667,7.83333333333333,11.1666666666667
2017-10-23,4.25,4.45833333333333,4.20833333333333,4.625,3.54166666666667,9.20833333333333,8.20833333333333
2017-10-24,5.08333333333333,4.83333333333333,5.16666666666667,4.375,3.33333333333333,9.33333333333333,9.25
2017-10-25,3.33333333333333,3.83333333333333,5.25,3.625,2.91666666666667,7.5,9.89473684210526
2017-10-26,1.78260869565217,2.91666666666667,2.04166666666667,1.75,1.15,2.08695652173913,5.56521739130435
2017-10-27,2,1.79166666666667,3.45833333333333,1.33333333333333,1.0952380952381,2.82608695652174,5.08333333333333
2017-10-28,2.83333333333333,3.66666666666667,9.04166666666667,5.16666666666667,3.375,6.08333333333333,12.9583333333333
2017-10-29,3.39130434782609,3.5,5.25,2.91666666666667,2.375,3.73913043478261,6.91666666666667
2017-10-30,3.875,3.16666666666667,3.04166666666667,3.66666666666667,1.83333333333333,6.79166666666667,5.45833333333333
2017-10-31,4.79166666666667,3.16666666666667,5.125,5.91666666666667,2.91666666666667,9.66666666666667,8.625
2017-11-01,2.60869565217391,2.625,4.41666666666667,2.91666666666667,2.04347826086957,5.54166666666667,7.54166666666667
2017-11-02,1.6,1.54166666666667,3.20833333333333,1.25,1.26086956521739,1.875,3.625
2017-11-03,2.15,3.58333333333333,3.16666666666667,2.625,2.16666666666667,5.29166666666667,6.83333333333333
2017-11-04,7.16666666666667,5.08333333333333,7.33333333333333,3.70833333333333,2.625,6.41666666666667,9.45833333333333
2017-11-05,4.70833333333333,4.41666666666667,6.625,3.375,2.79166666666667,6.04166666666667,7.91666666666667
2017-11-06,7.45833333333333,6.25,6.04166666666667,5.66666666666667,5,10.5833333333333,10.375
2017-11-07,5.29166666666667,4.02916666666667,6.20833333333333,2.31578947368421,2.45833333333333,5.125,8.04166666666667
2017-11-08,3.375,4.08333333333333,5.5,3.375,2.66666666666667,6.79166666666667,8.20833333333333
2017-11-09,5.33333333333333,6.29166666666667,6.70833333333333,4.5,3.25,6.58333333333333,10.4166666666667
2017-11-10,7.66666666666667,6.33333333333333,6.70833333333333,3.54166666666667,3.25,6,11.0833333333333
2017-11-11,8.04166666666667,5.83333333333333,3.20833333333333,2.70833333333333,1.65217391304348,2.73913043478261,6.625
2017-11-12,5.39130434782609,3.875,6.16666666666667,4.04166666666667,2.83333333333333,6.29166666666667,12.4166666666667
2017-11-13,3.41666666666667,3.08333333333333,5.58333333333333,3.71428571428571,2.90909090909091,7.125,7.41666666666667
2017-11-14,2.69565217391304,3.91666666666667,5.91666666666667,2.58333333333333,2.70833333333333,2.33333333333333,5.125
2017-11-15,3.21739130434783,2.875,2.83333333333333,2.95652173913043,1.90909090909091,7,6.16666666666667
2017-11-16,3.83333333333333,3.375,5.625,3.33333333333333,2.66666666666667,5.45833333333333,9.83333333333333
2017-11-17,3.5,3.35833333333333,4.375,2.08333333333333,2.04166666666667,4.25,9.83333333333333
2017-11-18,4.25,2.83333333333333,3.54166666666667,1,1.30434782608696,1.27777777777778,8.66666666666667
2017-11-19,5,4.29166666666667,2.875,3.33333333333333,2.70588235294118,6.54166666666667,5.25
2017-11-20,5.625,5.625,7.08333333333333,4.33333333333333,4.04166666666667,6.83333333333333,8.54166666666667
2017-11-21,4.95833333333333,4.29166666666667,6.58333333333333,4.70833333333333,3.66666666666667,8.75,6.70833333333333
2017-11-22,5.75,4.54166666666667,4.20833333333333,3.5,1.95833333333333,6.20833333333333,4.91666666666667
2017-11-23,5.08333333333333,5.45833333333333,7.875,4.20833333333333,3.70833333333333,7.20833333333333,9.04166666666667
2017-11-24,3.45454545454545,2.5,5.91666666666667,2.625,2,4.79166666666667,8.54166666666667
2017-11-25,5.375,4.375,7.79166666666667,3.95833333333333,3.125,8.29166666666667,13.375
2017-11-26,6,5.375,7.875,4.41666666666667,3.20833333333333,6.41666666666667,9.625
2017-11-27,7.29166666666667,6.29166666666667,8.875,4.95833333333333,3.45833333333333,7.75,11.875
2017-11-28,5.04347826086957,4.29166666666667,6.08333333333333,3.75,3.20833333333333,6.91666666666667,13.25
2017-11-29,2.68181818181818,3.54166666666667,5.79166666666667,2.83333333333333,2.625,6.66666666666667,11.3333333333333
2017-11-30,5,3.16666666666667,5.58333333333333,2.45833333333333,2.45833333333333,6.08333333333333,11.0416666666667
2017-12-01,1.78260869565217,1.95833333333333,4.79166666666667,2.33333333333333,2.25,2.75,7.5
2017-12-02,2.61904761904762,2.875,5.79166666666667,2.66666666666667,2.33333333333333,4.58333333333333,8.08333333333333
2017-12-03,2.33333333333333,1.95833333333333,5.625,2.75,2.95833333333333,3.625,7.625
2017-12-04,1.42105263157895,2.08333333333333,5.20833333333333,1.95833333333333,1.91666666666667,3.875,6.82608695652174
2017-12-05,4.625,4.16666666666667,4.95833333333333,4.20833333333333,3.25,8.75,9.45833333333333
2017-12-06,9.25,6.375,8.20833333333333,6.375,5.16666666666667,13.4166666666667,11
2017-12-07,8.20833333333333,7.54166666666667,9.25,6.75,4.41666666666667,10.875,15.5
2017-12-08,5.625,4.83333333333333,7.70833333333333,4.29166666666667,2.91666666666667,7.54166666666667,14.7916666666667
2017-12-09,3.8695652173913,4,4.5,2.21739130434783,1.23809523809524,2.91666666666667,6.70833333333333
2017-12-10,9.08333333333333,5.5,6.25,4.66666666666667,2.58333333333333,5.20833333333333,6.29166666666667
2017-12-11,5.16666666666667,3.54166666666667,5.5,3.33333333333333,2.25,7.45833333333333,10.25
2017-12-12,4.75,4.16666666666667,6.04166666666667,3.41666666666667,2.54166666666667,6,7.79166666666667
2017-12-13,11.0416666666667,9.125,9.29166666666667,5.875,4,9.75,9.625
2017-12-14,10.9166666666667,7.54166666666667,10.2083333333333,5.41666666666667,4.5,9.125,12.375
2017-12-15,5.66666666666667,4.04166666666667,7.29166666666667,4.125,3.70833333333333,6.66666666666667,12.5
2017-12-16,3,2.91666666666667,6.16666666666667,2.25,2,4.29166666666667,6.625
2017-12-17,3.41666666666667,3.875,6.04166666666667,3.75,3.04545454545455,5,7.91666666666667
2017-12-18,2.59090909090909,3.58333333333333,2.70833333333333,2.66666666666667,1.57894736842105,6.20833333333333,5.58333333333333
2017-12-19,5.16666666666667,3.875,4.16666666666667,4.54166666666667,2.625,10.0833333333333,8.16666666666667
2017-12-20,3.5,2.52083333333333,4.5,2.5,2.30434782608696,2.91666666666667,5.16666666666667
2017-12-21,5.65217391304348,3.875,5.875,3.875,3.375,3.54166666666667,3.04166666666667
2017-12-22,NA,3.66666666666667,4.83333333333333,2.33333333333333,2,5.08333333333333,6.20833333333333
2017-12-23,4.09090909090909,3.95833333333333,7.08333333333333,5.25,3.83333333333333,9.33333333333333,10
2017-12-24,8.83333333333333,7.25,8.79166666666667,7.625,5.54166666666667,8.41666666666667,10.2916666666667
2017-12-25,5.5,4.91666666666667,6.33333333333333,2.70833333333333,2.41666666666667,4.41666666666667,4.83333333333333
2017-12-26,6.83333333333333,4.33333333333333,6.29166666666667,2.875,2.45833333333333,4.83333333333333,6.75
2017-12-27,4.41666666666667,4.33333333333333,6.66666666666667,3.83333333333333,3.375,7.125,10.5416666666667
2017-12-28,3.39130434782609,3.70833333333333,4.66666666666667,2.20833333333333,1.69565217391304,3.90909090909091,6.41666666666667
2017-12-29,9.16666666666667,7.625,7.875,5.66666666666667,4.41666666666667,8.04166666666667,10.2083333333333
2017-12-30,8.95833333333333,9.54166666666667,7.95833333333333,5.08333333333333,3.91666666666667,7.625,8.375
2017-12-31,9.41666666666667,8.25,10.125,6.29166666666667,5.08333333333333,9.66666666666667,13.3333333333333
2018-01-01,7.625,6.45833333333333,9.875,5.29166666666667,4.5,8.625,11.0416666666667
2018-01-02,10.2916666666667,8.91666666666667,8.625,6.95454545454545,5.41666666666667,8.66666666666667,8.66666666666667
2018-01-03,11,10.875,12.25,9.04166666666667,5.58333333333333,10.75,12.6666666666667
2018-01-04,7.54166666666667,7.125,7.70833333333333,4.25,3.70833333333333,6.04166666666667,6.91666666666667
2018-01-05,3.17391304347826,3.79166666666667,3.58333333333333,2.83333333333333,2.60869565217391,5.83333333333333,6.83333333333333
2018-01-06,3.58333333333333,5.79166666666667,7.33333333333333,4.83333333333333,3.41666666666667,5.34782608695652,9.04166666666667
2018-01-07,2.2,1.95833333333333,5.29166666666667,2.54166666666667,2.08333333333333,3.29166666666667,4.04166666666667
2018-01-08,4.79166666666667,4.25,6.04166666666667,3.79166666666667,2.75,6.25,8.91666666666667
2018-01-09,5.75,7.16666666666667,8.16666666666667,6.08333333333333,5,7.45833333333333,11.6666666666667
2018-01-10,2.83333333333333,4.04166666666667,3.45833333333333,2.54166666666667,1.95833333333333,2.21739130434783,2.95833333333333
2018-01-11,3.68181818181818,3.95833333333333,2.83333333333333,2.41666666666667,1.91666666666667,2.875,4.20833333333333
2018-01-12,8.5,9.45833333333333,7.95833333333333,6.125,5.375,10.625,10.625
2018-01-13,3.43478260869565,5.16666666666667,8.33333333333333,3.83333333333333,4.83333333333333,4.39130434782609,10.6666666666667
2018-01-14,5.77272727272727,5.375,5.75,5.70833333333333,4.41666666666667,9.91666666666667,10.5833333333333
2018-01-15,10.875,9.58333333333333,9.16666666666667,6.33333333333333,4.25,8.45833333333333,10.4583333333333
2018-01-16,13.7083333333333,11.9166666666667,9.66666666666667,7.66666666666667,4.125,11.3333333333333,13.9166666666667
2018-01-17,12.25,10.875,9.25,6.41666666666667,4.91666666666667,9.375,11.375
2018-01-18,8.875,6.66666666666667,9.54166666666667,4.04166666666667,4.04166666666667,6.70833333333333,8.20833333333333
2018-01-19,7.08333333333333,5.66666666666667,8.16666666666667,3.91666666666667,3.25,6.58333333333333,9.33333333333333
2018-01-20,6.08333333333333,5.95833333333333,3.16666666666667,2.75,1.95454545454545,3.75,3.70833333333333
2018-01-21,7.375,7.58333333333333,8.29166666666667,4.70833333333333,3.91666666666667,7.625,10.0416666666667
2018-01-22,5.625,4.91666666666667,6.5,5.08333333333333,3.375,8.70833333333333,9.91666666666667
2018-01-23,9.45833333333333,7.16666666666667,9.5,6.58333333333333,5.70833333333333,10.1666666666667,9.875
2018-01-24,9.95833333333333,9.3625,11.25,6.95833333333333,6.29166666666667,11.6666666666667,13.0833333333333
2018-01-25,8.375,6,8.375,4.625,4.54166666666667,7.125,9.25
2018-01-26,3.95833333333333,3.75,4.625,3.625,2.45833333333333,5.79166666666667,6.29166666666667
2018-01-27,7.625,7.5,9,6.58333333333333,4.41666666666667,8.625,11.7916666666667
2018-01-28,7.66666666666667,7.75,10.2916666666667,7.25,5.79166666666667,11.8333333333333,13.5833333333333
2018-01-29,4.75,4.95833333333333,6.91666666666667,4.04166666666667,3.33333333333333,5.375,9.08333333333333
2018-01-30,3.91666666666667,5.125,5.70833333333333,4.29166666666667,3.625,8.70833333333333,11.125
2018-01-31,11.25,9.79166666666667,10.25,7.91666666666667,4.41666666666667,11.2083333333333,13.5833333333333
2018-02-01,6.66666666666667,5.875,7.625,4.75,3.875,7.70833333333333,16.625
2018-02-02,3.73913043478261,3.16666666666667,5.375,2.875,2.70833333333333,5,7.54166666666667
2018-02-03,7.375,5.875,6.625,3.70833333333333,3.41666666666667,7.08333333333333,10.1666666666667
2018-02-04,4.375,2.875,3.625,2.58333333333333,1.95652173913043,3.65217391304348,5.91666666666667
2018-02-05,2.25,3.41666666666667,2.45833333333333,2.20833333333333,1.84210526315789,6.125,7.66666666666667
2018-02-06,6.41666666666667,4.45833333333333,5.54166666666667,3.5,2.41666666666667,6.58333333333333,10.8333333333333
2018-02-07,3.70833333333333,3.33333333333333,5.29166666666667,2.95833333333333,2.91666666666667,5.375,7.16666666666667
2018-02-08,5,4.875,5.625,3.5,3.25,6.25,7.33333333333333
2018-02-09,6.41666666666667,5.125,7.375,4.08333333333333,3.45833333333333,7.95833333333333,9.75
2018-02-10,9.375,8.41666666666667,9.45833333333333,5.66666666666667,5.20833333333333,7.33333333333333,9
2018-02-11,8.58333333333333,5.75,9.41666666666667,4.79166666666667,3.83333333333333,8.75,10.5416666666667
2018-02-12,6.875,7.125,7.91666666666667,5.04166666666667,5.29166666666667,9.33333333333333,10.25
2018-02-13,6.08333333333333,5.70833333333333,6.41666666666667,4.54166666666667,3.5,6.83333333333333,9.29166666666667
2018-02-14,7.58333333333333,7.91666666666667,8.25,6.95833333333333,5.70833333333333,12.7083333333333,13.125
2018-02-15,9.75,8.25,8.70833333333333,5.875,4.5,10.625,12.5416666666667
2018-02-16,4.54166666666667,5.25,5.91666666666667,4.45833333333333,3.91666666666667,7.125,9.04347826086956
2018-02-17,2.36363636363636,3.08333333333333,4.33333333333333,2.70833333333333,2.68421052631579,4.20833333333333,5.25
2018-02-18,4.70833333333333,4.54166666666667,4.20833333333333,2.91666666666667,2.5,5.25,6.66666666666667
2018-02-19,3.45833333333333,3.75,5.25,3.29166666666667,2.5,4.91666666666667,6.33333333333333
2018-02-20,2.27272727272727,2.4,5.02916666666667,1.91304347826087,2.04347826086957,3.0952380952381,5.39130434782609
2018-02-21,3.72727272727273,2.54166666666667,2.95833333333333,2.16666666666667,1.94736842105263,3.8695652173913,3.58333333333333
2018-02-22,4.875,5.125,4.45833333333333,4.45833333333333,3.54166666666667,8.29166666666667,7.58333333333333
2018-02-23,6.875,8.125,7.25,5.66666666666667,5.375,9.04166666666667,8.95833333333333
2018-02-24,5.625,7,5.875,5.20833333333333,3.625,6.33333333333333,6.83333333333333
2018-02-25,6.08333333333333,6.08333333333333,6.20833333333333,4.29166666666667,3,5.58333333333333,6.91666666666667
2018-02-26,5.91666666666667,7.08333333333333,6.20833333333333,4.91666666666667,3.04166666666667,5.16666666666667,7.25
2018-02-27,4.79166666666667,4.79166666666667,6.83333333333333,4.45833333333333,3,4.16666666666667,9.16666666666667
2018-02-28,6.5,7,9.375,6.95833333333333,4.54166666666667,6.66666666666667,16.0833333333333
2018-03-01,7.16666666666667,7.5,13.0416666666667,8.41666666666667,6.375,8.70833333333333,18.8333333333333
2018-03-02,5.70833333333333,6.66666666666667,14.5416666666667,9.95833333333333,8.66666666666667,10.375,19.0833333333333
2018-03-03,4.625,6.08333333333333,10.0833333333333,7,6.125,6.5,13.7916666666667
2018-03-04,4.45833333333333,6,5.5,5.45833333333333,3.79166666666667,4.83333333333333,9.45833333333333
2018-03-05,1.59090909090909,2,2.66666666666667,2,1.4,2,7.875
2018-03-06,3.66666666666667,3.16666666666667,3.66666666666667,2.125,2.125,2.36363636363636,5.375
2018-03-07,4.39130434782609,4.16666666666667,6.125,4.70833333333333,3.33333333333333,5.95833333333333,6.20833333333333
2018-03-08,4,4.5,4.5,2.66666666666667,2.0952380952381,4.375,7.625
2018-03-09,6.58333333333333,3.75,4.5,3.33333333333333,3.58823529411765,3.17391304347826,6.75
2018-03-10,5.91666666666667,5.75,5.875,5.75,4.20833333333333,7.41666666666667,11.125
2018-03-11,3.375,4.125,4.58333333333333,3.16666666666667,3.04166666666667,3.83333333333333,5.625
2018-03-12,3.56521739130435,3.70833333333333,4.625,2.95833333333333,2.20833333333333,3.61904761904762,3.66666666666667
2018-03-13,5.95652173913043,6.5,5.45833333333333,4.66666666666667,3.75,7,6.25
2018-03-14,7.45833333333333,10.6666666666667,10.9583333333333,7.79166666666667,8.20833333333333,9.625,14.6666666666667
2018-03-15,5.04166666666667,5.70833333333333,6.95833333333333,5.41666666666667,4.58333333333333,6.83333333333333,13.2916666666667
2018-03-16,3.08333333333333,5.20833333333333,4.75,3.83333333333333,2.91666666666667,3.54166666666667,13.625
2018-03-17,4.79166666666667,6.625,10.875,6.75,5.91666666666667,6.16666666666667,14.875
2018-03-18,6.41666666666667,7.5,11.2083333333333,7.04166666666667,4.875,6.41666666666667,14.4583333333333
2018-03-19,4.16666666666667,5.54166666666667,8.16666666666667,4.41666666666667,3.66666666666667,3.95833333333333,9.5
2018-03-20,2.40909090909091,2.25,3.125,2.08333333333333,1.41666666666667,3.68181818181818,4.70833333333333
2018-03-21,3.375,4.16666666666667,6.625,4.41666666666667,2.86363636363636,7.54166666666667,9.04166666666667
2018-03-22,6.95833333333333,6.04166666666667,5.875,5.5,4.375,9.16666666666667,8.625
2018-03-23,6.20833333333333,5.375,6.25,4,3.5,4.08333333333333,5.625
2018-03-24,3.79166666666667,3.29166666666667,3.20833333333333,2.54166666666667,1.95833333333333,2.72727272727273,5.66666666666667
2018-03-25,1.91304347826087,2.41666666666667,4.04166666666667,2.18181818181818,1.69565217391304,2.17391304347826,4.83333333333333
2018-03-26,4.54166666666667,5.08333333333333,4.45833333333333,3.56521739130435,3.25,6.16666666666667,6.33333333333333
2018-03-27,6.16666666666667,6.66666666666667,7.04166666666667,5.95833333333333,4,6.54166666666667,9.625
2018-03-28,4.58333333333333,4.54166666666667,5.20833333333333,3.54166666666667,2.5,5.16666666666667,6
2018-03-29,2.47826086956522,3.75,4.20833333333333,2.95833333333333,2.45833333333333,3.83333333333333,7.91666666666667
2018-03-30,3.43478260869565,3.83333333333333,3.79166666666667,4.875,2.83333333333333,5.66666666666667,8.70833333333333
2018-03-31,3.29166666666667,3.41666666666667,5.58333333333333,2.875,2.625,3.95833333333333,5.95833333333333
2018-04-01,6.66666666666667,5.54166666666667,5.625,5.375,3.69565217391304,4.875,6.16666666666667
2018-04-02,4.82608695652174,4.66666666666667,6.375,6.66666666666667,4.91666666666667,7.83333333333333,14.875
2018-04-03,4.58333333333333,4.41666666666667,4.875,4.04166666666667,2.95652173913043,7.875,10
2018-04-04,5.95454545454545,6.75,6.125,5.41666666666667,3.69565217391304,8.39130434782609,11.0833333333333
2018-04-05,7.45833333333333,7.83333333333333,6.58333333333333,5.125,5.21052631578947,6.375,7.375
2018-04-06,6.5,8.125,8.70833333333333,6.875,6.45833333333333,7.66666666666667,12.2083333333333
2018-04-07,2.65217391304348,3.08333333333333,2.95833333333333,1.33333333333333,1.66666666666667,2.54166666666667,6
2018-04-08,2.28571428571429,3.66666666666667,3.16666666666667,1.5,1.52173913043478,2.125,2.45833333333333
2018-04-09,3.69565217391304,4.75,3.83333333333333,2.875,2.79166666666667,3.82608695652174,5.20833333333333
2018-04-10,4.20833333333333,5.95833333333333,6.625,4.75,4.08333333333333,5.5,7.79166666666667
2018-04-11,2.43478260869565,3.65217391304348,5.39130434782609,3.09090909090909,3.08695652173913,3.04347826086957,5.56521739130435
2018-04-12,2.52631578947368,3.45833333333333,5.08333333333333,3.91666666666667,3.04166666666667,3.45833333333333,7.625
2018-04-13,2.95454545454545,2.29166666666667,2.83333333333333,1.66666666666667,1.65217391304348,3.1304347826087,4.25
2018-04-14,6.29166666666667,7.41666666666667,5.20833333333333,4.95833333333333,4.5,6.45833333333333,7.04166666666667
2018-04-15,8.33333333333333,9.25,8.08333333333333,7.5,5.875,8.625,10.4583333333333
2018-04-16,8.58333333333333,9.79166666666667,8.5,7.75,7.04166666666667,10.9583333333333,10.3333333333333
2018-04-17,10.0833333333333,9.91666666666667,9.70833333333333,8.58333333333333,7.54166666666667,16.2916666666667,11.0833333333333
2018-04-18,7.25,8.5,7.125,6.54166666666667,6.16666666666667,10.8333333333333,9.83333333333333
2018-04-19,4.79166666666667,3.66666666666667,4.75,4.66666666666667,3.20833333333333,9.16666666666667,4.625
2018-04-20,3.45833333333333,3.5,4.25,4.125,2.59090909090909,6.95833333333333,6.75
2018-04-21,4.45833333333333,3.41666666666667,3.79166666666667,3.66666666666667,3.44444444444444,8.33333333333333,4
2018-04-22,4.54166666666667,7,7.83333333333333,5.25,4.125,6.66666666666667,7.375
2018-04-23,5.41666666666667,6.58333333333333,8.375,5.54166666666667,4.16666666666667,7.58333333333333,9.875
2018-04-24,4.45833333333333,5.41666666666667,5.16666666666667,3.83333333333333,2.79166666666667,6.04166666666667,7.33333333333333
2018-04-25,7.79166666666667,8.16666666666667,8.25,5.70833333333333,3.875,7.875,9.5
2018-04-26,4.20833333333333,5.20833333333333,7.33333333333333,4.5,2.875,5.125,8.875
2018-04-27,3.29166666666667,3.29166666666667,4.125,2.875,2.04347826086957,2.65217391304348,4.08333333333333
2018-04-28,2.43478260869565,3.125,3.375,2.20833333333333,1.91304347826087,2.77272727272727,3.875
2018-04-29,3.08333333333333,2.95833333333333,3.58333333333333,1.83333333333333,1.91304347826087,3.875,3.70833333333333
2018-04-30,3.04545454545455,3.25,3.33333333333333,2.41666666666667,1.5,4.18181818181818,2.25
2018-05-01,6.16666666666667,6.41666666666667,6.91666666666667,4.75,4.54166666666667,9.41666666666667,7.91666666666667
2018-05-02,6.375,7.125,7.29166666666667,5.33333333333333,3.375,5.79166666666667,9.16666666666667
2018-05-03,4.875,5.625,5.79166666666667,4.70833333333333,3.54166666666667,7.66666666666667,8.70833333333333
2018-05-04,3.20833333333333,3.41666666666667,4.58333333333333,5.125,2.70833333333333,8.45833333333333,6.70833333333333
2018-05-05,4.33333333333333,3.66666666666667,3.83333333333333,5.58333333333333,2.70833333333333,10.2083333333333,7.79166666666667
2018-05-06,2.91666666666667,3.16666666666667,3.16666666666667,3.875,2.47368421052632,8.5,5.375
2018-05-07,5.375,3.875,2.95833333333333,4.45833333333333,2.17391304347826,8.45833333333333,3.41666666666667
2018-05-08,5.5,6.16666666666667,6.29166666666667,4.75,3.45833333333333,7.83333333333333,7.41666666666667
2018-05-09,7.625,7.41666666666667,5.875,5.79166666666667,3.83333333333333,11.125,9.58333333333333
2018-05-10,6.75,6.83333333333333,5.83333333333333,5.20833333333333,3.625,9.70833333333333,7.79166666666667
2018-05-11,6.375,7.16666666666667,6.70833333333333,5.5,4.41666666666667,8.875,8.45833333333333
2018-05-12,3.04347826086957,3,3.70833333333333,3.70833333333333,2.47368421052632,8.16666666666667,4.29166666666667
2018-05-13,4.125,3.625,4.20833333333333,3.875,2.375,7.66666666666667,4.04166666666667
2018-05-14,2.45833333333333,3.54166666666667,2.625,3.08333333333333,1.86363636363636,5.5,4.16666666666667
2018-05-15,4.41666666666667,3.91666666666667,4.58333333333333,3.79166666666667,2.60869565217391,6,6.41666666666667
2018-05-16,4.66666666666667,4.25,5.29166666666667,4.04166666666667,2.95833333333333,5.33333333333333,6.375
2018-05-17,2.31818181818182,3.66666666666667,4,2.95833333333333,2.5,3.33333333333333,5.29166666666667
2018-05-18,3.91666666666667,2.95833333333333,3.125,3.625,1.39130434782609,6.54166666666667,3.45833333333333
2018-05-19,6.375,6.375,4.41666666666667,4.20833333333333,4,11.5416666666667,6.45833333333333
2018-05-20,4.45833333333333,5.58333333333333,3.75,4.16666666666667,4.83333333333333,8.70833333333333,6.29166666666667
2018-05-21,5,5,3.79166666666667,4.36842105263158,2.91666666666667,5.83333333333333,7.04166666666667
2018-05-22,4.47826086956522,2.875,4.125,2.91666666666667,2.1304347826087,4.70833333333333,5.16666666666667
2018-05-23,2.09090909090909,2.70833333333333,3.95833333333333,2.375,3.21739130434783,1.69565217391304,5.56521739130435
2018-05-24,3.04347826086957,2.45833333333333,3.125,2.25,1.91666666666667,3.125,3.58333333333333
2018-05-25,4.34782608695652,5.29166666666667,7,4.75,3.04166666666667,8.16666666666667,4.25
2018-05-26,3.78260869565217,5.20833333333333,6.875,4.29166666666667,3.95833333333333,6.08333333333333,6.58333333333333
2018-05-27,1.625,4.125,5.08333333333333,4.20833333333333,3.79166666666667,3.66666666666667,8.54166666666667
2018-05-28,2.19047619047619,2,3.375,1.83333333333333,1.71428571428571,2.375,4.66666666666667
2018-05-29,1.85714285714286,3,4.875,2.875,2.95833333333333,3.1304347826087,6.125
2018-05-30,2.04545454545455,2.45833333333333,3.66666666666667,2.70833333333333,2.66666666666667,4.83333333333333,2.95833333333333
2018-05-31,1.55555555555556,2.79166666666667,3.6875,1.66666666666667,1.73684210526316,3.625,3.45833333333333
2018-06-01,2.13636363636364,2.91666666666667,2.20833333333333,2.20833333333333,1.68421052631579,2.45833333333333,2.08333333333333
2018-06-02,1.90909090909091,2.95833333333333,2.72916666666667,2.04166666666667,1.75,4.26086956521739,1.91666666666667
2018-06-03,1.72727272727273,2.83333333333333,3.29166666666667,2.29166666666667,1.625,5.08333333333333,2.54166666666667
2018-06-04,2.72727272727273,2.87391304347826,3.52608695652174,2.26086956521739,1.95,4.77272727272727,1.81818181818182
2018-06-05,2.1304347826087,2.375,3.54166666666667,2.04166666666667,2.29166666666667,4.79166666666667,2.41666666666667
2018-06-06,1.8695652173913,2.75,3.08333333333333,2.625,2.5,2.54166666666667,2.16666666666667
2018-06-07,2.29166666666667,3.25,3.29166666666667,2.45833333333333,2.25,3.75,2.54166666666667
2018-06-08,2.42857142857143,2.70833333333333,3.0625,2.625,1.63636363636364,5.08333333333333,1.70833333333333
2018-06-09,3.26086956521739,2.66666666666667,3.33333333333333,2.29166666666667,1.47826086956522,2.26086956521739,2.16666666666667
2018-06-10,3.91666666666667,3.5,3.54166666666667,3,1.83333333333333,3.08333333333333,3.41666666666667
2018-06-11,4.29166666666667,3.5,4.04166666666667,3.125,2.25,3.70833333333333,4.125
2018-06-12,3.41666666666667,3.66666666666667,3.54166666666667,2.79166666666667,2.08695652173913,2.88888888888889,3.26086956521739
2018-06-13,7.16666666666667,5.875,6.66666666666667,6.08333333333333,4.375,11.375,8.625
2018-06-14,8.25,9.91666666666667,11.4583333333333,8.25,5.79166666666667,10.375,14
2018-06-15,4.95833333333333,5.75,6.125,4.29166666666667,3.25,8.33333333333333,6.5
2018-06-16,6.25,7.29166666666667,7.66666666666667,4.875,3.875,6.91666666666667,7.75
2018-06-17,5.66666666666667,7.16666666666667,6.91666666666667,4.58333333333333,3.70833333333333,7.45833333333333,7.66666666666667
2018-06-18,4.625,5.375,7.16666666666667,5.04166666666667,3,6.75,10.125
2018-06-19,6.08333333333333,4.75,6.08333333333333,4.08333333333333,3.33333333333333,5.41666666666667,6.29166666666667
2018-06-20,5.79166666666667,6.45833333333333,7.08333333333333,5,3.54166666666667,5.95833333333333,9.625
2018-06-21,4.16666666666667,4.5,5.66666666666667,3.58333333333333,2.58333333333333,4.5,9.04166666666667
2018-06-22,2.625,2.625,3.79166666666667,2.125,1.58333333333333,2,5.5
2018-06-23,2.21739130434783,2.54166666666667,3.70833333333333,1.95833333333333,1.55555555555556,2.2,4.25
2018-06-24,2.625,2.33333333333333,3.58333333333333,2.04166666666667,1.31578947368421,1.95652173913043,3.54166666666667
2018-06-25,1.86363636363636,1.95833333333333,4,1.54166666666667,1.56521739130435,2.08333333333333,3.625
2018-06-26,2.79166666666667,3.70833333333333,3.29166666666667,2,1.91666666666667,2.82608695652174,3.73913043478261
2018-06-27,2.20833333333333,2.83333333333333,3.375,2.45833333333333,2.43478260869565,3,3.25
2018-06-28,2.17391304347826,2.79166666666667,3.375,3.125,2.29166666666667,4.56521739130435,1.66666666666667
2018-06-29,1.95238095238095,2.95833333333333,3.66666666666667,2.54166666666667,2.70833333333333,4.45833333333333,2.70833333333333
2018-06-30,3.20833333333333,3.16666666666667,4.375,2.79166666666667,3,3.66666666666667,5.08333333333333
2018-07-01,6.45833333333333,6,4.16666666666667,5.5,2.91666666666667,6.91666666666667,5.54166666666667
2018-07-02,3.33333333333333,4.875,5.125,4.29166666666667,2.70833333333333,7.04166666666667,5.33333333333333
2018-07-03,2.36842105263158,3.375,4.625,2.875,3.20833333333333,3.91666666666667,4.08695652173913
2018-07-04,2.82608695652174,3.95833333333333,3.5,3.29166666666667,1.91666666666667,2.30434782608696,4.20833333333333
2018-07-05,2.66666666666667,2.83333333333333,4.08333333333333,2.25,1.76190476190476,3.33333333333333,4.29166666666667
2018-07-06,2.66666666666667,4.125,2.91666666666667,2.16666666666667,1.68181818181818,3.75,3.20833333333333
2018-07-07,3.41666666666667,3,3.625,3.29166666666667,1.43478260869565,6.45833333333333,2.625
2018-07-08,2.5,2.41666666666667,3.20833333333333,2.375,1.79166666666667,4,4.875
2018-07-09,3.26086956521739,3.125,3.08333333333333,3.04166666666667,2.125,4.04166666666667,3.29166666666667
2018-07-10,2.5,3.41666666666667,3.5,3.125,1.83333333333333,3.8695652173913,2.625
2018-07-11,2.78260869565217,3.875,2.95833333333333,3.66666666666667,1.66666666666667,5.70833333333333,6
2018-07-12,2.47619047619048,3.54166666666667,3.33333333333333,2.66666666666667,1.83333333333333,2.56521739130435,3.75
2018-07-13,2.69565217391304,2.91666666666667,2.54166666666667,1.47619047619048,1.33333333333333,3.70833333333333,2.78260869565217
2018-07-14,4.08333333333333,4.08333333333333,3.25,4.875,2.125,8.08333333333333,6.54166666666667
2018-07-15,4.16666666666667,4.70833333333333,3.29166666666667,3.83333333333333,2.91666666666667,5.79166666666667,5.83333333333333
2018-07-16,4.16666666666667,4.33333333333333,2.83333333333333,2.58333333333333,1.875,4.45833333333333,5.70833333333333
2018-07-17,3.08333333333333,3.375,3.125,2.58333333333333,1.38461538461538,3,3
2018-07-18,2.65,2.625,3.25,2.20833333333333,1.57142857142857,2.52173913043478,1.83333333333333
2018-07-19,2.5,3.45833333333333,3.33333333333333,2.625,1.75,5.45454545454545,4.91666666666667
2018-07-20,3.625,4.875,3.875,3.66666666666667,2.91666666666667,4.125,6.08333333333333
2018-07-21,3.66666666666667,4.125,3.95833333333333,3,2.04166666666667,3.91666666666667,6.45833333333333
2018-07-22,2.0952380952381,4.04166666666667,4.16666666666667,3.66666666666667,1.875,6.20833333333333,6.20833333333333
2018-07-23,3.5,4,3.70833333333333,3.45833333333333,2.5,3.58333333333333,5.29166666666667
2018-07-24,3.29166666666667,3.58333333333333,3.58333333333333,3.20833333333333,1.8695652173913,5.33333333333333,4.25
2018-07-25,5.33333333333333,5.16666666666667,3.70833333333333,3.95833333333333,2.65217391304348,9.20833333333333,6
2018-07-26,4.25,6.375,4.54166666666667,4.25,4.91666666666667,7.75,7.5
2018-07-27,3.45454545454545,4.91666666666667,4.16666666666667,3.125,3.20833333333333,5.58333333333333,5.66666666666667
2018-07-28,5.875,6.04166666666667,4.75,4.25,2.70833333333333,4.79166666666667,9.125
2018-07-29,4.20833333333333,4.625,3.91666666666667,2.375,2.25,4.54166666666667,6.73913043478261
2018-07-30,5.375,5.375,3.75,3.75,3.125,6.625,5.58333333333333
2018-07-31,7.16666666666667,6.83333333333333,5.25,5.95238095238095,4.375,9.45833333333333,9.20833333333333
2018-08-01,6.04166666666667,5.125,4.66666666666667,4.54166666666667,3.83333333333333,6.5,7.83333333333333
2018-08-02,4.375,2.875,3.54166666666667,4,2.25,6.33333333333333,3.20833333333333
2018-08-03,2.78260869565217,3.70833333333333,3.66666666666667,3,1.95833333333333,3,6.16666666666667
2018-08-04,3.08333333333333,2.91666666666667,2.70833333333333,2.33333333333333,1.5,3.54166666666667,6.75
2018-08-05,2.5,2.70833333333333,2.75,3.54166666666667,2,6.41666666666667,4.66666666666667
2018-08-06,3.58333333333333,4.29166666666667,3.83333333333333,3.75,2.70833333333333,5.58333333333333,7.41666666666667
2018-08-07,4.875,5.29166666666667,4,3.41666666666667,2.375,6.83333333333333,6.83333333333333
2018-08-08,3.83333333333333,5.08333333333333,5.04166666666667,4.20833333333333,2.625,5.58333333333333,7.5
2018-08-09,3,4.75,4,3.25,2.58333333333333,4.58333333333333,6.95833333333333
2018-08-10,2.58333333333333,3.29166666666667,4.29166666666667,2.75,2.13636363636364,3.39130434782609,5.91666666666667
2018-08-11,4.29166666666667,5.125,3.45833333333333,4,3.28571428571429,4.83333333333333,6.45833333333333
2018-08-12,2.47826086956522,2.33333333333333,2.33333333333333,1.58333333333333,1.54166666666667,2.43478260869565,3.83333333333333
2018-08-13,3.125,4.625,4.375,2.5,1.95833333333333,3.375,5.04166666666667
2018-08-14,5.04166666666667,6.08333333333333,5.125,5.04166666666667,3.29166666666667,7.58333333333333,6.91666666666667
2018-08-15,6.875,6.83333333333333,5.5,5.33333333333333,3.91666666666667,8.08333333333333,8.5
2018-08-16,6.625,7.33333333333333,5.16666666666667,4.95833333333333,3.29166666666667,6.95833333333333,9.375
2018-08-17,5.70833333333333,8.25,5.45833333333333,4.95833333333333,4.08333333333333,9.125,10.25
2018-08-18,6.125,6.16666666666667,4.83333333333333,5.16666666666667,3.91666666666667,7,7.25
2018-08-19,3.375,6.25,4.83333333333333,2.16666666666667,2.20833333333333,1.91666666666667,4.33333333333333
2018-08-20,3.16666666666667,4.125,2.41666666666667,2.33333333333333,1.75,3.04166666666667,4.54166666666667
2018-08-21,4.56521739130435,4.54166666666667,3.29166666666667,4.58333333333333,2.91666666666667,8.20833333333333,6.04166666666667
2018-08-22,4.875,5.04166666666667,5.125,3.58333333333333,2.91666666666667,4.58333333333333,7.375
2018-08-23,6.29166666666667,7.16666666666667,5.79166666666667,4.5,3.25,6.95833333333333,9.29166666666667
2018-08-24,5.625,6.375,5.83333333333333,4.41666666666667,2.875,5.625,9.95833333333333
2018-08-25,3.125,2.45833333333333,4.54166666666667,1.79166666666667,1.78260869565217,3.5,5.41666666666667
2018-08-26,6.79166666666667,7.41666666666667,5.25,5.20833333333333,3.25,7.83333333333333,9
2018-08-27,5.29166666666667,6.375,5.875,4.95833333333333,3,6.66666666666667,9.45833333333333
2018-08-28,4,4.20833333333333,3.41666666666667,3.75,2.75,7.20833333333333,6.875
2018-08-29,3.375,3.54166666666667,5.33333333333333,2.75,1.95238095238095,4.33333333333333,7.66666666666667
2018-08-30,3.625,4.04166666666667,2.70833333333333,2.16666666666667,1.42857142857143,3.26086956521739,4.375
2018-08-31,4.25,6.125,4.41666666666667,3.75,3.82608695652174,5.125,8.04166666666667
2018-09-01,2.72727272727273,2.45833333333333,2.41666666666667,2.375,1.79166666666667,5.16666666666667,4.08333333333333
2018-09-02,4.625,4.875,3.33333333333333,3.66666666666667,3.375,7.125,7.33333333333333
2018-09-03,4.375,3.41666666666667,5.625,2,2.20833333333333,2.875,4.75
2018-09-04,2.85,2.33333333333333,4.04166666666667,1.5,1.70833333333333,3.04166666666667,4.04166666666667
2018-09-05,2.56521739130435,4.08333333333333,4.04166666666667,3.04166666666667,1.85714285714286,4.41666666666667,5.75
2018-09-06,5.375,5.125,4.08333333333333,2.5,1.875,2.78260869565217,7.70833333333333
2018-09-07,4.56521739130435,2.625,4.625,2,1.79166666666667,4.33333333333333,5.875
2018-09-08,6.08333333333333,4.41666666666667,3.70833333333333,3.33333333333333,3.04166666666667,3.25,5.125
2018-09-09,5.29166666666667,7.125,5.75,5.20833333333333,3.91666666666667,8.75,11.0416666666667
2018-09-10,5.91666666666667,5.41666666666667,5.25,4.41666666666667,3.75,8.625,11.375
2018-09-11,3.73913043478261,5.29166666666667,4.66666666666667,3.95833333333333,3.04166666666667,7.625,12.3913043478261
2018-09-12,3.04347826086957,4.58333333333333,4.5,3.66666666666667,2.29166666666667,6.66666666666667,10.1739130434783
2018-09-13,4.5,6.5,4.875,4.41666666666667,3.625,8.04166666666667,9.66666666666667
2018-09-14,5.33333333333333,5.79166666666667,4.875,3.79166666666667,3.04166666666667,5.95833333333333,7.58333333333333
2018-09-15,4.58823529411765,6.16666666666667,4.42083333333333,3.33333333333333,3.05882352941176,6.11764705882353,4.64705882352941
2018-09-16,3.57142857142857,4.66666666666667,4.38095238095238,4.09523809523809,3,7.71428571428571,9.76190476190476
2018-09-17,NA,7.4421052631579,5.75263157894737,NA,NA,NA,NA
2018-09-18,8.66666666666667,7.4304347826087,6.58260869565217,7.46666666666667,5.26666666666667,11.8666666666667,8.33333333333333
2018-09-19,9.625,10.9166666666667,8.08333333333333,8.58333333333333,6.20833333333333,11.9583333333333,14.2083333333333
2018-09-20,3.20833333333333,3.83333333333333,4.33333333333333,2.25,2,5.04166666666667,6.91666666666667
2018-09-21,6.91666666666667,6.875,7.04166666666667,5.125,3.54166666666667,6.66666666666667,10.625
2018-09-22,3.83333333333333,3.54166666666667,2.54166666666667,2.04347826086957,1.25,2.47826086956522,6.75
2018-09-23,4.20833333333333,4.125,5.70833333333333,3.54166666666667,2.375,5.20833333333333,9.75
2018-09-24,2.8695652173913,2.45833333333333,3.79166666666667,2.33333333333333,1.55,4.91666666666667,7
2018-09-25,6.625,5.66666666666667,4.875,6.33333333333333,3.79166666666667,13.7916666666667,10.625
2018-09-26,4.08333333333333,2.75,4.58333333333333,5.33333333333333,3.41666666666667,9.08333333333333,10.6666666666667
2018-09-27,2.95833333333333,3.16666666666667,4.83333333333333,3.70833333333333,2.29166666666667,6.5,8.91666666666667
2018-09-28,3.66666666666667,2.79166666666667,3.375,1.375,1.54545454545455,2.30434782608696,5.54166666666667
2018-09-29,2.08333333333333,4.08333333333333,4.125,2.83333333333333,2.6,6.375,10.2916666666667
2018-09-30,4.16666666666667,4.41666666666667,6.125,3.20833333333333,2.625,5.95833333333333,10.9583333333333
2018-10-01,3.8695652173913,5.16666666666667,5.83333333333333,3.95652173913043,2.95833333333333,6.375,9.45833333333333
2018-10-02,3.375,6.79166666666667,7.625,5.29166666666667,3.16666666666667,5.25,8.79166666666667
2018-10-03,3.20833333333333,4.16666666666667,3.79166666666667,3.41666666666667,2.58333333333333,7.25,8.91666666666667
2018-10-04,3.58333333333333,3.58333333333333,3.41666666666667,4.08333333333333,2.75,5.95833333333333,7.91666666666667
2018-10-05,3.54166666666667,3.625,4.04166666666667,1.875,1.625,2.75,5.45833333333333
2018-10-06,2.95833333333333,3.41666666666667,4.58333333333333,2.625,2.0952380952381,3.5,5.875
2018-10-07,5.875,7.04166666666667,5.33333333333333,6.83333333333333,4.625,12.5,11.9583333333333
2018-10-08,7.875,7.54166666666667,6.54166666666667,8.41666666666667,5.625,13.5,9.41666666666667
2018-10-09,7.79166666666667,7.25,7.41666666666667,7.83333333333333,6.45833333333333,13.9166666666667,11.5833333333333
2018-10-10,8.20833333333333,8,5.45833333333333,6.20833333333333,5.41666666666667,8.45833333333333,10.1666666666667
2018-10-11,6.75,6.375,5.16666666666667,5.125,4.25,9.16666666666667,8.83333333333333
2018-10-12,9.16666666666667,8.83333333333333,7.20833333333333,8.41666666666667,6.45833333333333,15.5,14.625
2018-10-13,3.56521739130435,3.75,3.625,2.75,2.08695652173913,3.16666666666667,5.75
2018-10-14,2.66666666666667,3.04166666666667,2.75,2.29166666666667,1.23529411764706,4.70833333333333,4.79166666666667
2018-10-15,2.79166666666667,2.375,2.70833333333333,2.41666666666667,2.2,5.41666666666667,4.45833333333333
2018-10-16,5.75,5.45833333333333,3.875,5.20833333333333,3.45833333333333,10.25,8.54166666666667
2018-10-17,3.21739130434783,3.54166666666667,4.33333333333333,2.43478260869565,2.25,3.5,6.41666666666667
2018-10-18,2.47826086956522,2.58333333333333,2.375,2.375,2.13333333333333,6.375,5.04166666666667
2018-10-19,4.45833333333333,3.54166666666667,2.66666666666667,4.33333333333333,2.29166666666667,6.78260869565217,6.20833333333333
2018-10-20,4.45833333333333,3.70833333333333,3.5,5.54166666666667,2.75,8.70833333333333,8.25
2018-10-21,5.20833333333333,4.41666666666667,5.125,3.91304347826087,2.95652173913043,6.04166666666667,9.20833333333333
2018-10-22,2.52173913043478,3.16666666666667,5.08333333333333,3.82608695652174,2.26086956521739,5.70833333333333,12.0833333333333
2018-10-23,2.77777777777778,5.70454545454545,8.20909090909091,5.625,3.31578947368421,5.70588235294118,13.2352941176471
2018-10-24,3.22727272727273,4.04347826086957,6.95652173913043,3.56521739130435,2.82608695652174,4.04347826086957,9.39130434782609
2018-10-25,3.25,4.33333333333333,5.625,3.41666666666667,2.83333333333333,5.08333333333333,10.25
2018-10-26,7.875,5.83333333333333,7.25,4.75,3.29166666666667,8.20833333333333,13.2083333333333
2018-10-27,6.45833333333333,5.04166666666667,6.54166666666667,3.125,2.39130434782609,8.75,12
2018-10-28,2.39130434782609,3.04166666666667,3.95833333333333,1.66666666666667,1.63157894736842,3.65217391304348,3.70833333333333
2018-10-29,5.04166666666667,5.54166666666667,3.375,4.5,2.9047619047619,8.83333333333333,8.16666666666667
2018-10-30,2.3,3.75,1.875,3.08333333333333,1.77272727272727,5.58333333333333,6.125
2018-10-31,2.30434782608696,2.875,2.83333333333333,2.5,1.73913043478261,3.625,6
2018-11-01,2.04166666666667,2.375,4.45833333333333,2.29166666666667,1.57142857142857,3.5,6.70833333333333
2018-11-02,5.54166666666667,5.875,4.29166666666667,4.58333333333333,3.47826086956522,9.04347826086956,8.70833333333333
2018-11-03,9.08333333333333,7.20833333333333,7.625,7.79166666666667,5.95833333333333,14.3333333333333,10.875
2018-11-04,3.65217391304348,4.04166666666667,3.54166666666667,4.41666666666667,2.73913043478261,8.375,9.25
2018-11-05,2.45833333333333,3.29166666666667,4.95833333333333,1.875,2.58333333333333,1.9,4.875
2018-11-06,5.41666666666667,6.20833333333333,5.875,4.25,4.83333333333333,7.25,9.125
2018-11-07,4.75,3.95833333333333,4,2.95833333333333,2.125,5.20833333333333,6.5
2018-11-08,5.20833333333333,5.625,3.29166666666667,5.04166666666667,3.08333333333333,9.625,8.29166666666667
2018-11-09,8.125,8.33333333333333,6.25,6.08333333333333,5.25,10.5,10.75
2018-11-10,3.54166666666667,4.08333333333333,3.25,3.29166666666667,2.56521739130435,6.375,7.41666666666667
2018-11-11,5.83333333333333,5.41666666666667,4.16666666666667,3.83333333333333,3.25,7.08333333333333,5.70833333333333
2018-11-12,7,6.16666666666667,5.875,4.91666666666667,4.625,7.5,8.875
2018-11-13,6.41666666666667,6.66666666666667,5.33333333333333,5.125,4.5,8.125,10
2018-11-14,9.45833333333333,8.83333333333333,6.91666666666667,6.66666666666667,6.83333333333333,12.1666666666667,10.1666666666667
2018-11-15,5.29166666666667,6.375,5.41666666666667,4.70833333333333,5.125,6.83333333333333,7.79166666666667
2018-11-16,6.66666666666667,7.79166666666667,4.66666666666667,5.08333333333333,4.45833333333333,7.20833333333333,7
2018-11-17,7.04166666666667,7.625,5.08333333333333,5.83333333333333,3.95833333333333,8.16666666666667,10.1666666666667
2018-11-18,5.70833333333333,5.66666666666667,5.25,4.29166666666667,3.83333333333333,4.41666666666667,7.25
2018-11-19,4.08695652173913,4.16666666666667,8.33333333333333,4.375,3.83333333333333,4.58333333333333,9.625
2018-11-20,4.29166666666667,5.33333333333333,7.95833333333333,5.25,3.95833333333333,5.29166666666667,13.3333333333333
2018-11-21,3.16666666666667,3.875,4.83333333333333,3.91666666666667,3.45833333333333,4.83333333333333,12.75
2018-11-22,4.79166666666667,5.83333333333333,4.70833333333333,4.58333333333333,3,4.625,8.04166666666667
2018-11-23,5,5.16666666666667,4.33333333333333,4.625,2.875,4.66666666666667,7.54166666666667
2018-11-24,3.18181818181818,4.45833333333333,5.16666666666667,4.04166666666667,2.45833333333333,3.45833333333333,5.625
2018-11-25,5.08695652173913,2.70833333333333,4.79166666666667,3.5,1.95833333333333,3.25,8.45833333333333
2018-11-26,6.08333333333333,5.45833333333333,3.33333333333333,4.625,2.5,5.08333333333333,6.41666666666667
2018-11-27,8.20833333333333,8.58333333333333,6.66666666666667,6.375,5.125,8.79166666666667,12.2916666666667
2018-11-28,11.2083333333333,10.375,7.79166666666667,7.875,7.41666666666667,12.125,13.5416666666667
2018-11-29,7.45833333333333,6.33333333333333,5.41666666666667,5.125,4.29166666666667,9.04166666666667,10.5416666666667
2018-11-30,6.91666666666667,6.95833333333333,5.375,5.04166666666667,3.875,7.95833333333333,12.4166666666667
2018-12-01,4.91666666666667,3.875,3.04166666666667,2.20833333333333,1.73913043478261,2.29166666666667,3.45833333333333
2018-12-02,7.70833333333333,7.33333333333333,5.29166666666667,3.125,4.08333333333333,4.52173913043478,5.08333333333333
2018-12-03,3.04347826086957,3,4.66666666666667,2.25,2.16666666666667,3.5,6.16666666666667
2018-12-04,5.08695652173913,4,2.5,2.29166666666667,1.5,3.04761904761905,5.54166666666667
2018-12-05,3.33333333333333,3.29166666666667,4.125,3.04166666666667,2.63636363636364,4.375,7.33333333333333
2018-12-06,7.41666666666667,5.66666666666667,4.79166666666667,5.375,4,9.04166666666667,8.875
2018-12-07,12.5,10.75,7.29166666666667,8.54166666666667,5.625,12.7083333333333,15.6666666666667
2018-12-08,11.75,10.6666666666667,8.5,7.66666666666667,5,9.45833333333333,10.0416666666667
2018-12-09,9.45833333333333,7.75,7.75,4.91666666666667,4.125,7.375,6.54166666666667
2018-12-10,4.83333333333333,3.79166666666667,3.125,2.75,2.08333333333333,6.08333333333333,5.70833333333333
2018-12-11,6.17391304347826,7.29166666666667,4.16666666666667,3.66666666666667,5.04166666666667,6.20833333333333,8.83333333333333
2018-12-12,7.04347826086957,6.79166666666667,5.75,4.25,3.04166666666667,6.70833333333333,6.66666666666667
2018-12-13,4.39130434782609,8.625,9.29166666666667,6.54166666666667,5.625,9.375,12.5833333333333
2018-12-14,5.08333333333333,8.5,8.54166666666667,5.08333333333333,6.125,8.75,12.7083333333333
2018-12-15,7.04166666666667,8.5,11.0416666666667,6.5,7.04166666666667,6.375,15.75
2018-12-16,4.33333333333333,4.29166666666667,3.875,3.54166666666667,2.875,6.54166666666667,8.5
2018-12-17,9.625,9,5.95833333333333,6.66666666666667,5.625,11.5833333333333,10.2916666666667
2018-12-18,7.33333333333333,6.875,6.41666666666667,5.70833333333333,5.79166666666667,8.375,11
2018-12-19,8.41666666666667,6.25,4.79166666666667,4.58333333333333,4.125,8.20833333333333,8.20833333333333
2018-12-20,6.66666666666667,6.45833333333333,5.25,3.70833333333333,3.58333333333333,7.625,7.875
2018-12-21,7.66666666666667,5.58333333333333,3.95833333333333,3.25,2.69565217391304,4.08333333333333,6.29166666666667
2018-12-22,4.875,4.375,4.33333333333333,3.54166666666667,2.41666666666667,4.5,6.95833333333333
2018-12-23,3.08695652173913,3.83333333333333,3.625,2.70833333333333,2.08333333333333,1.91666666666667,3.33333333333333
2018-12-24,3.625,4.54166666666667,3.83333333333333,3.41666666666667,2.91666666666667,4.33333333333333,5.875
2018-12-25,5.83333333333333,5.08333333333333,1.75,4,3.79166666666667,7.375,6.95833333333333
2018-12-26,4.125,4.625,2.16666666666667,3.41666666666667,2.75,9.125,6.875
2018-12-27,2.95833333333333,2.70833333333333,2,2.625,1.66666666666667,6.83333333333333,4.875
2018-12-28,4.5,3.16666666666667,3.79166666666667,4.20833333333333,2.54166666666667,6.58333333333333,6.54166666666667
2018-12-29,4.08333333333333,4.29166666666667,5.125,4.5,3.20833333333333,6.33333333333333,8.83333333333333
2018-12-30,3.54166666666667,2.83333333333333,4.125,3.91666666666667,2.5,7.375,8.375
2018-12-31,3.54166666666667,3.33333333333333,4.04166666666667,4.08333333333333,2.79166666666667,7.66666666666667,10.4166666666667
2019-01-01,1.71428571428571,1.79166666666667,3.91666666666667,2.20833333333333,2.16666666666667,3.375,5.83333333333333
2019-01-02,3.16666666666667,2.45833333333333,2.29166666666667,2.25,1.63636363636364,2.70833333333333,3.79166666666667
2019-01-03,3.79166666666667,4.33333333333333,2.29166666666667,2.66666666666667,2.58333333333333,4.625,4.45833333333333
2019-01-04,4.54166666666667,5.04166666666667,2.66666666666667,3.08333333333333,2.08333333333333,5.33333333333333,5.20833333333333
2019-01-05,4.16666666666667,3.66666666666667,2.83333333333333,2.625,2.05,7.58333333333333,5.66666666666667
2019-01-06,3.875,3.5,2.625,4.29166666666667,2.29166666666667,6.33333333333333,5.29166666666667
2019-01-07,4.95833333333333,6.70833333333333,6.58333333333333,4.33333333333333,4.125,7.125,11.5833333333333
2019-01-08,2.41666666666667,1.95833333333333,5.04166666666667,1.875,2.04166666666667,2.41666666666667,7.91666666666667
2019-01-09,2.43478260869565,2,3.04166666666667,1.625,1.05,3.41666666666667,3.33333333333333
2019-01-10,1.25,1.75,3.41666666666667,1.375,1.33333333333333,1.25,5.16666666666667
2019-01-11,2.81818181818182,3.375,4.625,2.41666666666667,2.16666666666667,4.66666666666667,6.95833333333333
2019-01-12,5.375,6.58333333333333,8.54166666666667,6.375,3.95833333333333,6.83333333333333,12.0833333333333
2019-01-13,6.83333333333333,7.875,9.875,6.70833333333333,4.91666666666667,8.29166666666667,13.625
2019-01-14,3,4.08333333333333,5.16666666666667,2.95833333333333,2.95833333333333,5.70833333333333,9.54166666666667
2019-01-15,4.79166666666667,4.29166666666667,4.95833333333333,5.125,4.125,9.125,10.8333333333333
2019-01-16,7.04166666666667,5.375,5,4,3.08333333333333,7.54166666666667,9.54166666666667
2019-01-17,4.5,4.16666666666667,4.45833333333333,2.95833333333333,2.08695652173913,6.27272727272727,8.375
2019-01-18,4.125,4.79166666666667,4.20833333333333,3.70833333333333,3.25,6.25,8.08333333333333
2019-01-19,2.95454545454545,1.29166666666667,2.33333333333333,1.29166666666667,1.3,2.41666666666667,5
2019-01-20,5.26086956521739,3.95833333333333,4.33333333333333,3.41666666666667,2.17391304347826,5.375,8.20833333333333
2019-01-21,6.625,5.54166666666667,4.875,4.04166666666667,3.21739130434783,8.91666666666667,9.08333333333333
2019-01-22,6.54166666666667,4.33333333333333,5.79166666666667,3,2.91666666666667,5.5,7.83333333333333
2019-01-23,4.66666666666667,2.95833333333333,4.79166666666667,2.5,1.83333333333333,3.625,5.5
2019-01-24,7.08333333333333,6.04166666666667,4.5,4,2.29166666666667,5.21739130434783,5.95833333333333
2019-01-25,5.375,5.58333333333333,6.70833333333333,5.16666666666667,3.5,6.875,10.5416666666667
2019-01-26,9.66666666666667,8.54166666666667,6.08333333333333,6.79166666666667,4.75,11.4583333333333,11.875
2019-01-27,7.625,5.54166666666667,9.16666666666667,4.58333333333333,4.29166666666667,6,14.7083333333333
2019-01-28,6.41666666666667,4.375,4.75,2.75,2.16666666666667,4.66666666666667,7.33333333333333
2019-01-29,7.11111111111111,5.20833333333333,6.20833333333333,3.375,3.58333333333333,6.04166666666667,7.125
2019-01-30,3.54166666666667,2.79166666666667,4.5,2.33333333333333,1.63636363636364,3.79166666666667,5.29166666666667
2019-01-31,5.16666666666667,6.875,5.91666666666667,6.91666666666667,4.58333333333333,7.54166666666667,9.08333333333333
2019-02-01,5.36363636363636,4.83333333333333,6.16666666666667,3.45833333333333,2.91666666666667,4.125,9.125
2019-02-02,2.18181818181818,2.79166666666667,4.70833333333333,2.33333333333333,1.95833333333333,2.56521739130435,5.54166666666667
2019-02-03,5.45833333333333,4.66666666666667,4.83333333333333,3.875,3.70833333333333,6.70833333333333,7.5
2019-02-04,2.91666666666667,3.58333333333333,5.58333333333333,3.58333333333333,2.9,3.875,7.16666666666667
2019-02-05,7.20833333333333,6.5,5.5,4.83333333333333,4.25,8.41666666666667,7.91666666666667
2019-02-06,7.125,5.45833333333333,4.625,4.375,3.58333333333333,5.45833333333333,8.16666666666667
2019-02-07,8.41666666666667,5.75,6.25,4.70833333333333,4.16666666666667,7.45833333333333,7.75
2019-02-08,13.125,11.9583333333333,9.125,10.25,7.91666666666667,16.375,16.4166666666667
2019-02-09,8.20833333333333,8.375,7.375,5.16666666666667,4.70833333333333,5.60869565217391,10.8333333333333
2019-02-10,8.54166666666667,6.79166666666667,7.20833333333333,5.25,3.83333333333333,8.1304347826087,7.54166666666667
2019-02-11,4.58333333333333,4.33333333333333,3.875,3.25,2.5,6.91666666666667,6.20833333333333
2019-02-12,7.29166666666667,5.58333333333333,5.375,5.16666666666667,4.04166666666667,10.625,9.08333333333333
2019-02-13,7.25,7.625,6.375,6.95833333333333,4.95833333333333,14.6666666666667,11.0416666666667
2019-02-14,7.08333333333333,6.75,3.04166666666667,5.45833333333333,5.08333333333333,9.20833333333333,8.83333333333333
2019-02-15,8.83333333333333,7.08333333333333,6.54166666666667,6.16666666666667,5.58333333333333,10.4583333333333,7.83333333333333
2019-02-16,7.29166666666667,6.95833333333333,6.41666666666667,6.33333333333333,5.5,10.625,8.29166666666667
2019-02-17,7.45833333333333,6.66666666666667,7.5,6.54166666666667,6.33333333333333,11.5,10.7916666666667
2019-02-18,6.08333333333333,6.41666666666667,6.125,5.29166666666667,4.79166666666667,7.66666666666667,9.08333333333333
2019-02-19,7.70833333333333,5.95833333333333,5.375,5.33333333333333,4.375,10.0833333333333,8.54166666666667
2019-02-20,8.125,6.66666666666667,6.66666666666667,6.08333333333333,5.83333333333333,11.2916666666667,8.66666666666667
2019-02-21,8.66666666666667,8.625,6.04166666666667,6.25,6,12.2916666666667,10.25
2019-02-22,9.125,9.625,5.79166666666667,7.875,6.45833333333333,12.0833333333333,10.0833333333333
2019-02-23,6.20833333333333,5.45833333333333,4.95833333333333,6.04166666666667,4.90476190476191,9.75,7.16666666666667
2019-02-24,7.91666666666667,6.41666666666667,3.95833333333333,4.375,3.20833333333333,6.75,8.16666666666667
2019-02-25,5.75,5.75,3.33333333333333,3.79166666666667,4.16666666666667,6.625,5.625
2019-02-26,2.66666666666667,4.66666666666667,2.70833333333333,2.625,2.83333333333333,3.47826086956522,4.625
2019-02-27,2.95652173913043,4.45833333333333,2.45833333333333,2.375,1.83333333333333,3.66666666666667,3.70833333333333
2019-02-28,4.625,3.91666666666667,3.45833333333333,2.45833333333333,1.82608695652174,3.16666666666667,3.41666666666667
2019-03-01,3.65217391304348,4,3.33333333333333,2.33333333333333,2.70833333333333,5.33333333333333,4.79166666666667
2019-03-02,8.91666666666667,9.04166666666667,6.20833333333333,7.70833333333333,5.33333333333333,13.4166666666667,11.4583333333333
2019-03-03,3.75,4.70833333333333,5.29166666666667,3.25,3.125,6.41666666666667,11.8333333333333
2019-03-04,7.79166666666667,6.29166666666667,5.16666666666667,3.375,3.54166666666667,6.08333333333333,8.79166666666667
2019-03-05,5.875,6.29166666666667,6.58333333333333,4.83333333333333,4.91666666666667,5.33333333333333,5.41666666666667
2019-03-06,7.75,6.04166666666667,6.375,5.875,4.33333333333333,6.91666666666667,14.7916666666667
2019-03-07,5.75,6.25,8.83333333333333,5.33333333333333,4.79166666666667,6.08333333333333,13.4166666666667
2019-03-08,5.58333333333333,5.79166666666667,5.45833333333333,4.95833333333333,3.66666666666667,7.20833333333333,9.29166666666667
2019-03-09,7.04166666666667,8.125,6.875,6.33333333333333,4.29166666666667,6.66666666666667,9.04166666666667
2019-03-10,11.875,9.41666666666667,6.99166666666667,7.20833333333333,4.125,10.2916666666667,12.625
2019-03-11,8.875,7.33333333333333,7.25,6.58333333333333,5.20833333333333,11.2083333333333,11.5416666666667
2019-03-12,11.4583333333333,10.6666666666667,9.08333333333333,8.625,6.08333333333333,12.9166666666667,17.125
2019-03-13,10.7619047619048,10.4285714285714,11.7619047619048,8.47619047619048,6.42857142857143,12.4285714285714,15.8095238095238
2019-03-14,10.5416666666667,11.5833333333333,9.375,8.08333333333333,5.5,8.83333333333333,11.7083333333333
2019-03-15,7.58333333333333,8.16666666666667,8.95833333333333,6.16666666666667,4.73913043478261,6.70833333333333,12.25
2019-03-16,10.4347826086957,9.08695652173913,8.04347826086956,6.08695652173913,5.04347826086957,7.34782608695652,9.1304347826087
2019-03-17,7.125,6.95833333333333,7.91666666666667,4.875,3.625,7.91666666666667,10.0416666666667
2019-03-18,5.29166666666667,5.5,6.04166666666667,4.04166666666667,2.70833333333333,4.95833333333333,6.70833333333333
2019-03-19,3.08333333333333,4.375,4.29166666666667,3.5,3.16666666666667,7,7.79166666666667
2019-03-20,3.82608695652174,3.95833333333333,3.95833333333333,5.375,3.33333333333333,8.83333333333333,8.04166666666667
2019-03-21,4.875,4,3.75,5.54166666666667,3.5,10.125,6.41666666666667
2019-03-22,5.83333333333333,6.125,5.75,6.41666666666667,4.20833333333333,10.125,11.375
2019-03-23,1.91304347826087,1.75,2.66666666666667,2.29166666666667,1.22727272727273,4.875,8.16666666666667
2019-03-24,3.04347826086957,4.75,6.83333333333333,4.5,3.08333333333333,6.83333333333333,11.625
2019-03-25,2.08333333333333,2.83333333333333,3.91666666666667,2.25,1.78260869565217,2.75,6.125
2019-03-26,2.33333333333333,2.41666666666667,3.83333333333333,3,2.18181818181818,5.41666666666667,7.16666666666667
2019-03-27,2.54166666666667,2.29166666666667,3.125,3.16666666666667,1.8695652173913,5.58333333333333,6.625
2019-03-28,4.40909090909091,2.16666666666667,2.91666666666667,4.70833333333333,2.1304347826087,8.83333333333333,6.54166666666667
2019-03-29,3.70833333333333,2.375,2.91666666666667,4.125,2.30434782608696,7.29166666666667,6.54166666666667
2019-03-30,2.21739130434783,3.125,4.04166666666667,2.91666666666667,1.77272727272727,4.91666666666667,6.45833333333333
2019-03-31,3.25,3.04166666666667,4.41666666666667,3.375,2.54166666666667,3.52173913043478,5.16666666666667
2019-04-01,3.70833333333333,3.95833333333333,3.83333333333333,3.95833333333333,2.80952380952381,4.91666666666667,6.95833333333333
2019-04-02,7.875,6.91666666666667,6.54166666666667,5.04166666666667,3.29166666666667,9.16666666666667,8.45833333333333
2019-04-03,8.33333333333333,7.625,7.875,6.58333333333333,4.70833333333333,11,16.7083333333333
2019-04-04,4.59090909090909,3.83333333333333,7,4.04166666666667,3.45833333333333,5.58333333333333,11.6666666666667
2019-04-05,2.34782608695652,4.125,3.5,3.375,2.75,4.08333333333333,10.7083333333333
2019-04-06,3.22727272727273,4.54166666666667,5,4.625,3.41666666666667,4.58333333333333,7.83333333333333
2019-04-07,2.47619047619048,3.29166666666667,4.875,3.54166666666667,3.40909090909091,3.04166666666667,8.25
2019-04-08,4.91666666666667,4.875,3.91666666666667,4.625,3.54166666666667,4.25,8.91666666666667
2019-04-09,2.54166666666667,3.16666666666667,6.125,4,4,3.16666666666667,7.5
2019-04-10,2.40909090909091,2.75,4.75,3.20833333333333,3,2.58333333333333,5.95833333333333
2019-04-11,4.08333333333333,4.33333333333333,1.91666666666667,2.625,2,3.16666666666667,3.5
2019-04-12,6.54166666666667,7.25,3.83333333333333,4.75,3.75,7.125,7.16666666666667
2019-04-13,9.95833333333333,11.5416666666667,7.41666666666667,7.70833333333333,6.08333333333333,12.7083333333333,11.7083333333333
2019-04-14,7.16666666666667,10.2083333333333,7.875,7.5,5.875,10.1666666666667,11.375
2019-04-15,8.95833333333333,11,8.58333333333333,8.79166666666667,6.20833333333333,10,13.2083333333333
2019-04-16,4.5,4.58333333333333,4.08333333333333,3.08333333333333,2.91666666666667,4.45833333333333,7.375
2019-04-17,5.29166666666667,5.70833333333333,3.375,4.375,3.08333333333333,5.04166666666667,5.29166666666667
2019-04-18,6,4.58333333333333,2.875,4.04166666666667,3.41666666666667,3.83333333333333,6.20833333333333
2019-04-19,3.13636363636364,3.91666666666667,2.58333333333333,2.875,2.25,5,4.16666666666667
2019-04-20,2.15,2.16666666666667,2.54166666666667,1.79166666666667,1.42857142857143,3.45833333333333,1.91666666666667
2019-04-21,4.61904761904762,3.83333333333333,3.5,3.625,3.22727272727273,9.95833333333333,4.91304347826087
2019-04-22,6.33333333333333,7.125,4.16666666666667,5,4.20833333333333,7.16666666666667,8.875
2019-04-23,4.91666666666667,5.45833333333333,3.20833333333333,3.66666666666667,3.20833333333333,3.33333333333333,7.95833333333333
2019-04-24,4.29166666666667,5.5,3.16666666666667,4.08333333333333,3.33333333333333,3.79166666666667,11.1666666666667
2019-04-25,4.08333333333333,3.41666666666667,3.62916666666667,2.75,1.875,4.875,6.79166666666667
2019-04-26,12.0416666666667,11.2083333333333,5.83333333333333,5.625,4.95833333333333,7.54166666666667,6
2019-04-27,8.58333333333333,10.0416666666667,12.375,7.91666666666667,6.16666666666667,8.95833333333333,13.2083333333333
2019-04-28,4.29166666666667,3.95833333333333,2.95833333333333,3.45833333333333,2.29166666666667,7.54166666666667,5.33333333333333
2019-04-29,5.375,6.375,4.75,3.5,3.875,6.54166666666667,7.45833333333333
2019-04-30,3.41666666666667,4.54166666666667,4,4,2.875,6.04166666666667,5.70833333333333
2019-05-01,4,4.20833333333333,4.45833333333333,3.5,2.45454545454545,6.91666666666667,3.58333333333333
2019-05-02,4.20833333333333,3.79166666666667,5.125,3.625,2.375,3.875,5.58333333333333
2019-05-03,4.08333333333333,4.375,4.91666666666667,4.25,2.79166666666667,5.20833333333333,10.0833333333333
2019-05-04,3.95833333333333,3.70833333333333,4.875,3.125,2.45833333333333,5.41666666666667,7.875
2019-05-05,2.52173913043478,2.54166666666667,3.45833333333333,1.79166666666667,1.42857142857143,2.39130434782609,5.29166666666667
2019-05-06,3.16666666666667,2.41666666666667,2.625,2.08333333333333,1.23809523809524,2.47826086956522,4.58333333333333
2019-05-07,5.04166666666667,5.33333333333333,3.20833333333333,2.83333333333333,2,4.04347826086957,4.125
2019-05-08,5.25,5.875,7.75,6.16666666666667,4.5,6.95833333333333,9.04166666666667
2019-05-09,3.39130434782609,4.75,3.79166666666667,3.125,2.04166666666667,3.58333333333333,8.45833333333333
2019-05-10,3.26086956521739,3.20833333333333,2.625,2.875,1.61904761904762,5,4.66666666666667
2019-05-11,3.375,3.54166666666667,4.08333333333333,3,1.95833333333333,3.20833333333333,5.5
2019-05-12,4.73913043478261,5.45833333333333,3.75,3.79166666666667,3.125,4.16666666666667,4.5
2019-05-13,6.45833333333333,6.70833333333333,3.75,4.625,4.25,6.25,6.33333333333333
2019-05-14,6.04166666666667,6.16666666666667,3.79166666666667,4.29166666666667,3.375,5.95833333333333,6.20833333333333
2019-05-15,4.75,6.16666666666667,3.5,3.875,3.45833333333333,4.45833333333333,5.375
2019-05-16,2.31818181818182,2.41666666666667,3.45833333333333,2.33333333333333,2.1304347826087,2.125,5.16666666666667
2019-05-17,2.71428571428571,2.875,4.125,2.75,2.29166666666667,3.25,5.66666666666667
2019-05-18,4.08333333333333,4.5,4.04166666666667,4.08333333333333,2.95833333333333,5.16666666666667,3.5
2019-05-19,4.20833333333333,5.29166666666667,4.10416666666667,4.5,2.25,6.08333333333333,5.875
2019-05-20,2.04545454545455,2.79166666666667,3.45833333333333,2.5,1.8695652173913,3.25,4.54166666666667
2019-05-21,2.56521739130435,3.125,2.91666666666667,2.25,1.31578947368421,2.75,3.375
2019-05-22,3.73913043478261,2.54166666666667,2.5,1.5,1.55,1.79166666666667,2.16666666666667
2019-05-23,3.375,2.58333333333333,2.5,1.83333333333333,1.27272727272727,1.91666666666667,2.66666666666667
2019-05-24,3.29166666666667,4.16666666666667,3.66666666666667,2.70833333333333,1.875,2.66666666666667,2.33333333333333
2019-05-25,3.41666666666667,4.29166666666667,3.83333333333333,3.33333333333333,2.72727272727273,6.125,6.33333333333333
2019-05-26,5.58333333333333,7.20833333333333,7.875,6.41666666666667,4.04166666666667,7.45833333333333,11.7916666666667
2019-05-27,7.20833333333333,7.5,6.08333333333333,5.58333333333333,2.875,6.75,5.66666666666667
2019-05-28,3.91666666666667,4.25,4.125,3.04166666666667,2.04347826086957,2.75,5.625
2019-05-29,6.29166666666667,7,4.375,3.95833333333333,3.25,6.41666666666667,4.875
2019-05-30,6.91666666666667,6.95833333333333,5.16666666666667,5.29166666666667,4.08333333333333,8.20833333333333,8.08333333333333
2019-05-31,6,4.875,5.625,5.79166666666667,3.75,7.375,6.83333333333333
2019-06-01,4.29166666666667,4.70833333333333,2.45833333333333,3.70833333333333,2.91666666666667,6.45833333333333,5.79166666666667
2019-06-02,8.91666666666667,9.25,6.33333333333333,7.95833333333333,6.08333333333333,11.2083333333333,10.1666666666667
2019-06-03,4.58333333333333,5.70833333333333,5.04166666666667,4.375,3.875,8.16666666666667,11
2019-06-04,4.59090909090909,4.375,3.45833333333333,3.125,2.54545454545455,5.125,6
2019-06-05,4.04166666666667,4.91666666666667,5.75,4.33333333333333,3.375,5.70833333333333,7
2019-06-06,2.77272727272727,4.08333333333333,3.95833333333333,4.5,2.625,5.75,3.75
2019-06-07,4.375,5.25,3.20833333333333,3.5,2.17391304347826,3.79166666666667,4.25
2019-06-08,5.875,5.875,6.5,4.45833333333333,2.875,4.58333333333333,4.29166666666667
2019-06-09,2.8695652173913,3.75,3.83333333333333,2.79166666666667,2.56521739130435,4.91666666666667,4.33333333333333
2019-06-10,3.90909090909091,3.25,3.875,2.95833333333333,1.82608695652174,4.79166666666667,4.70833333333333
2019-06-11,5.16666666666667,5.20833333333333,5.91666666666667,4.80952380952381,2.79166666666667,7.58333333333333,9.70833333333333
2019-06-12,5.75,4.95833333333333,5.91666666666667,5.91666666666667,2.75,10.25,10.9583333333333
2019-06-13,5.08333333333333,5.41666666666667,4.79166666666667,4.875,2.66666666666667,7.47368421052632,9.375
2019-06-14,3.69565217391304,3.95833333333333,2.95833333333333,1.79166666666667,2,2.63636363636364,5
2019-06-15,3.13636363636364,3.58333333333333,3.58333333333333,1.83333333333333,2.0952380952381,3.30434782608696,2.20833333333333
2019-06-16,5.16666666666667,4.91666666666667,3.16666666666667,3.41666666666667,2.58333333333333,5.125,3.33333333333333
2019-06-17,5.5,5.95833333333333,4.375,4.66666666666667,3.66666666666667,7.08333333333333,8.16666666666667
2019-06-18,2.58333333333333,3.45833333333333,3.16666666666667,3.5,2.16666666666667,6.20833333333333,7.70833333333333
2019-06-19,4.20833333333333,4.91666666666667,4,3.54166666666667,2.65217391304348,5.95833333333333,6.66666666666667
2019-06-20,4.60869565217391,4.875,4.58333333333333,4.20833333333333,2.125,4.25,7.91666666666667
2019-06-21,3.30434782608696,2.95833333333333,3.75,2.29166666666667,1.625,3.04166666666667,5.5
2019-06-22,5.83333333333333,5.875,3.33333333333333,3.375,3.41666666666667,3.41666666666667,4.375
2019-06-23,5.41666666666667,6.20833333333333,4.08333333333333,5.45833333333333,3.08333333333333,5.66666666666667,6.375
2019-06-24,2.58333333333333,2.58333333333333,3.58333333333333,2.66666666666667,2.375,5.125,4.75
2019-06-25,2.40909090909091,4.41666666666667,4.08333333333333,3.5,2.14285714285714,6.125,2.91666666666667
2019-06-26,4.95652173913043,5.58333333333333,5.79166666666667,4.04166666666667,3.25,7.5,5.95833333333333
2019-06-27,5.13636363636364,5.70833333333333,6.5,5.29166666666667,4.58333333333333,6.08333333333333,5.33333333333333
2019-06-28,4.95833333333333,5.91666666666667,4.08333333333333,4.20833333333333,4.375,5.45833333333333,8.25
2019-06-29,5,4.75,2.625,3.95833333333333,2.45833333333333,7.625,3.125
2019-06-30,5.79166666666667,7.5,5.79166666666667,5.95833333333333,4.20833333333333,8.29166666666667,10.5416666666667
2019-07-01,4.54166666666667,5.54166666666667,5.91666666666667,4.54166666666667,3.41666666666667,5.25,9.625
2019-07-02,3.29166666666667,2.58333333333333,3.375,2.58333333333333,1.91666666666667,3.04166666666667,6.33333333333333
2019-07-03,2.75,3.08333333333333,3.16666666666667,1.625,1.75,2.82608695652174,3.20833333333333
2019-07-04,2.45454545454545,3.08333333333333,3.25,3.5,2.38095238095238,4.42857142857143,6.83333333333333
2019-07-05,2.66666666666667,3.16666666666667,4.45833333333333,3.45833333333333,1.91666666666667,4.79166666666667,8.375
2019-07-06,2.70833333333333,3.25,3.58333333333333,2.70833333333333,1.70833333333333,4.25,5.08333333333333
2019-07-07,2.26086956521739,2.45833333333333,3.125,1.75,1.63636363636364,3.75,5.25
2019-07-08,2.31578947368421,2.20833333333333,2.375,1.29166666666667,1.23809523809524,4.34782608695652,3.25
2019-07-09,2.875,2.66666666666667,2.91666666666667,3.625,1.91666666666667,6.83333333333333,6.79166666666667
2019-07-10,4.45833333333333,3.54166666666667,3.125,4.45833333333333,2.33333333333333,6.625,3.79166666666667
2019-07-11,3.33333333333333,4.66666666666667,5.33333333333333,3.95833333333333,2.625,5.54166666666667,6
2019-07-12,4,4.91666666666667,6.58333333333333,3.58333333333333,3.29166666666667,4.375,7.375
2019-07-13,3.33333333333333,3.16666666666667,4.375,2.75,1.95833333333333,2.33333333333333,6.04166666666667
2019-07-14,2.61904761904762,2.58333333333333,3.29166666666667,2.08333333333333,2,3.52173913043478,2.58333333333333
2019-07-15,2.69565217391304,3.5,2.64583333333333,2.45833333333333,1.95833333333333,4,3
2019-07-16,3.36363636363636,3.66666666666667,2.95833333333333,3.58333333333333,1.91666666666667,6.625,2.79166666666667
2019-07-17,5.58333333333333,5.54166666666667,4.375,5.08333333333333,3.08333333333333,7.41666666666667,7.66666666666667
2019-07-18,4.375,5.25,4.70833333333333,4.41666666666667,2.625,6.29166666666667,8.66666666666667
2019-07-19,6.82608695652174,4.83333333333333,3.375,3.125,1.91304347826087,3.70833333333333,5.125
2019-07-20,4.5,5.33333333333333,5.125,3.41666666666667,2.54166666666667,5,7.08333333333333
2019-07-21,7.45833333333333,6.375,5.20833333333333,5.25,4.54166666666667,8.45833333333333,7.375
2019-07-22,7.79166666666667,6.875,6.5,7.20833333333333,5.875,13.4166666666667,10
2019-07-23,5.91666666666667,6.875,4.41666666666667,5.5,4.625,9.20833333333333,7.25
2019-07-24,5.625,6.16666666666667,4.125,4,3.95833333333333,5.54166666666667,5
2019-07-25,6.91666666666667,8.54166666666667,5.625,6,5.625,7.58333333333333,9.83333333333333
2019-07-26,5.25,6.33333333333333,4.70833333333333,5,4.04166666666667,7.79166666666667,6.83333333333333
2019-07-27,2.82608695652174,3.29166666666667,4.375,2.58333333333333,2,4.58333333333333,3.58333333333333
2019-07-28,2.54166666666667,3,5.125,2.79166666666667,2.29166666666667,3.29166666666667,5.625
2019-07-29,3.75,3,3.0625,2.20833333333333,1.65217391304348,4.375,3.95833333333333
2019-07-30,4.54166666666667,5.08333333333333,4.66666666666667,3.33333333333333,3,4.08695652173913,3.25
2019-07-31,3.82608695652174,3.875,5.375,2.04166666666667,2.45833333333333,3,4.75
2019-08-01,2.04545454545455,2.08333333333333,3.08333333333333,1.66666666666667,1.13636363636364,2.55,2.75
2019-08-02,3.45833333333333,3.75,3.41666666666667,2.66666666666667,2.47826086956522,2.83333333333333,5.16666666666667
2019-08-03,4.875,5.75,3.625,3.70833333333333,3.08333333333333,5,5.70833333333333
2019-08-04,4.5,4.79166666666667,3.54166666666667,2.875,3.125,5.45833333333333,4.5
2019-08-05,6.79166666666667,6.08333333333333,4.54166666666667,4.45833333333333,3.5,6.75,5.125
2019-08-06,5.45833333333333,7.45833333333333,4.79166666666667,3.83333333333333,3.41666666666667,3.875,3.33333333333333
2019-08-07,3.45833333333333,4.95833333333333,4.83333333333333,3.25,2.375,3.625,5.75
2019-08-08,4.29166666666667,4.25,4.5,3.16666666666667,2.91304347826087,4,5.08333333333333
2019-08-09,4.54166666666667,5.58333333333333,6.33333333333333,4.66666666666667,4.70833333333333,5.16666666666667,12.6666666666667
2019-08-10,8.16666666666667,8.20833333333333,5.79166666666667,4.29166666666667,3.20833333333333,6.25,7.5
2019-08-11,3.91304347826087,4.375,5.875,3.70833333333333,2.83333333333333,4.91666666666667,9.875
2019-08-12,3,4.04166666666667,3.54166666666667,2.75,1.95833333333333,4.08333333333333,5.95833333333333
2019-08-13,3.41666666666667,3.08333333333333,3.04166666666667,1.95833333333333,1.95652173913043,2.20833333333333,4.70833333333333
2019-08-14,6.25,6.625,4.625,4.20833333333333,2.75,6.04166666666667,5.25
2019-08-15,5.75,5.70833333333333,6.16666666666667,4.16666666666667,2.95833333333333,7.375,8.91666666666667
2019-08-16,7.625,7.54166666666667,5.45833333333333,6.125,4.79166666666667,10.375,8.45833333333333
2019-08-17,6.79166666666667,8.29166666666667,5.33333333333333,5.75,4.08333333333333,10.625,11.4166666666667
2019-08-18,7.58333333333333,7.20833333333333,5.875,4.625,3.54166666666667,6.79166666666667,11.2083333333333
2019-08-19,5.83333333333333,5.83333333333333,5.70833333333333,4.45833333333333,2.54166666666667,5.58333333333333,9.04166666666667
2019-08-20,4.54166666666667,5.04166666666667,3.625,3.125,2.25,4.91666666666667,5.95833333333333
2019-08-21,6.95833333333333,5.41666666666667,5,5,3.70833333333333,9.91666666666667,9.08333333333333
2019-08-22,5.91666666666667,5.625,4.45833333333333,4.75,4.08333333333333,9,8.95833333333333
2019-08-23,5.45833333333333,5.83333333333333,3.54166666666667,5.08333333333333,3.70833333333333,11.05,7.5
2019-08-24,2.79166666666667,3.75,3.41666666666667,2.375,2.95652173913043,5.78260869565217,3.625
2019-08-25,2.70833333333333,4.25,2.58333333333333,2.5,1.5,3.7,4.20833333333333
2019-08-26,3.66666666666667,3.54166666666667,3.08333333333333,3.83333333333333,2.25,7.80952380952381,5.375
2019-08-27,5.375,4.95833333333333,3.375,3.25,2.91304347826087,3.83333333333333,4.79166666666667
2019-08-28,4.375,5.33333333333333,4.5,4.08333333333333,3.29166666666667,5.81818181818182,7.29166666666667
2019-08-29,7.375,6.66666666666667,5.16666666666667,6.14285714285714,4.79166666666667,11.1666666666667,9.83333333333333
2019-08-30,9.04166666666667,7.20833333333333,7.125,6.875,4.83333333333333,5.95,8.20833333333333
2019-08-31,6.45833333333333,6.875,7.54166666666667,5.33333333333333,3.45833333333333,NA,10.5
2019-09-01,4.58333333333333,4.625,5.95833333333333,3.70833333333333,2.45833333333333,5.22222222222222,7.70833333333333
2019-09-02,5.04166666666667,6.08333333333333,4.83333333333333,4.125,3.20833333333333,8.83333333333333,10.3333333333333
2019-09-03,5.58333333333333,5.79166666666667,5,4.91666666666667,3.41666666666667,7.05882352941176,7.58333333333333
2019-09-04,7.33333333333333,7.29166666666667,8.29166666666667,5.58333333333333,4.08333333333333,7.91666666666667,15.0416666666667
2019-09-05,4.16666666666667,5.25,6.25,4.625,3.29166666666667,7.625,11.625
2019-09-06,5.73913043478261,7.21739130434783,7.21739130434783,4.79166666666667,3.69565217391304,6.39130434782609,10.695652173913
2019-09-07,2.58333333333333,2.79166666666667,3.95833333333333,2.04166666666667,1.75,3.41666666666667,4.45833333333333
2019-09-08,3.41666666666667,3.04166666666667,2.75,3.375,2.1304347826087,7.58333333333333,4.45833333333333
2019-09-09,5.45833333333333,4.91666666666667,5.04166666666667,3.83333333333333,3.08333333333333,5.125,8.875
2019-09-10,4.5,4.41666666666667,4.83333333333333,4.79166666666667,3.38095238095238,8.375,8.41666666666667
2019-09-11,5.08333333333333,5.875,6.25,5.16666666666667,3.41666666666667,7.08333333333333,11.8333333333333
2019-09-12,5.58333333333333,5.125,5.20833333333333,4.33333333333333,3.25,5.41666666666667,6.83333333333333
2019-09-13,1.56521739130435,1.91666666666667,3.20833333333333,2.16666666666667,1.29411764705882,4.25,6.95833333333333
2019-09-14,3.34782608695652,3.91666666666667,3.79166666666667,5.375,3.04166666666667,10.4166666666667,10.625
2019-09-15,3.91666666666667,6.08333333333333,4.125,2.54166666666667,2.33333333333333,2.875,4.70833333333333
2019-09-16,3.30434782608696,3.65,3.4,2.34782608695652,1.76190476190476,2.69565217391304,5.04347826086957
2019-09-17,2.08695652173913,1.95833333333333,3.16666666666667,1.08333333333333,1.27777777777778,1.61904761904762,4.25
2019-09-18,1.66666666666667,1.83333333333333,2.08333333333333,1.29166666666667,1.16666666666667,1.27272727272727,4.08333333333333
2019-09-19,2.5,3,2.375,1.95833333333333,1.625,1.59090909090909,3.08333333333333
2019-09-20,6.375,7.125,4.29166666666667,4.79166666666667,3.82608695652174,6.95833333333333,6.41666666666667
2019-09-21,6.30434782608696,7.82608695652174,5.43478260869565,6.04166666666667,4.45833333333333,8.08695652173913,9.95652173913044
2019-09-22,3.17391304347826,4.54166666666667,4.08333333333333,3.41666666666667,2.04166666666667,3.83333333333333,4.16666666666667
2019-09-23,6.16666666666667,5.5,4.16666666666667,3.91666666666667,3.04166666666667,5.625,6.95833333333333
2019-09-24,7.16666666666667,4.66666666666667,2.54166666666667,2.91666666666667,2.54545454545455,4.60869565217391,4.58333333333333
2019-09-25,5.29166666666667,5.25,3.75,3.75,2.83333333333333,6.08333333333333,4.625
2019-09-26,7.66666666666667,7,5,4.16666666666667,4.54166666666667,7.75,7.70833333333333
2019-09-27,7.875,7.59166666666667,5.83333333333333,3.75,3.41666666666667,5.375,5.875
2019-09-28,5.45833333333333,6.79166666666667,5.125,3.91666666666667,3.04166666666667,4.08333333333333,4.70833333333333
2019-09-29,4.68181818181818,4.875,6.33333333333333,3.08333333333333,2.54166666666667,3.91666666666667,6.66666666666667
2019-09-30,4.91666666666667,3.95833333333333,4.66666666666667,3.83333333333333,3.04545454545455,5.13636363636364,5.08333333333333
2019-10-01,4.25,5.16666666666667,7.66666666666667,5.29166666666667,3.41666666666667,7.08333333333333,10.5416666666667
2019-10-02,2.47826086956522,2.45454545454545,3.5,1.85714285714286,1.38888888888889,2.4,4.59090909090909
2019-10-03,9.91666666666667,10.0416666666667,5.5,7.04166666666667,4.875,11.875,9.66666666666667
2019-10-04,6.70833333333333,9.45833333333333,4.91666666666667,6.33333333333333,3.875,7.625,9.08333333333333
2019-10-05,4.83333333333333,5.45833333333333,3.91666666666667,3.75,2.875,5.66666666666667,8.08333333333333
2019-10-06,5.20833333333333,4.625,5.875,3.54166666666667,2.70833333333333,6.29166666666667,6.91666666666667
2019-10-07,6.875,6.79166666666667,5.45833333333333,6.58333333333333,4.75,11.3333333333333,12.0416666666667
2019-10-08,8.58333333333333,8.33333333333333,6.16666666666667,6.29166666666667,4.33333333333333,11.5416666666667,13.4166666666667
2019-10-09,8.04166666666667,6.79166666666667,5.5,5.04166666666667,3.25,7.70833333333333,13.2083333333333
2019-10-10,7.625,7.125,6.16666666666667,5.70833333333333,4.16666666666667,10.125,11.0833333333333
2019-10-11,4.625,4.70833333333333,5.04166666666667,4,3.125,8.29166666666667,11.5833333333333
2019-10-12,3.5,3.66666666666667,2.95833333333333,2.91666666666667,2.625,4.26086956521739,4.66666666666667
2019-10-13,3.29166666666667,3.625,2.5,1.95833333333333,1.6,2.95833333333333,3.5
2019-10-14,4.25,3.45833333333333,3.54166666666667,2.66666666666667,2.31818181818182,2.95833333333333,5.58333333333333
2019-10-15,4.75,5.45833333333333,3.25,4,3.54166666666667,6.54166666666667,8.04166666666667
2019-10-16,5.625,4.875,4.5,4.33333333333333,2.58333333333333,8.58333333333333,6.63157894736842
2019-10-17,5.83333333333333,6.04166666666667,4.125,4.79166666666667,3.66666666666667,7.70833333333333,6.81818181818182
2019-10-18,6.04166666666667,4.16666666666667,3.54166666666667,2.79166666666667,1.91666666666667,3.66666666666667,5.29166666666667
2019-10-19,4.04166666666667,3.875,5.16666666666667,3.75,2.08333333333333,7.58333333333333,10.9583333333333
2019-10-20,5.16666666666667,4.45833333333333,5.04166666666667,3.54166666666667,2.20833333333333,6.91666666666667,9.75
2019-10-21,2.1304347826087,1.91666666666667,2.83333333333333,1.875,1.40909090909091,3.75,5.41666666666667
2019-10-22,4.5,4.20833333333333,3.5,4.5,3.29166666666667,9.20833333333333,8.95833333333333
2019-10-23,6.125,5.875,4.875,5.125,4.58333333333333,10.5416666666667,9.66666666666667
2019-10-24,2.83333333333333,3.75,4.08333333333333,2.70833333333333,2.33333333333333,4.86363636363636,8.125
2019-10-25,1.41666666666667,1.95833333333333,2.66666666666667,1.66666666666667,1.17647058823529,2.08333333333333,5
2019-10-26,3.13636363636364,3.67083333333333,4.3375,3.25,2.2,4.31818181818182,9.8695652173913
2019-10-27,1.95652173913043,1.95833333333333,4.41666666666667,2.375,1.72727272727273,3.75,9.66666666666667
2019-10-28,5.1304347826087,4.58333333333333,4.70833333333333,3.58333333333333,2.26086956521739,3.45833333333333,7.25
2019-10-29,6.33333333333333,6,7.375,5.66666666666667,3.54166666666667,5,8.66666666666667
2019-10-30,6,6.83333333333333,7.25,6.29166666666667,4.29166666666667,6.04166666666667,8.75
2019-10-31,4.08333333333333,5.45833333333333,4.33333333333333,4.20833333333333,2.75,4.5,7.125
2019-11-01,6.66666666666667,5.625,4.33333333333333,2.83333333333333,2.95833333333333,2.54166666666667,6.125
2019-11-02,9.83333333333333,7,3.29166666666667,4.125,2.66666666666667,5.83333333333333,5.91666666666667
2019-11-03,7,4.33333333333333,3.66666666666667,2.45833333333333,1.40909090909091,2.83333333333333,4.125
2019-11-04,4.73913043478261,4.04166666666667,5.16666666666667,3.75,2.60869565217391,6.60869565217391,13.3333333333333
2019-11-05,5.22727272727273,4.08333333333333,5.625,2.83333333333333,2.625,4.91304347826087,6.58333333333333
2019-11-06,6.08333333333333,4.54166666666667,2.83333333333333,2.125,1.59090909090909,3.125,3.33333333333333
2019-11-07,8.26315789473684,5,6.95,4.21052631578947,2.61111111111111,5.21052631578947,8.68421052631579
2019-11-08,2.66666666666667,3.125,3.95833333333333,2.41666666666667,1.625,4.54166666666667,5.83333333333333
2019-11-09,7.375,5.75,7.29166666666667,4.45833333333333,4,5.04166666666667,6.625
2019-11-10,5.39130434782609,4.75,4.08333333333333,4,2.56521739130435,6.65217391304348,7.08333333333333
2019-11-11,9.25,6.41666666666667,7.91666666666667,5.54166666666667,4.20833333333333,10.3333333333333,15.3333333333333
2019-11-12,5.79166666666667,5.25,8.25,4.45833333333333,3.83333333333333,7.58333333333333,14.125
2019-11-13,8.5,5.375,5.25,3.79166666666667,3.39130434782609,5.25,6.83333333333333
2019-11-14,9.33333333333333,6.25,8.375,5.125,3.70833333333333,9.25,11.9583333333333
2019-11-15,4.66666666666667,4.25,6.91666666666667,3.29166666666667,2.79166666666667,5.45833333333333,7.875
2019-11-16,1.57142857142857,1.66666666666667,4.08333333333333,1.20833333333333,1.56521739130435,3.125,2.875
2019-11-17,4.79166666666667,3.70833333333333,4.20833333333333,3.5,2.0952380952381,6.04166666666667,7.08333333333333
2019-11-18,4.5,3.41666666666667,2.75,2.79166666666667,2.15789473684211,4.63636363636364,4.25
2019-11-19,5,5.83333333333333,4.1875,4.70833333333333,3.58333333333333,6,7.04166666666667
2019-11-20,4.70833333333333,5.75,7.83333333333333,5.66666666666667,4.20833333333333,5.54166666666667,8.25
2019-11-21,3,3.95833333333333,5.91666666666667,5.83333333333333,4.41666666666667,5.45833333333333,12.4166666666667
2019-11-22,2.30434782608696,4.00416666666667,3.89583333333333,4.04166666666667,2.60869565217391,4,8.8695652173913
2019-11-23,3.68181818181818,3.75416666666667,4.90416666666667,3,2.17391304347826,2.80952380952381,9.04347826086956
2019-11-24,5.04166666666667,5.16666666666667,2.75,3.25,2.42857142857143,3.45454545454545,3.20833333333333
2019-11-25,3.29166666666667,3.45833333333333,3.625,3.29166666666667,2.54166666666667,3.20833333333333,7.08333333333333
2019-11-26,4.83333333333333,7.45833333333333,5.08333333333333,5.54166666666667,4.1304347826087,5.125,10.5
2019-11-27,2.47826086956522,3.04166666666667,3.58333333333333,2.625,1.79166666666667,2.91666666666667,5.95833333333333
2019-11-28,1.15,1.5,4.375,2.83333333333333,2.16666666666667,4,8.83333333333333
2019-11-29,3.43478260869565,3.66666666666667,3.20833333333333,3.54166666666667,1.83333333333333,3.79166666666667,4.29166666666667
2019-11-30,5.54166666666667,5.66666666666667,4.20833333333333,4.66666666666667,3.125,3.83333333333333,6.5
2019-12-01,2.54166666666667,2.70833333333333,3.20833333333333,1.95833333333333,1.54166666666667,2.5,4.54166666666667
2019-12-02,2.08695652173913,2.33333333333333,3.20833333333333,2.04166666666667,1.73913043478261,5.33333333333333,7.875
2019-12-03,6.125,4.83333333333333,2.54166666666667,4.83333333333333,2.5,11.4166666666667,7.04166666666667
2019-12-04,4.70833333333333,4.5,4.58333333333333,4.20833333333333,3.375,8.54166666666667,10.2083333333333
2019-12-05,7.58333333333333,6.875,6.83333333333333,6.66666666666667,5.54166666666667,11.5416666666667,12.2083333333333
2019-12-06,6.70833333333333,7.16666666666667,6.66666666666667,5.25,4.125,7.16666666666667,8.91666666666667
2019-12-07,7.125,6.16666666666667,6.29166666666667,6.16666666666667,4.75,10.4166666666667,10.3333333333333
2019-12-08,13.875,12.5416666666667,8.70833333333333,8.79166666666667,5.79166666666667,13.5833333333333,15.0416666666667
2019-12-09,6.75,6.875,6.54166666666667,5.375,3.54166666666667,8.375,10.75
2019-12-10,10.875,8.45833333333333,8.25,7.625,6.41666666666667,12.4583333333333,15.125
2019-12-11,7.54166666666667,5.79166666666667,6.41666666666667,3.33333333333333,3.83333333333333,7.79166666666667,11.9166666666667
2019-12-12,9.20833333333333,6.95833333333333,4.83333333333333,4.25,3.08333333333333,5.625,5.79166666666667
2019-12-13,10,9.16666666666667,7.95833333333333,8.08333333333333,4.33333333333333,9.625,7.33333333333333
2019-12-14,9.625,7.5,5.79166666666667,5.70833333333333,4.25,9.33333333333333,14.2916666666667
2019-12-15,7.08333333333333,5.625,4.75,2.875,3.1304347826087,2.95833333333333,7.91666666666667
2019-12-16,2.18181818181818,3.62916666666667,4.75,4,3.79166666666667,6.5,10.375
2019-12-17,2.73913043478261,3.20833333333333,3.29166666666667,1.625,1.95833333333333,2.60869565217391,6.33333333333333
2019-12-18,9.25,10.1666666666667,7.75,8.08333333333333,6.29166666666667,8.33333333333333,11.625
2019-12-19,3.22727272727273,3.83333333333333,3.66666666666667,3.33333333333333,3.34782608695652,6.82608695652174,8.83333333333333
2019-12-20,2.54166666666667,3.20833333333333,3.02083333333333,1.75,1.70833333333333,1.89473684210526,6.70833333333333
2019-12-21,2.09090909090909,2.5,2.54166666666667,1.875,1.14285714285714,2.58333333333333,4.70833333333333
2019-12-22,7.45833333333333,5.41666666666667,4.375,3.625,3.16666666666667,4.79166666666667,5.375
2019-12-23,5,4.95833333333333,4.875,4.75,3.08333333333333,6.45833333333333,11.2916666666667
2019-12-24,5.45833333333333,4.625,5.20833333333333,2.66666666666667,2.875,4.28571428571429,5.625
2019-12-25,5.82608695652174,4.79166666666667,3.875,3.56521739130435,2.21739130434783,4.33333333333333,6.41666666666667
2019-12-26,7.54166666666667,6.41666666666667,4.70833333333333,5.375,3.625,6.91666666666667,11.625
2019-12-27,6.625,4.91666666666667,3.16666666666667,5.66666666666667,4.25,10.6666666666667,8.66666666666667
2019-12-28,8,7.54166666666667,3.125,5.75,6.79166666666667,13.875,10.0416666666667
2019-12-29,6.375,7.41666666666667,3.54166666666667,5.69565217391304,6.58333333333333,13.625,9.79166666666667
2019-12-30,3.58333333333333,3.95833333333333,3.91666666666667,3.79166666666667,2.83333333333333,5.54166666666667,6.625
2019-12-31,2.16666666666667,3.29166666666667,3.29166666666667,2.83333333333333,1.95454545454545,3.78260869565217,3.54166666666667
2020-01-01,4.79166666666667,4.75,2.41666666666667,4.20833333333333,2.75,10.75,8.04166666666667
2020-01-02,8.79166666666667,7.5,5.20833333333333,6.625,5.83333333333333,12.25,11.9166666666667
2020-01-03,4.5,3.79166666666667,5.91666666666667,3.375,2.625,6.04166666666667,10.3333333333333
2020-01-04,5.16666666666667,4.125,4.125,4.41666666666667,3.41666666666667,8.04166666666667,9.125
2020-01-05,7.66666666666667,5.45833333333333,4.875,6.20833333333333,4.875,12.8333333333333,10.875
2020-01-06,7.70833333333333,7.45833333333333,6.95833333333333,6.375,5.375,10.875,11.1666666666667
2020-01-07,8.54166666666667,7.29166666666667,7.625,7.875,5.75,15.4166666666667,15.1666666666667
2020-01-08,4.25,4.20833333333333,3.95833333333333,3.45833333333333,2.56521739130435,5.66666666666667,9.375
2020-01-09,4.45833333333333,3.54166666666667,4.875,1.66666666666667,2.16666666666667,4.75,3.95833333333333
2020-01-10,7.33333333333333,5.79166666666667,6,6.25,4.70833333333333,11.9583333333333,10.7083333333333
2020-01-11,8.35,6.75,7.76818181818182,6.76190476190476,5.95,9.05,9.85
2020-01-12,4.58333333333333,4.04166666666667,3.75,3.25,3,7.70833333333333,8.66666666666667
2020-01-13,12.25,10.7761904761905,7.86363636363636,10,7.90476190476191,18.15,14.35
2020-01-14,6.16666666666667,6,4.83333333333333,5.43478260869565,4.29166666666667,11.2916666666667,12.625
2020-01-15,7.20833333333333,6.5,6.875,5.79166666666667,5.33333333333333,11.875,14
2020-01-16,7.83333333333333,8,6.625,6.5,5.33333333333333,10.6666666666667,10.9583333333333
2020-01-17,3.54166666666667,4.20833333333333,4.625,3.45833333333333,2.54166666666667,6.41666666666667,10.25
2020-01-18,2.70833333333333,1.45833333333333,3.66666666666667,1.125,1,1.57142857142857,7
2020-01-19,2.80952380952381,3.29166666666667,2.91666666666667,2.91666666666667,1.47058823529412,8.875,6.875
2020-01-20,3.56521739130435,2.75416666666667,3.29583333333333,3.58333333333333,2.25,8.73913043478261,8.30434782608696
2020-01-21,1.33333333333333,2,3.5,1.95833333333333,1.54166666666667,3.91666666666667,8.20833333333333
2020-01-22,1.38095238095238,1.125,2.5,1.33333333333333,1.11111111111111,1.73913043478261,6.125
2020-01-23,1.22222222222222,1.375,2.29166666666667,1.20833333333333,1.21052631578947,4.54166666666667,6.83333333333333
2020-01-24,2.20833333333333,2.29166666666667,3.375,3.41666666666667,2.125,6.70833333333333,6.08333333333333
2020-01-25,5.95833333333333,5.66666666666667,4.79166666666667,5.41666666666667,4.16666666666667,11.8333333333333,9.25
2020-01-26,6.79166666666667,5.66666666666667,4.70833333333333,4.83333333333333,4.25,8.375,9.25
2020-01-27,8.125,5.875,5.66666666666667,2.875,3.75,6.79166666666667,9.33333333333333
2020-01-28,10,6.91666666666667,6.875,5.20833333333333,3.95833333333333,8.54166666666667,10.9583333333333
2020-01-29,5.83333333333333,5.16666666666667,5.66666666666667,5.29166666666667,4.20833333333333,8.66666666666667,11.9583333333333
2020-01-30,5.08333333333333,5.25,6.29166666666667,5.125,4.5,9.83333333333333,11.25
2020-01-31,9.04166666666667,7.25,6.29166666666667,8.16666666666667,5.625,12.7916666666667,12.25
2020-02-01,7,8.29166666666667,6.79166666666667,5.66666666666667,4.79166666666667,7.75,10.2916666666667
2020-02-02,8.91666666666667,7.70833333333333,5.5,5.79166666666667,4.79166666666667,9.66666666666667,7.875
2020-02-03,7.45833333333333,6.79166666666667,7.41666666666667,6.5,4,8.79166666666667,14.875
2020-02-04,5.08695652173913,5.17391304347826,7.1304347826087,4.26086956521739,3.52173913043478,6.47826086956522,11.9130434782609
2020-02-05,3.625,4.16666666666667,2.83333333333333,2.375,1.52380952380952,6.95833333333333,4.91666666666667
2020-02-06,5.79166666666667,5.125,3.16666666666667,3.5,2.91666666666667,5.95833333333333,4.5
2020-02-07,8,7.54166666666667,7.08333333333333,5.70833333333333,5.625,8.33333333333333,9.04166666666667
2020-02-08,10.7083333333333,7.95833333333333,8.79166666666667,7.33333333333333,7,11.25,12.125
2020-02-09,14,12.875,9.29166666666667,9.79166666666667,7.375,12.1666666666667,14.1666666666667
2020-02-10,13.8333333333333,11.6666666666667,8.04166666666667,10.125,5.375,12.625,17.0833333333333
2020-02-11,12,10.4166666666667,7.625,8.41666666666667,4.95833333333333,11.4166666666667,18.0833333333333
2020-02-12,6.54166666666667,6.45833333333333,5.625,4.5,3.91666666666667,5.79166666666667,10.2083333333333
2020-02-13,6.125,4.54166666666667,5.375,3.375,2.66666666666667,5.21739130434783,10.9166666666667
2020-02-14,8.70833333333333,7.58333333333333,5.54166666666667,6.75,5.66666666666667,13.2916666666667,12.125
2020-02-15,11.5,10,8.125,8.125,6.95833333333333,14.2916666666667,13.1666666666667
2020-02-16,12.75,11.5416666666667,8.79166666666667,9.41666666666667,7.54166666666667,16.1666666666667,17.125
2020-02-17,10.1666666666667,8.625,8.58333333333333,7.5,5.20833333333333,9.875,14.125
2020-02-18,8.91666666666667,7.5,6.70833333333333,6.04166666666667,4.29166666666667,8.33333333333333,12.5416666666667
2020-02-19,8.625,6.29166666666667,5.95833333333333,6.25,4.95833333333333,9.375,9.75
2020-02-20,9.16666666666667,7.54166666666667,7.54166666666667,6.41666666666667,4.45833333333333,8.75,12.2916666666667
2020-02-21,11.6666666666667,11.0416666666667,8.33333333333333,9.33333333333333,7.41666666666667,13.2916666666667,14.4166666666667
2020-02-22,8.83333333333333,9.04166666666667,7.79166666666667,7.04166666666667,5.70833333333333,10.4583333333333,15.9166666666667
2020-02-23,5.95833333333333,4.20833333333333,4.97916666666667,3.41666666666667,2.79166666666667,4.58333333333333,9.25
2020-02-24,9.875,8.83333333333333,8.20833333333333,6.25,4.91666666666667,7.25,8.83333333333333
2020-02-25,12.1666666666667,7.45833333333333,6.875,5.29166666666667,4.08333333333333,8.125,7.70833333333333
2020-02-26,5.66666666666667,5,6.54166666666667,4.25,3.08333333333333,5.54166666666667,9.5
2020-02-27,2.8695652173913,3.17391304347826,5.21739130434783,3.04166666666667,2.83333333333333,5.30434782608696,8.60869565217391
2020-02-28,8.125,6.45833333333333,5.66666666666667,5.66666666666667,4.54166666666667,8.375,8.66666666666667
2020-02-29,14.1666666666667,11.9583333333333,8.79166666666667,9.16666666666667,7.04166666666667,13.3333333333333,13.7083333333333
2020-03-01,8.25,7.54166666666667,6.75,6.375,4.79166666666667,9.41666666666667,15.3333333333333
2020-03-02,8.20833333333333,6.20833333333333,5.08333333333333,5.375,3.58333333333333,7.125,10.125
2020-03-03,4.05,4.16666666666667,6.375,3.83333333333333,3.20833333333333,5.5,9.08333333333333
2020-03-04,3.4,2.54166666666667,1.875,1.875,1.38461538461538,2.38095238095238,4.5
2020-03-05,4,3.08333333333333,2.75,2.79166666666667,1.9047619047619,4.625,4.04166666666667
2020-03-06,7.5,7.25,4.45833333333333,4.58333333333333,2.875,6.45833333333333,5.5
2020-03-07,9.875,7.79166666666667,7.45833333333333,8.5,5.625,12.8333333333333,10.9166666666667
2020-03-08,8.95833333333333,9.16666666666667,6.08333333333333,5.91666666666667,4.875,9.29166666666667,10.125
2020-03-09,8.45833333333333,8.33333333333333,6.29166666666667,6.04166666666667,5.08333333333333,10,10.2083333333333
2020-03-10,7.16666666666667,9.16666666666667,7.58333333333333,6.16666666666667,5.20833333333333,8.70833333333333,11.5416666666667
2020-03-11,9.625,8.79166666666667,6.83333333333333,5.70833333333333,5.41666666666667,10.125,10.5833333333333
2020-03-12,10.7916666666667,10.5416666666667,8.5,8.45833333333333,5.45833333333333,10.9583333333333,12.4166666666667
2020-03-13,4.59090909090909,5.22727272727273,5.63636363636364,3.79166666666667,3.375,4.47619047619048,5.81818181818182
2020-03-14,7.70833333333333,6.04166666666667,5.70833333333333,5.25,4.41666666666667,9.83333333333333,9.625
2020-03-15,5.08333333333333,5.95833333333333,6.875,4.79166666666667,4.25,7.375,11.3333333333333
2020-03-16,6,5.70833333333333,5.625,5.54166666666667,4.5,10.4166666666667,9.875
2020-03-17,6.66666666666667,5.58333333333333,5.625,3.79166666666667,3.875,5.33333333333333,7.875
2020-03-18,2.81818181818182,2.58333333333333,3.83333333333333,3,2.16666666666667,5.33333333333333,8.91666666666667
2020-03-19,4.70833333333333,3.54166666666667,3.50416666666667,3.375,1.83333333333333,4.875,4.82608695652174
2020-03-20,4.95833333333333,4.58333333333333,6.25,3.75,3.375,3.41666666666667,4.91666666666667
2020-03-21,4.04166666666667,4.25,5.79166666666667,3.75,3.75,4.45833333333333,7.66666666666667
2020-03-22,3.25,4.33333333333333,3.66666666666667,3.41666666666667,2.875,4.75,6.41666666666667
2020-03-23,5.5,5.45833333333333,3.20833333333333,5,4.08333333333333,12.875,8.75
2020-03-24,6.33333333333333,7.08333333333333,4.58333333333333,6.29166666666667,6.08333333333333,15.5,11.875
2020-03-25,4.08333333333333,4.375,2.45833333333333,3.91666666666667,3.375,5.83333333333333,5.625
2020-03-26,1.68181818181818,3.675,3.91666666666667,3.25,2.29166666666667,4.875,5.125
2020-03-27,2.82608695652174,3.83333333333333,5.33333333333333,3.91666666666667,2.54166666666667,7.08333333333333,7.5
2020-03-28,6.41666666666667,6.33333333333333,8.29166666666667,6.125,4.04166666666667,8.58333333333333,10.9583333333333
2020-03-29,4.95833333333333,5.83333333333333,7.25,4.5,4,5.33333333333333,7.75
2020-03-30,5.5,4.5875,4.875,4.875,3.04166666666667,6.5,9.08333333333333
2020-03-31,5,4,3.79166666666667,3.91666666666667,2.04166666666667,4.45833333333333,5.75
2020-04-01,3.625,3.83333333333333,5.20833333333333,3.16666666666667,2.79166666666667,4.08333333333333,7.5
2020-04-02,4.58333333333333,6.125,7.54166666666667,5.125,3.5,5.25,9.70833333333333
2020-04-03,3.125,3.79166666666667,3.66666666666667,3.29166666666667,2.625,5.16666666666667,6.125
2020-04-04,6.29166666666667,7.125,4.875,5.29166666666667,4.83333333333333,7.79166666666667,7.20833333333333
2020-04-05,9.29166666666667,9.20833333333333,8.125,7.41666666666667,7,10.5833333333333,13
2020-04-06,5.68181818181818,6.22727272727273,5.36363636363636,5.20833333333333,3.91666666666667,8.68181818181818,9.63636363636364
2020-04-07,5.26086956521739,4.95652173913043,3.375,3.91666666666667,3.31818181818182,9.95652173913044,6.43478260869565
2020-04-08,2.54545454545455,3.08695652173913,2.25,2.69565217391304,1.43478260869565,6.47826086956522,5.8695652173913
2020-04-09,2.375,2.85416666666667,2.91666666666667,2.91666666666667,2.70833333333333,2.30434782608696,4.70833333333333
2020-04-10,1.47368421052632,2.08333333333333,1.95833333333333,2.125,1.59090909090909,4.13636363636364,2.33333333333333
2020-04-11,2.125,3.33333333333333,3.83333333333333,2.875,2.45833333333333,4.66666666666667,7
2020-04-12,5.375,4.79166666666667,6,5.04166666666667,3.08333333333333,6.75,7.75
2020-04-13,4.70833333333333,5.29166666666667,7,4.41666666666667,4.625,5.66666666666667,7.54166666666667
2020-04-14,2.05,2.375,2.375,2.41666666666667,1.66666666666667,3.08695652173913,3.54166666666667
2020-04-15,2.25,2.45833333333333,2.75,2.125,2,4.17391304347826,2.70833333333333
2020-04-16,2.26086956521739,3.75,4.45833333333333,3.875,3.20833333333333,6.16666666666667,6.58333333333333
2020-04-17,2.39130434782609,3.70833333333333,5.70833333333333,4.83333333333333,4.66666666666667,4.04166666666667,10.5
2020-04-18,2.625,4.625,4.20833333333333,4.29166666666667,3.79166666666667,3.95833333333333,7.70833333333333
2020-04-19,4.83333333333333,4.70833333333333,3.70833333333333,4.20833333333333,2.83333333333333,4.125,6.29166666666667
2020-04-20,3.33333333333333,3.45833333333333,6.79166666666667,4.375,4.33333333333333,3.83333333333333,7.91666666666667
2020-04-21,2.1304347826087,3.29166666666667,7.33333333333333,4.54166666666667,4.5,4.375,10.125
2020-04-22,2.31578947368421,3.04166666666667,5,3.58333333333333,3.70833333333333,3.875,6.33333333333333
2020-04-23,1.55,1.58333333333333,4,2.625,3.04166666666667,3.29166666666667,4.83333333333333
2020-04-24,1.8,1.69565217391304,3.08695652173913,2.43478260869565,2.47826086956522,4.17391304347826,2.56521739130435
2020-04-25,2.10526315789474,1.79166666666667,2.625,3.33333333333333,1.70833333333333,5.79166666666667,2.625
2020-04-26,2.47619047619048,3.66666666666667,2.95833333333333,3.75,2,4,4.875
2020-04-27,3.91666666666667,2.95833333333333,2.54166666666667,2.45833333333333,1.56521739130435,3.91666666666667,2.70833333333333
2020-04-28,2.625,2.25,3.54166666666667,2.20833333333333,2.66666666666667,3.125,4.79166666666667
2020-04-29,4.26086956521739,4.91666666666667,5.25,3.66666666666667,3.625,3.95833333333333,7.95833333333333
2020-04-30,2.875,5.875,5.75,3,2.8695652173913,4.38095238095238,3.54166666666667
2020-05-01,4.25,6.04166666666667,5.375,4.20833333333333,3.04166666666667,4.625,7.125
2020-05-02,2.47826086956522,2.29166666666667,4.125,2.08333333333333,1.8,3.5,4.45833333333333
2020-05-03,2.04545454545455,2.75,2.91666666666667,2.66666666666667,1.63636363636364,5.20833333333333,3.16666666666667
2020-05-04,3.86363636363636,4.79166666666667,4.75,4.29166666666667,3.16666666666667,5.66666666666667,6.79166666666667
2020-05-05,7.16666666666667,7.54166666666667,7,5.875,4.91666666666667,5.75,8.16666666666667
2020-05-06,5.75,6.41666666666667,4.04166666666667,4.45833333333333,3.75,5.25,6.95833333333333
2020-05-07,5.375,4.625,3.45833333333333,3.79166666666667,3.04166666666667,5.91666666666667,3.625
2020-05-08,3.125,3.08333333333333,3.04166666666667,2.04166666666667,1.52173913043478,4,2.625
2020-05-09,1.91304347826087,2,2.70833333333333,2.04166666666667,1.625,4.45833333333333,2.79166666666667
2020-05-10,5.90909090909091,6.54166666666667,7.83333333333333,6.08333333333333,4.33333333333333,9.91666666666667,12.9166666666667
2020-05-11,4.70833333333333,5.29166666666667,6.75,4.95833333333333,3.16666666666667,5.70833333333333,7.58333333333333
2020-05-12,3.25,2.79166666666667,4,3,2,3.39130434782609,7.70833333333333
2020-05-13,3.70833333333333,4.20833333333333,5.33333333333333,3.625,3.1304347826087,6.16666666666667,6.125
2020-05-14,2.73913043478261,3.125,2.70833333333333,2.5,1.69565217391304,2.73913043478261,5.04166666666667
2020-05-15,2.68181818181818,2.70833333333333,3.83333333333333,3,2.125,3.04166666666667,5.79166666666667
2020-05-16,3,3,3.66666666666667,3.20833333333333,2.1304347826087,5.875,6.375
2020-05-17,5.95833333333333,3.95833333333333,3.95833333333333,5.83333333333333,3.29166666666667,10.0833333333333,8.5
2020-05-18,6,4.29166666666667,4.5,5.25,3.875,8.375,5.70833333333333
2020-05-19,4.79166666666667,3.33333333333333,4.08333333333333,4.54166666666667,2.41666666666667,7.45833333333333,5.75
2020-05-20,5.25,6.04166666666667,3.04166666666667,4.54166666666667,4.04166666666667,6.58333333333333,4.33333333333333
2020-05-21,6.20833333333333,6.375,4.95833333333333,4.375,3.54166666666667,7.29166666666667,7.625
2020-05-22,12.125,11.3333333333333,9.20833333333333,10.1666666666667,7.58333333333333,17.0416666666667,15.8333333333333
2020-05-23,8.66666666666667,11.2916666666667,7.75,7.20833333333333,5.33333333333333,11.5833333333333,15.9166666666667
2020-05-24,5.08333333333333,5.91666666666667,5.66666666666667,5.16666666666667,3.29166666666667,9.08333333333333,9.45833333333333
2020-05-25,4.875,4.83333333333333,4.08333333333333,4.45833333333333,3.9,9.66666666666667,8.25
2020-05-26,1.94444444444444,2.33333333333333,3.625,1.875,1.55555555555556,2.5,4.83333333333333
2020-05-27,2.05882352941176,2.125,3.04166666666667,1.66666666666667,1.75,1.73913043478261,3.75
2020-05-28,5.54545454545455,5.25833333333333,3.9875,3.29166666666667,3.125,4,4.82608695652174
2020-05-29,6.66666666666667,7.375,3.875,4.54166666666667,4.08333333333333,6.20833333333333,7.33333333333333
2020-05-30,2.95652173913043,5.5,3.20833333333333,3.875,3.43478260869565,3.26086956521739,5.58333333333333
2020-05-31,3.29166666666667,4.16666666666667,3.8125,3.20833333333333,3.16666666666667,3.04347826086957,6.375
2020-06-01,2.0952380952381,2.375,3.33333333333333,2.20833333333333,2.125,2.77272727272727,2.25
2020-06-02,3.39130434782609,4.33333333333333,4.16666666666667,3.54166666666667,3.05555555555556,3.33333333333333,5.5
2020-06-03,5.83333333333333,6.5,6.54166666666667,6.45833333333333,3.625,8.41666666666667,10.3333333333333
2020-06-04,5.77272727272727,5.72727272727273,5.95454545454545,4.33333333333333,3.22727272727273,5.77272727272727,7.68181818181818
2020-06-05,6.375,6.79166666666667,7.66666666666667,5.45833333333333,3.875,7.29166666666667,13
2020-06-06,6.33333333333333,7.83333333333333,8.54166666666667,6.20833333333333,4.58333333333333,8.29166666666667,13
2020-06-07,4.95833333333333,4.75,5.04166666666667,4,3.04166666666667,5.33333333333333,8.25
2020-06-08,3.17391304347826,3.125,3.70833333333333,2.33333333333333,2,2.54166666666667,5.5
2020-06-09,2.45833333333333,2.83333333333333,2.45833333333333,2.58333333333333,1.56521739130435,5.25,4.83333333333333
2020-06-10,4.5,4.41666666666667,3.91666666666667,3.70833333333333,2.58333333333333,5.25,5.66666666666667
2020-06-11,7.41666666666667,7.875,8.25,6.16666666666667,4.58333333333333,8.29166666666667,8.79166666666667
2020-06-12,4.79166666666667,6.58333333333333,8.16666666666667,5.25,4.16666666666667,7.20833333333333,5.41666666666667
2020-06-13,3.95833333333333,4.29166666666667,4.58333333333333,3.08333333333333,3.08333333333333,4.75,3.125
2020-06-14,1.95833333333333,3.29166666666667,3.5,2.875,2.79166666666667,6,3.08333333333333
2020-06-15,2.125,2.20833333333333,2.3125,3.04166666666667,1.4,4.54166666666667,2.45833333333333
2020-06-16,4.54166666666667,3.29166666666667,2.33333333333333,3.5,1.75,4.04166666666667,2.91666666666667
2020-06-17,3.75,3.33333333333333,2.58333333333333,3.25,2.20833333333333,3.83333333333333,3.45833333333333
2020-06-18,2.83333333333333,4.20833333333333,2.875,2.25,1.40909090909091,2,2.58333333333333
2020-06-19,3.625,4.375,3.70833333333333,3.25,2.29166666666667,5,4.95833333333333
2020-06-20,7.33333333333333,7.875,5.5,5.79166666666667,5.77272727272727,10.2916666666667,9.29166666666667
2020-06-21,7.375,7.58333333333333,5.25,5.54166666666667,3.41666666666667,10,8.66666666666667
2020-06-22,8.16666666666667,6.95833333333333,6.5,5.375,5.125,7.33333333333333,7.08333333333333
2020-06-23,2.25,3.16666666666667,4.45833333333333,2.95833333333333,3.16666666666667,7.08333333333333,4.75
2020-06-24,2.57142857142857,2.625,2.66666666666667,2.625,1.8695652173913,5.91666666666667,3.95833333333333
2020-06-25,3.16666666666667,3.5,2.875,2.125,1.5,3.91666666666667,2.58333333333333
2020-06-26,3.30434782608696,4,4.08333333333333,2.54166666666667,3.08333333333333,3.17391304347826,4.91666666666667
2020-06-27,6.91666666666667,7.08333333333333,5.75,5.20833333333333,3.5,5.45833333333333,7.29166666666667
2020-06-28,9.66666666666667,11.0416666666667,7.91666666666667,9,4.91666666666667,10.5,12.75
2020-06-29,6.83333333333333,8.66666666666667,7.125,6.95833333333333,3.75,7.21739130434783,10.625
2020-06-30,2.91666666666667,3.20833333333333,3.5,2.70833333333333,1.77272727272727,3.58333333333333,2.875
2020-07-01,4.54166666666667,3.16666666666667,1.83333333333333,2.5,1.54545454545455,4,4.21739130434783
2020-07-02,4.45833333333333,4.375,4.125,3.16666666666667,2.375,4.91304347826087,4.70833333333333
2020-07-03,7.125,6.29166666666667,5.91666666666667,5,4.625,5.5,6.29166666666667
2020-07-04,6.91666666666667,8,4.66666666666667,4.625,3.58333333333333,5.29166666666667,4.375
2020-07-05,8.91666666666667,9.95833333333333,9.16666666666667,7.33333333333333,4.75,9.33333333333333,13.0833333333333
2020-07-06,4.875,6.25,6.58333333333333,4.45833333333333,3.33333333333333,5.75,9.125
2020-07-07,6.375,5.83333333333333,2.83333333333333,3.04166666666667,2.5,5.16666666666667,4.83333333333333
2020-07-08,5.73913043478261,3.27083333333333,3.98333333333333,3.54166666666667,2.83333333333333,4.65217391304348,4.95652173913043
2020-07-09,4.95833333333333,5.29166666666667,4.5,4.125,2.79166666666667,5.41666666666667,6.75
2020-07-10,3.70833333333333,4.41666666666667,5.83333333333333,3.20833333333333,2.66666666666667,4.58333333333333,7.95833333333333
2020-07-11,2.34782608695652,2.41666666666667,3.33333333333333,1.45454545454545,1.59090909090909,3.18181818181818,5.70833333333333
2020-07-12,5.08333333333333,4.16666666666667,3.5,3.70833333333333,3.25,8.79166666666667,5.95833333333333
2020-07-13,3.54166666666667,5.16666666666667,5.16666666666667,3.95833333333333,2.95833333333333,5.25,7.375
2020-07-14,4.73913043478261,5.70833333333333,5.33333333333333,4.58333333333333,2.33333333333333,5,8.125
2020-07-15,4.375,6.16666666666667,6.75,5,3.29166666666667,4.95833333333333,8.25
2020-07-16,3.41666666666667,5.66666666666667,5.95833333333333,4.04166666666667,2.625,7.58333333333333,8.625
2020-07-17,6.54166666666667,6.45833333333333,5.04166666666667,3.54166666666667,3.79166666666667,4.33333333333333,6.375
2020-07-18,4.16666666666667,4.33333333333333,4.45833333333333,3.29166666666667,2.34782608695652,4.375,7.75
2020-07-19,2.79166666666667,2.83333333333333,4.45833333333333,2.75,2.26086956521739,3.16666666666667,8.29166666666667
2020-07-20,2.54545454545455,2.70833333333333,3.29166666666667,2.25,1.73913043478261,2.91666666666667,6.20833333333333
2020-07-21,3.21739130434783,2.58333333333333,2.75,3.125,1.33333333333333,6.08333333333333,3.875
2020-07-22,5.45833333333333,4.70833333333333,4.33333333333333,4.83333333333333,3.33333333333333,6.79166666666667,7.83333333333333
2020-07-23,2.79166666666667,5.04166666666667,4.375,3.375,2.58333333333333,2.95833333333333,4.29166666666667
2020-07-24,4.43478260869565,4.58333333333333,3.375,3.70833333333333,3,5.75,4.875
2020-07-25,4.29166666666667,5.70833333333333,4.45833333333333,3.95833333333333,2.58333333333333,5.70833333333333,7.125
2020-07-26,4.70833333333333,5,4.08333333333333,3.91666666666667,3.16666666666667,6.08333333333333,7.95833333333333
2020-07-27,6.17391304347826,6.43478260869565,6.30434782608696,4.69565217391304,3.65217391304348,5.17391304347826,7.60869565217391
2020-07-28,3.79166666666667,4.91666666666667,7,3.875,3.04166666666667,5.25,10.625
2020-07-29,4.91304347826087,4.79166666666667,3.41666666666667,3.20833333333333,2.81818181818182,4.04347826086957,5.875
2020-07-30,7.43478260869565,7.03333333333333,3.9625,5.52173913043478,4.91666666666667,8.52173913043478,7.1304347826087
2020-07-31,4.95833333333333,5.54166666666667,4.375,4.45833333333333,3.04166666666667,6.95833333333333,7.83333333333333
2020-08-01,4.25,4.875,4.375,2.875,2.04166666666667,5.25,6.375
2020-08-02,3.29166666666667,4.125,4.125,3.08333333333333,2.04166666666667,4.25,6.20833333333333
2020-08-03,3.25,3.66666666666667,3.33333333333333,2.95833333333333,1.66666666666667,5.58333333333333,6.04166666666667
2020-08-04,8.04166666666667,6.25,5.875,6.91666666666667,5.41666666666667,12.0833333333333,10.3333333333333
2020-08-05,4.08333333333333,4.5,4.29166666666667,3.16666666666667,2.60869565217391,5.58333333333333,5.58333333333333
2020-08-06,5.58333333333333,5.29166666666667,3.66666666666667,4.04166666666667,3.47826086956522,8.04166666666667,6.20833333333333
2020-08-07,3.375,4.5,3.66666666666667,3.95833333333333,2.82608695652174,5.91666666666667,5.58333333333333
2020-08-08,2.125,1.95833333333333,3,1.66666666666667,1.5,3.04166666666667,4.16666666666667
2020-08-09,2.04545454545455,2.29166666666667,3.83333333333333,2,1.63157894736842,1.85714285714286,4.91666666666667
2020-08-10,2.23809523809524,2.04166666666667,3.16666666666667,1.45833333333333,1.65,2.625,3.16666666666667
2020-08-11,2.36363636363636,2.04166666666667,2.45833333333333,1.5,1.0952380952381,2.56521739130435,1.95833333333333
2020-08-12,3.11764705882353,2.31818181818182,3.18181818181818,2.90909090909091,2.05555555555556,5.54545454545455,3.90909090909091
2020-08-13,1.85714285714286,3.54166666666667,4.08333333333333,2.875,2.20833333333333,6.41666666666667,3.16666666666667
2020-08-14,1.66666666666667,2.20833333333333,3.58333333333333,2.29166666666667,2.29166666666667,5.25,3.08333333333333
2020-08-15,1.38888888888889,2.39130434782609,4.21739130434783,2.58333333333333,2.875,3.54545454545455,4.95833333333333
2020-08-16,1.84210526315789,2.83333333333333,4.95833333333333,3.16666666666667,2.625,2.75,5.08333333333333
2020-08-17,2.91666666666667,3.29166666666667,4.20833333333333,1.75,1.80952380952381,2.41666666666667,4.33333333333333
2020-08-18,3,3.29166666666667,2.875,2.83333333333333,2.31578947368421,4.05,3.33333333333333
2020-08-19,2.72727272727273,4.08333333333333,5.41666666666667,4.41666666666667,4.22727272727273,4.25,8.29166666666667
2020-08-20,8.625,9.45833333333333,8.91666666666667,7.25,7.58333333333333,11.3333333333333,12.125
2020-08-21,8.54166666666667,9.08333333333333,6.875,5.25,5.5,6.20833333333333,7.66666666666667
2020-08-22,7.70833333333333,8.25,5.875,5.41666666666667,3.875,6.29166666666667,5.41666666666667
2020-08-23,4.25,5.91666666666667,5.70833333333333,3.58333333333333,2.95833333333333,4.95454545454545,4.20833333333333
2020-08-24,4.04166666666667,3.91666666666667,3.5,2.66666666666667,2.8,3.20833333333333,4.41666666666667
2020-08-25,10.0833333333333,10.2916666666667,8.625,6.125,5.29166666666667,9.125,14.0833333333333
2020-08-26,4.375,5,5.70833333333333,3.625,2.33333333333333,5.41666666666667,4.91666666666667
2020-08-27,4.25,3.33333333333333,2.95833333333333,2.45833333333333,1.95652173913043,3.875,5.45833333333333
2020-08-28,7.16666666666667,5.5,6.41666666666667,4.75,3.375,8.70833333333333,10.7916666666667
2020-08-29,4.95833333333333,4.79166666666667,5.875,4.125,2.91666666666667,5.79166666666667,9.54166666666667
2020-08-30,2.54166666666667,1.75,3.04166666666667,1.29166666666667,1.70833333333333,2.1304347826087,3.29166666666667
2020-08-31,5.20833333333333,4.95833333333333,3.125,3.625,3.125,6.75,5.66666666666667
2020-09-01,4.69565217391304,4.45833333333333,3.66666666666667,4.70833333333333,4.29166666666667,8.20833333333333,6.33333333333333
2020-09-02,6.29166666666667,6.25,4.58333333333333,5.79166666666667,4.08333333333333,10.0416666666667,9.83333333333333
2020-09-03,5.29166666666667,7.20833333333333,5,4.70833333333333,3.45833333333333,8.83333333333333,10.3333333333333
2020-09-04,4.54166666666667,5.45833333333333,5.25,4.25,2.91666666666667,6.79166666666667,10.875
2020-09-05,5.54166666666667,5.58333333333333,5.04166666666667,3.5,2.375,5.375,8.29166666666667
2020-09-06,3.54166666666667,4.45833333333333,4.16666666666667,2.95833333333333,1.95833333333333,4.33333333333333,5
2020-09-07,3.875,6.54166666666667,5.125,4.08333333333333,3.66666666666667,7.54166666666667,9.58333333333333
2020-09-08,4.58333333333333,4.83333333333333,4.625,4.79166666666667,4,6.91666666666667,7.58333333333333
2020-09-09,3.39130434782609,3.70833333333333,6.08333333333333,3,2.56521739130435,3.91666666666667,8.625
2020-09-10,3.1304347826087,3.91666666666667,3.33333333333333,3.54166666666667,2.43478260869565,6.875,7.5
2020-09-11,5.5,5.66666666666667,5.16666666666667,5.16666666666667,3.95833333333333,9.16666666666667,11.5
2020-09-12,6,6.41666666666667,5.125,6.08333333333333,4.04166666666667,10.75,9.83333333333333
2020-09-13,6.45833333333333,5.5,5.70833333333333,6.91666666666667,4.625,13,12.2916666666667
2020-09-14,3.95833333333333,4.25,2.70833333333333,3.08333333333333,2.41666666666667,5.58333333333333,5.125
2020-09-15,3.25,3.66666666666667,2.5,1.66666666666667,1.8,3.45454545454545,2.27777777777778
2020-09-16,1.2,2.04166666666667,3.91666666666667,1.91666666666667,2.66666666666667,1.91304347826087,3.11764705882353
2020-09-17,1.86363636363636,2.45833333333333,3.625,2.91666666666667,3.08333333333333,2.58333333333333,5.125
2020-09-18,3.36363636363636,4.25,5.95833333333333,3.33333333333333,3.79166666666667,3.66666666666667,3.58333333333333
2020-09-19,1.8695652173913,4.29166666666667,6.625,3.91666666666667,3.41666666666667,3.875,5.95833333333333
2020-09-20,1.58333333333333,1.875,4.95833333333333,2.875,2.54545454545455,2.23809523809524,3.66666666666667
2020-09-21,2.09090909090909,3.04166666666667,3.20833333333333,2.20833333333333,1.91304347826087,5.66666666666667,6.75
2020-09-22,5.25,5.04166666666667,4.29166666666667,4.91666666666667,3.58333333333333,8.5,9.58333333333333
2020-09-23,3.875,3.54166666666667,3.66666666666667,2.54166666666667,2.08695652173913,3.75,3.95833333333333
2020-09-24,10.9583333333333,6.875,4.625,4.95833333333333,3.20833333333333,6.5,7.66666666666667
2020-09-25,5.75,5.375,6.625,4.16666666666667,2.875,5.43478260869565,10.1666666666667
2020-09-26,1.875,2.45833333333333,4.45833333333333,2.33333333333333,1.875,2.0952380952381,7.20833333333333
2020-09-27,3.30434782608696,2.5,2.91666666666667,2.75,1.72727272727273,6.45833333333333,4.45833333333333
2020-09-28,3.45833333333333,4,3.79166666666667,4.125,2.41666666666667,5.29166666666667,7.91666666666667
2020-09-29,6.1304347826087,5.375,3.5,4.41666666666667,3.39130434782609,8.33333333333333,6.66666666666667
2020-09-30,3.91666666666667,4.875,5,3.33333333333333,3.16666666666667,4.54166666666667,8
2020-10-01,3.39130434782609,2.45833333333333,3.08333333333333,2.45833333333333,1.8695652173913,3.04347826086957,4.70833333333333
2020-10-02,7.125,5.125,5.70833333333333,3.79166666666667,2.58333333333333,6.20833333333333,5.875
2020-10-03,3.33333333333333,3.66666666666667,6.20833333333333,2.66666666666667,3,2.375,8.20833333333333
2020-10-04,9.20833333333333,8.20833333333333,7.625,7.16666666666667,4.91304347826087,9.41666666666667,11.5
2020-10-05,6.875,6.54166666666667,6.33333333333333,4.41666666666667,2.95833333333333,5.70833333333333,8.91666666666667
2020-10-06,7.95833333333333,7.375,7,4.95833333333333,3.54166666666667,6.75,8.04166666666667
2020-10-07,4.70833333333333,3.125,3.95833333333333,2.16666666666667,2.04166666666667,3.18181818181818,6.70833333333333
2020-10-08,4.875,4.66666666666667,5.29166666666667,3.75,2.58333333333333,6.41666666666667,8.125
2020-10-09,5.66666666666667,4.41666666666667,6.04166666666667,3.375,2.54166666666667,6.16666666666667,10.875
2020-10-10,4.66666666666667,5.08333333333333,7.75,4.125,3.20833333333333,6.125,10.5416666666667
2020-10-11,2.70833333333333,2,3.79166666666667,2.04166666666667,1.68421052631579,3.70833333333333,4.58333333333333
2020-10-12,5.625,5.125,6,4.75,3.45833333333333,7.25,11.25
2020-10-13,5.70833333333333,4.91666666666667,6.95833333333333,4.41666666666667,2.875,7.16666666666667,11.5
2020-10-14,3.27272727272727,3.04166666666667,5.625,3.375,2.375,2.95833333333333,8.58333333333333
2020-10-15,2.5,1.79166666666667,2.5,2.375,1.91666666666667,2.95833333333333,5
2020-10-16,5.25,3.91666666666667,3.79166666666667,3.91666666666667,2.66666666666667,3.95833333333333,5.20833333333333
2020-10-17,4.25,4.125,4.20833333333333,4.125,2.52173913043478,4.04166666666667,5.33333333333333
2020-10-18,5.29166666666667,4.33333333333333,1.625,2.66666666666667,2.45,2.83333333333333,3.58333333333333
2020-10-19,6,6.25,5.5,5.54166666666667,5.125,7.45833333333333,8.29166666666667
2020-10-20,5.65217391304348,6.99166666666667,7.65833333333333,4.78260869565217,6.1304347826087,5.08695652173913,7.95652173913043
2020-10-21,5.34782608695652,4.79166666666667,5.58333333333333,4.70833333333333,3.79166666666667,9.16666666666667,13
2020-10-22,3.69565217391304,3.54166666666667,4.625,3.625,2.95833333333333,6.45833333333333,9.20833333333333
2020-10-23,7.66666666666667,6.04166666666667,5.08333333333333,5.04166666666667,3.83333333333333,8.75,9.16666666666667
2020-10-24,8.58333333333333,7.5,5.70833333333333,6.66666666666667,5.5,12.2083333333333,12.2083333333333
2020-10-25,7.83333333333333,7.20833333333333,5.91666666666667,5.25,5.16666666666667,9.91666666666667,11.3333333333333
2020-10-26,7.33333333333333,6.25,6.875,5.08333333333333,3.83333333333333,6.875,11.25
2020-10-27,8.04166666666667,6.5,5.45833333333333,4.625,4.04166666666667,9.375,8.66666666666667
2020-10-28,8.41666666666667,7.33333333333333,5.91666666666667,4.70833333333333,4.79166666666667,9.54166666666667,11.5833333333333
2020-10-29,10.375,7.25,6.04166666666667,7.33333333333333,5.54166666666667,11.75,9.54166666666667
2020-10-30,4.625,4,4.25,3.70833333333333,2.875,6.41666666666667,8.41666666666667
2020-10-31,10.125,9.875,8.125,7.95833333333333,7.16666666666667,12.8333333333333,15.2916666666667
2020-11-01,7.79166666666667,6.375,7.79166666666667,6.20833333333333,5.16666666666667,11.5,13.4166666666667
2020-11-02,9.66666666666667,7.58333333333333,5.91666666666667,4.83333333333333,3.875,6.16666666666667,7.79166666666667
2020-11-03,7.25,5.33333333333333,6.08333333333333,3.66666666666667,3.20833333333333,5.375,7.73913043478261
2020-11-04,1.56521739130435,1.25,4.41666666666667,2.16666666666667,1.40909090909091,3.5,8.83333333333333
2020-11-05,1.5,1.60869565217391,3,1.69565217391304,1.34782608695652,3.8695652173913,7.34782608695652
2020-11-06,3.1304347826087,3.16666666666667,3.02083333333333,2.83333333333333,2.21739130434783,2.29166666666667,3.625
2020-11-07,3.73913043478261,3.95833333333333,2.66666666666667,3.54166666666667,2.65217391304348,3.95833333333333,4.33333333333333
2020-11-08,4.54166666666667,4.66666666666667,3.91666666666667,4,3.16666666666667,3.91666666666667,5.58333333333333
2020-11-09,2.47826086956522,3.375,4.16666666666667,3.70833333333333,2.8695652173913,3.18181818181818,6.875
2020-11-10,5.91666666666667,5,3.41666666666667,4.5,3.85,6.625,6.625
2020-11-11,8,7.41666666666667,7.29166666666667,5.54166666666667,6.29166666666667,6.33333333333333,9.83333333333333
2020-11-12,6.95833333333333,6.25,6.70833333333333,4.91666666666667,4.79166666666667,11.2083333333333,9.79166666666667
2020-11-13,6.79166666666667,5.58333333333333,5.375,4.41666666666667,4.30434782608696,9.75,10
2020-11-14,8,7.66666666666667,5.875,5.91666666666667,5.83333333333333,8.16666666666667,8.875
2020-11-15,9.26086956521739,8.05,5.94583333333333,5,4.08333333333333,5.43478260869565,7.34782608695652
2020-11-16,8.14285714285714,6.5,6.42857142857143,5.14285714285714,4.76190476190476,8.71428571428571,10.0952380952381
2020-11-17,8.66666666666667,6.25,7.20833333333333,7.75,5.70833333333333,14.2083333333333,11.375
2020-11-18,9.95833333333333,9.45833333333333,8.33333333333333,7.625,6.125,10.75,10.625
2020-11-19,4.83333333333333,3.95833333333333,6.58333333333333,3.95833333333333,3.54166666666667,6.79166666666667,8.375
2020-11-20,6.79166666666667,6.75,6.08333333333333,6.25,4.83333333333333,9.54166666666667,9.83333333333333
2020-11-21,5.33333333333333,5.125,5.75,4.16666666666667,3.75,6.75,11.375
2020-11-22,2.33333333333333,2.95833333333333,3.29166666666667,3.08333333333333,2.375,6,9.41666666666667
2020-11-23,7.33333333333333,5.83333333333333,5.45833333333333,5.79166666666667,4.5,10.625,9.45833333333333
2020-11-24,5.91666666666667,4.79166666666667,6.33333333333333,2.79166666666667,4.5,4.66666666666667,5.79166666666667
2020-11-25,3.16666666666667,1.875,4.29166666666667,2.41666666666667,1.66666666666667,4.625,7.66666666666667
2020-11-26,1.28571428571429,2.16666666666667,3,1.75,1.20833333333333,3.83333333333333,5.29166666666667
2020-11-27,3.42857142857143,3.83333333333333,1.70833333333333,2.56521739130435,1.36363636363636,5.22727272727273,5.73913043478261
2020-11-28,3.45833333333333,3.41666666666667,3.45833333333333,2.75,2.08333333333333,2.83333333333333,3.625
2020-11-29,1.05,1.70833333333333,2.41666666666667,1.625,1.36363636363636,2.79166666666667,4.83333333333333
2020-11-30,2.60869565217391,3.95833333333333,5.79166666666667,3.43478260869565,3.04166666666667,4.83333333333333,9.54166666666667
2020-12-01,2.08333333333333,2.58333333333333,4.29166666666667,2.625,1.77272727272727,4.5,6.91666666666667
2020-12-02,6.95833333333333,5.70833333333333,5.29166666666667,5.21739130434783,2.86363636363636,7.41666666666667,11.0833333333333
2020-12-03,6.625,4.33333333333333,4.75,2.91666666666667,2.54166666666667,4.25,6.375
2020-12-04,9.125,7.16666666666667,9.04166666666667,6.5,5,11.9583333333333,18.2916666666667
2020-12-05,8.75,7.45,6.16666666666667,5.79166666666667,3.66666666666667,9.79166666666667,10.1666666666667
2020-12-06,2.33333333333333,2.625,3.45833333333333,2,1.11764705882353,1.875,3.41666666666667
2020-12-07,1.90909090909091,2.79166666666667,3.58333333333333,1.625,2.04347826086957,2.26315789473684,4.29166666666667
2020-12-08,2.86363636363636,3.58333333333333,6.875,3.08333333333333,3.125,5.29166666666667,14.125
2020-12-09,5.20833333333333,4.58333333333333,4.625,3,2.83333333333333,5.34782608695652,7.375
2020-12-10,5.66666666666667,4.58333333333333,3.08333333333333,3.58333333333333,3.17391304347826,6.66666666666667,6.95833333333333
2020-12-11,6.58333333333333,4.41666666666667,4.29166666666667,3.08333333333333,2.5,4.29166666666667,5.125
2020-12-12,6.04166666666667,4.45833333333333,5.25,3.04166666666667,2.41666666666667,5.33333333333333,6.08333333333333
2020-12-13,7.75,5.83333333333333,6.79166666666667,5.125,5.375,8.5,9.95833333333333
2020-12-14,6.5,5.75,6.29166666666667,5.54166666666667,4.45833333333333,9.5,8.5
2020-12-15,5.54166666666667,4.91666666666667,4.375,4.20833333333333,3.66666666666667,6.16666666666667,7.41666666666667
2020-12-16,6.29166666666667,7.29166666666667,6.95833333333333,5.16666666666667,5.66666666666667,5.75,10.7916666666667
2020-12-17,6.08333333333333,4.875,4.75,5.08333333333333,4.375,9.08333333333333,8.83333333333333
2020-12-18,6.54166666666667,6,5.25,5.33333333333333,4.45833333333333,8.41666666666667,7.66666666666667
2020-12-19,7.08333333333333,5.83333333333333,6,4.66666666666667,4.58333333333333,8.33333333333333,9
2020-12-20,5.58333333333333,4.70833333333333,4.91666666666667,4.45833333333333,4.125,9.91666666666667,10.125
2020-12-21,3.70833333333333,3.29166666666667,3.54166666666667,2.5,2,3.68181818181818,6.04166666666667
2020-12-22,4.125,2.75,3.125,1.58333333333333,1.54545454545455,1.875,5.125
2020-12-23,9.66666666666667,7.08333333333333,8.70833333333333,4.95833333333333,4.29166666666667,8.04166666666667,9.91666666666667
2020-12-24,4.95833333333333,3.29166666666667,5.54166666666667,2.625,2.54166666666667,5.08333333333333,10.3333333333333
2020-12-25,3.34782608695652,3.58333333333333,4.29166666666667,3.29166666666667,2.58333333333333,6.75,8.70833333333333
2020-12-26,10.2083333333333,10.2083333333333,7,7.83333333333333,6.20833333333333,12.4166666666667,15.375
2020-12-27,10.375,6.58333333333333,6.58333333333333,5.29166666666667,4.08333333333333,10.1666666666667,11.5833333333333
2020-12-28,11.3333333333333,8.08333333333333,8.58333333333333,8,5.16666666666667,12.4583333333333,16.2083333333333
2020-12-29,8.58333333333333,6.41666666666667,6.625,5.625,3.58333333333333,8.79166666666667,11
2020-12-30,2.95833333333333,1.91666666666667,4.29166666666667,1.66666666666667,1.47826086956522,2.66666666666667,6.16666666666667
2020-12-31,5.95833333333333,4.0625,6,3.75,3.125,7.41666666666667,13.3333333333333
2021-01-01,4.875,3.41666666666667,4.75,2.91666666666667,2.75,5.29166666666667,10.0833333333333
2021-01-02,2.31818181818182,2.41666666666667,5.29166666666667,2.70833333333333,2.08333333333333,4.47826086956522,7.91666666666667
2021-01-03,3.20833333333333,2.375,4.66666666666667,2.33333333333333,1.95833333333333,2.26086956521739,8.25
2021-01-04,3.95833333333333,4.33333333333333,5.875,3.54166666666667,2.66666666666667,2.70833333333333,7.66666666666667
2021-01-05,3.45833333333333,3.83333333333333,4.91666666666667,3.16666666666667,2.29166666666667,1.5,5.875
2021-01-06,2.20833333333333,2.08333333333333,3.625,1.79166666666667,1.61904761904762,2.57142857142857,3.875
2021-01-07,1.86363636363636,2.08333333333333,4.45833333333333,2.41666666666667,1.60869565217391,6.04166666666667,9.75
2021-01-08,3.25,2.75,5.41666666666667,2.375,2.29166666666667,4.34782608695652,7.125
2021-01-09,1.56521739130435,1.91666666666667,3.58333333333333,2.54166666666667,1.95,4,7.08333333333333
2021-01-10,3.04761904761905,3.25,4.66666666666667,3.08333333333333,2.58333333333333,5.91666666666667,8.54166666666667
2021-01-11,6.875,8.04166666666667,6.33333333333333,5.625,4.83333333333333,8.75,10.6666666666667
2021-01-12,6.08333333333333,5.45833333333333,3.625,3.20833333333333,1.91666666666667,4.04347826086957,5.45833333333333
2021-01-13,6.20833333333333,4.625,4.41666666666667,4.45833333333333,3.60869565217391,6.875,5.83333333333333
2021-01-14,3.29166666666667,3.16666666666667,6.70833333333333,3.04166666666667,3.30434782608696,3.60869565217391,7.25
2021-01-15,6.45833333333333,5.625,4.29166666666667,4.75,4.21739130434783,8.58333333333333,8.83333333333333
2021-01-16,6.375,6.04166666666667,7.125,5.29166666666667,3.875,8.375,12.3333333333333
2021-01-17,2.30434782608696,3.5,4.79166666666667,3,2.58333333333333,5.95833333333333,10.2916666666667
2021-01-18,4.79166666666667,3.04166666666667,3.20833333333333,2.70833333333333,2.45833333333333,4.41666666666667,7.95833333333333
2021-01-19,7.16666666666667,5.91666666666667,4.58333333333333,3.41666666666667,3.66666666666667,3.79166666666667,3.25
2021-01-20,4.91666666666667,3.45833333333333,4.125,2,1.79166666666667,2.05,3.79166666666667
2021-01-21,4.58333333333333,3.25,6.75,2.875,2.45833333333333,3.29166666666667,10.625
2021-01-22,3.20833333333333,2.79166666666667,4.20833333333333,2.625,2.33333333333333,3.66666666666667,6.75
2021-01-23,2.73913043478261,2.45833333333333,4.25,2.29166666666667,1.91666666666667,3.75,5.875
2021-01-24,4.70833333333333,3.45833333333333,3.625,2.04166666666667,1.78260869565217,3.14285714285714,4.625
2021-01-25,2.65217391304348,3.125,3.5,2.16666666666667,1.66666666666667,4.88888888888889,7.29166666666667
2021-01-26,3.66666666666667,4.66666666666667,4.375,3.20833333333333,3,5.66666666666667,7.125
2021-01-27,4.5,3.125,3,2.75,2.43478260869565,2.78260869565217,6.125
2021-01-28,7.83333333333333,4.91666666666667,4.54166666666667,5.125,3.75,8.5,8.29166666666667
2021-01-29,7.16666666666667,5.29166666666667,5.54166666666667,4.41666666666667,3.39130434782609,4.375,7.875
2021-01-30,5.65217391304348,6.20833333333333,11.125,7.66666666666667,6.29166666666667,7.625,15.5416666666667
2021-01-31,3.77272727272727,6.08333333333333,6.20833333333333,6.16666666666667,4.39130434782609,6.33333333333333,10.8333333333333
2021-02-01,3.78260869565217,4.83333333333333,4,4.21739130434783,3.375,3.79166666666667,9.375
2021-02-02,7.25,5.54166666666667,3.875,3.70833333333333,3,4.41666666666667,16.75
2021-02-03,7.95833333333333,6.41666666666667,4.70833333333333,3.66666666666667,3.83333333333333,2.70833333333333,17.875
2021-02-04,3.58333333333333,4.375,4.08333333333333,3,2.66666666666667,4.95833333333333,11.0833333333333
2021-02-05,6.08333333333333,3.79166666666667,3,3.41666666666667,1.91666666666667,5.58333333333333,8.16666666666667
2021-02-06,2.70833333333333,3.41666666666667,6.125,3,2.95833333333333,2.91666666666667,12.0416666666667
2021-02-07,5.875,5.66666666666667,10.2083333333333,5.95833333333333,5.45833333333333,6.08333333333333,13.0833333333333
2021-02-08,6.125,6.375,9.54166666666667,5.5,4.75,6.41666666666667,13.5833333333333
2021-02-09,5.72727272727273,6.68181818181818,9.13636363636364,6.22727272727273,4.45454545454545,5.95454545454545,12.3636363636364
2021-02-10,3.69230769230769,4.38461538461539,6.84615384615385,4.61538461538461,3.53846153846154,4.61538461538461,8.15384615384615
2021-02-11,NA,NA,NA,NA,NA,NA,NA
2021-02-12,NA,NA,NA,NA,NA,NA,NA
2021-02-13,8.14285714285714,8.5,10.5714285714286,7.28571428571429,8.28571428571429,11.8571428571429,17.5714285714286
2021-02-14,9.375,8.58333333333333,8,8.375,6.83333333333333,13.375,13.6666666666667
2021-02-15,8.45833333333333,6.79166666666667,5.25,6,5.125,10.75,9.16666666666667
2021-02-16,7.70833333333333,6.33333333333333,6.04166666666667,6.83333333333333,5.04166666666667,11.625,12.1666666666667
2021-02-17,5.91666666666667,6.20833333333333,6.25,6.16666666666667,5.20833333333333,10.8333333333333,9.95833333333333
2021-02-18,8.20833333333333,6.25,6.54166666666667,4.75,4.65217391304348,6.75,7.375
2021-02-19,10.5,9.09230769230769,7.58461538461538,7.66666666666667,8.16666666666667,13.25,12.8333333333333
2021-02-20,9.1,7.2,8.6,7.8,6.77777777777778,11.6,13
2021-02-21,5.10526315789474,4.78947368421053,5.47368421052632,5.5625,4.4,10.3684210526316,8.89473684210526
2021-02-22,6.75,7.20833333333333,4.79166666666667,5.70833333333333,4.58333333333333,10.1666666666667,8.45833333333333
2021-02-23,10.5833333333333,9.58333333333333,9.29166666666667,8.04166666666667,8.77272727272727,11.5416666666667,11.8333333333333
2021-02-24,6.125,5.29166666666667,5.625,6.33333333333333,4.58333333333333,11.2916666666667,9.75
2021-02-25,4.20833333333333,4.29166666666667,4.20833333333333,3.45833333333333,2.91666666666667,6.04166666666667,9.08333333333333
2021-02-26,5.33333333333333,4.58333333333333,3.16666666666667,4.66666666666667,2.54166666666667,10.5,6.79166666666667
2021-02-27,3.5,2.91666666666667,2.29166666666667,3.29166666666667,1.68181818181818,5.5,3.95833333333333
2021-02-28,1.66666666666667,2.29166666666667,2.47916666666667,2.08333333333333,2.26315789473684,2.8695652173913,3.20833333333333
2021-03-01,3.58333333333333,2.29166666666667,3.20833333333333,3.125,3.25,2.79166666666667,4.625
2021-03-02,1.69565217391304,2.75,2.58333333333333,2.29166666666667,1.95652173913043,2.26086956521739,3.125
2021-03-03,1.8,3.04166666666667,3.33333333333333,2.33333333333333,2,3.25,3.625
2021-03-04,2.5,2.625,4.29166666666667,2.125,2.08333333333333,2.54545454545455,7.25
2021-03-05,2.70833333333333,3.70833333333333,3.79166666666667,3.125,3,4.5,5.125
2021-03-06,4.54166666666667,4.375,2.5,3.29166666666667,2.18181818181818,5.79166666666667,4.75
2021-03-07,2.95833333333333,2.41666666666667,2.58333333333333,2.91666666666667,1.77272727272727,6.875,4.875
2021-03-08,4.04166666666667,3.45833333333333,3.625,4.16666666666667,2.875,6.45833333333333,6.875
2021-03-09,7.875,6.375,6.16666666666667,6.125,5.58333333333333,10.9166666666667,9.79166666666667
2021-03-10,9.95833333333333,8.875,6.25,6.79166666666667,5.625,11.2916666666667,11.2916666666667
2021-03-11,10.3333333333333,9.08333333333333,7.875,6.70833333333333,5.375,9.16666666666667,12.875
2021-03-12,10.6666666666667,8.5,6.54166666666667,5.375,5.16666666666667,8.41666666666667,9.41666666666667
2021-03-13,10.0416666666667,7.83333333333333,9.375,6.20833333333333,4.83333333333333,9.83333333333333,9.33333333333333
2021-03-14,6.33333333333333,7.29166666666667,7.83333333333333,6.20833333333333,3.95833333333333,7.08333333333333,9.95833333333333
2021-03-15,2.41666666666667,3.95833333333333,5.25,3.25,2.54166666666667,4.79166666666667,6.625
2021-03-16,2.04545454545455,3.41666666666667,6.33333333333333,3.29166666666667,2.54166666666667,3.45833333333333,6.125
2021-03-17,2.25,2.375,4.58333333333333,2.45833333333333,1.9047619047619,1.95833333333333,4.79166666666667
2021-03-18,2.95,3.91739130434783,5.74782608695652,3.70833333333333,2.78260869565217,2.90909090909091,5.95454545454545
2021-03-19,3.08333333333333,3.54166666666667,3.125,3.5,2.13636363636364,4.45833333333333,4.25
2021-03-20,2.40909090909091,2.625,3.79166666666667,2,2.375,2.4,5.625
2021-03-21,2.1304347826087,2,3.625,2.625,2.17391304347826,4,4.375
2021-03-22,4,3.66666666666667,3.16666666666667,4,2.79166666666667,8.5,6.45833333333333
2021-03-23,6.5,6.25,5.33333333333333,6.41666666666667,4.79166666666667,11.9166666666667,9.66666666666667
2021-03-24,5.08333333333333,5,4.95833333333333,4.54166666666667,4.08333333333333,7.45833333333333,9.5
2021-03-25,7.20833333333333,5.875,6.20833333333333,5.91666666666667,4.5,9.04166666666667,8.25
2021-03-26,10.0833333333333,8.5,7.04166666666667,5.75,5.125,9.04166666666667,10.7083333333333
2021-03-27,8.95833333333333,7.29166666666667,6.70833333333333,7.54166666666667,5.375,11.25,11.7083333333333
2021-03-28,10.875,8.41666666666667,8.04166666666667,8.41666666666667,6.33333333333333,12,11.3333333333333
2021-03-29,8.41666666666667,6.70833333333333,7.41666666666667,9,5.75,13.375,11.125
2021-03-30,4.16666666666667,4.08333333333333,3.95833333333333,5.04166666666667,3.45454545454545,10.3333333333333,9.41666666666667
2021-03-31,1.69565217391304,2.41666666666667,3.04166666666667,2.58333333333333,1.52173913043478,4.04166666666667,5.91666666666667
2021-04-01,1.72727272727273,4.16666666666667,6.79166666666667,5.20833333333333,4.91666666666667,4.91666666666667,8.375
2021-04-02,1.95,4.04166666666667,4.54166666666667,4.125,2.95833333333333,5.375,5.16666666666667
2021-04-03,2.13636363636364,2.08333333333333,2.75,2.08333333333333,1.42105263157895,3.91666666666667,3.16666666666667
2021-04-04,3.31818181818182,3.91666666666667,5.70833333333333,3.60869565217391,3.15,4.28571428571429,8.83333333333333
2021-04-05,6.41666666666667,4.95833333333333,6.91666666666667,5,3.70833333333333,6.83333333333333,12.5416666666667
2021-04-06,3.91666666666667,4.79166666666667,6.75,4.58333333333333,3.33333333333333,6.625,10.3333333333333
2021-04-07,3.65217391304348,4.46666666666667,4.3,3.125,2.16666666666667,3.68181818181818,5.26086956521739
2021-04-08,4.20833333333333,6.16666666666667,5.375,4.65217391304348,4.08333333333333,7.20833333333333,11.375
2021-04-09,2.83333333333333,3.125,3.375,3.79166666666667,1.72727272727273,4.54166666666667,6
2021-04-10,5.08333333333333,3.79166666666667,3.75,3.16666666666667,2.21739130434783,4.56521739130435,5.125
2021-04-11,3.34782608695652,3.83333333333333,4.875,3.45833333333333,2.58333333333333,3.95,4.41666666666667
2021-04-12,2.43478260869565,3.66666666666667,3.125,3.04166666666667,1.68181818181818,3.08333333333333,2.58333333333333
2021-04-13,2.17391304347826,1.95833333333333,2.625,1.82608695652174,1.4375,2.45833333333333,3.58333333333333
2021-04-14,3.21739130434783,2.98333333333333,2.79166666666667,2.39130434782609,1.76190476190476,2.08695652173913,4.04347826086957
2021-04-15,4.30434782608696,4.20833333333333,3.52916666666667,3.33333333333333,2.70833333333333,6.47826086956522,6.26086956521739
2021-04-16,5.125,5.45833333333333,3.29166666666667,3.625,3.54166666666667,9,5.54166666666667
2021-04-17,6.33333333333333,6.625,4.00416666666667,4.91666666666667,4.20833333333333,9.29166666666667,6.625
2021-04-18,4.29166666666667,4.79166666666667,2.58333333333333,3.75,3.25,8.91666666666667,6.29166666666667
2021-04-19,3.375,4.5,2.9375,3.66666666666667,2.75,6.625,5.45833333333333
2021-04-20,1.95833333333333,3.16666666666667,2.41666666666667,2.95833333333333,1.75,5.70833333333333,6.70833333333333
2021-04-21,3.69565217391304,3.875,4.33333333333333,3.69565217391304,3.08333333333333,3.34782608695652,8.16666666666667
2021-04-22,6.8695652173913,4.62916666666667,3.31666666666667,3.66666666666667,2.66666666666667,4.30434782608696,5.47826086956522
2021-04-23,8.41666666666667,5.29166666666667,3.79166666666667,4.125,3.25,3.95833333333333,5.66666666666667
2021-04-24,6.08333333333333,4.91666666666667,4.125,4.08333333333333,3.375,4,7.91666666666667
2021-04-25,3.47826086956522,4.16666666666667,4.54166666666667,3.875,3.54166666666667,2.79166666666667,5
2021-04-26,2.65217391304348,2.70833333333333,2.83333333333333,2.95833333333333,2.42857142857143,3.54545454545455,7.125
2021-04-27,5.45833333333333,5.16666666666667,5.58333333333333,4.875,2.875,7.70833333333333,7.91666666666667
2021-04-28,5.26086956521739,4.79166666666667,7.08333333333333,4.66666666666667,3.375,5.875,6.54166666666667
2021-04-29,3.47826086956522,3.58333333333333,2.95833333333333,2.375,1.95652173913043,4.625,5.66666666666667
2021-04-30,1.91666666666667,2.25,3.29166666666667,2.5,1.8,4.20833333333333,4.04166666666667
2021-05-01,2.1304347826087,2.04166666666667,2.625,2.04166666666667,1.46666666666667,3.66666666666667,2.79166666666667
2021-05-02,3.30434782608696,2.75,3.08333333333333,2.54166666666667,1.80952380952381,3.77272727272727,3.16666666666667
2021-05-03,11,9.79166666666667,6.66666666666667,8,5.79166666666667,12.125,10.4583333333333
2021-05-04,6.04166666666667,6.95833333333333,9.45833333333333,6.08333333333333,4.75,8.08333333333333,10.9166666666667
2021-05-05,3.5,3.875,4.79166666666667,3.41666666666667,2.56521739130435,5.08333333333333,6.70833333333333
2021-05-06,4.04166666666667,3.20833333333333,5.125,3.20833333333333,2.69565217391304,4.20833333333333,8.375
2021-05-07,6.09090909090909,4.58333333333333,4.625,2.91666666666667,2.73913043478261,3.08333333333333,6.375
2021-05-08,7.95833333333333,7.45833333333333,6.29166666666667,6.45833333333333,5.04166666666667,8.66666666666667,8.45833333333333
2021-05-09,8,7.66666666666667,6.54166666666667,6.16666666666667,6.41666666666667,7.83333333333333,6.20833333333333
2021-05-10,5.875,6.375,5.5,5.45833333333333,4.125,5.66666666666667,5.83333333333333
2021-05-11,4.25,6.25,5.625,4.83333333333333,4.08333333333333,8.08333333333333,6.875
2021-05-12,2.22727272727273,2.9,2.67083333333333,3,2.40909090909091,3.30434782608696,2.82608695652174
2021-05-13,3.33333333333333,3.29166666666667,2.54166666666667,2.60869565217391,1.70833333333333,3.08333333333333,2.69565217391304
2021-05-14,3.58333333333333,3.75,3.5,2.16666666666667,2.47826086956522,2.54545454545455,4.625
2021-05-15,4.875,3.08333333333333,3.875,3.54166666666667,2.65217391304348,3.83333333333333,7.16666666666667
2021-05-16,3.47619047619048,3.91666666666667,3.04166666666667,3.58333333333333,1.95833333333333,5.08333333333333,5.29166666666667
2021-05-17,3.5,4.08333333333333,4.25,3.33333333333333,2.56521739130435,3.75,5.91666666666667
2021-05-18,3.33333333333333,4.125,3.20833333333333,2.91666666666667,1.90909090909091,4.41666666666667,3.75
2021-05-19,3.82608695652174,3.54166666666667,3.66666666666667,2.83333333333333,2.1304347826087,4.79166666666667,5.54166666666667
2021-05-20,11.3333333333333,10.25,6.75,6.25,5.33333333333333,9.29166666666667,14.375
2021-05-21,6.875,6.66666666666667,7.66666666666667,5.5,4.65217391304348,9.04166666666667,14.0416666666667
2021-05-22,4.25,4.125,4.95833333333333,3.47826086956522,2.65217391304348,4.91666666666667,6.16666666666667
2021-05-23,5.91666666666667,5.45833333333333,4.20833333333333,3.5,3.91304347826087,5.83333333333333,5.75
2021-05-24,6.04166666666667,6.20833333333333,5.5,4.375,3.65217391304348,5.70833333333333,7.625
2021-05-25,4.125,3.625,4.875,3.75,2.75,4.25,8.375
2021-05-26,2.68181818181818,2.625,3.375,1.91666666666667,1.52380952380952,3.52173913043478,4.45833333333333
2021-05-27,4.33333333333333,4.54166666666667,3.79166666666667,3.29166666666667,3.26086956521739,4.25,4.58333333333333
2021-05-28,2.78260869565217,2.70833333333333,3.58333333333333,1.5,2.63636363636364,1.7,3.33333333333333
2021-05-29,3.09090909090909,2.47916666666667,2.5875,1.70833333333333,1.8695652173913,3.17391304347826,3.47826086956522
2021-05-30,2.875,3.16666666666667,3.20833333333333,3.08333333333333,2.29166666666667,5.08333333333333,3.625
2021-05-31,4.25,5.58333333333333,4,4.5,3.8695652173913,5.875,7
2021-06-01,3.1304347826087,3.91666666666667,3.58333333333333,3.79166666666667,2.47826086956522,3.83333333333333,4.70833333333333
2021-06-02,1.63636363636364,3.375,3.45833333333333,2.45833333333333,2.5,5.83333333333333,6.08695652173913
2021-06-03,4.20833333333333,5.75,4.5,4.25,4.33333333333333,5.375,7.45833333333333
2021-06-04,4.41666666666667,5.875,3.95833333333333,4.39130434782609,4.04166666666667,7.75,5.91666666666667
2021-06-05,2.71428571428571,3.66666666666667,3.70833333333333,2.83333333333333,2.86363636363636,3.79166666666667,3.79166666666667
2021-06-06,2.45833333333333,2.04166666666667,2.875,2.04166666666667,1.59090909090909,4.29166666666667,3.79166666666667
2021-06-07,5.45833333333333,5.54166666666667,3,3.875,3.66666666666667,8.83333333333333,4.25
2021-06-08,5.70833333333333,5.79166666666667,4.70833333333333,4.08333333333333,4.75,8.75,6.58333333333333
2021-06-09,5.16666666666667,5.04166666666667,4.33333333333333,5.08333333333333,3.875,9.33333333333333,7.125
2021-06-10,6.54166666666667,5.875,5.5,6.25,4.66666666666667,11.125,9.25
2021-06-11,3.875,5.54166666666667,5.95833333333333,4.20833333333333,3.45833333333333,6.41666666666667,9.16666666666667
2021-06-12,2.78260869565217,3.54166666666667,3.58333333333333,3.5,2.29166666666667,6.29166666666667,7.29166666666667
2021-06-13,3.25,3.20833333333333,2.875,4.83333333333333,1.875,7.54166666666667,7.04166666666667
2021-06-14,3.08695652173913,4.41666666666667,5.33333333333333,3.70833333333333,2.43478260869565,5.29166666666667,9.58333333333333
2021-06-15,4.73913043478261,5.25,3.875,4.45833333333333,3.91304347826087,8.54166666666667,6.125
2021-06-16,4.625,5.5,3.83333333333333,4.54166666666667,2.58333333333333,7.79166666666667,6.95833333333333
2021-06-17,4.66666666666667,4.875,4.5,3.16666666666667,2.33333333333333,4.58333333333333,5.20833333333333
2021-06-18,2.78260869565217,2.5,3.58333333333333,2,1.63636363636364,1.95652173913043,4.04166666666667
2021-06-19,4.45454545454545,4.125,3.39583333333333,3,3.28571428571429,3.56521739130435,4.83333333333333
2021-06-20,4.30434782608696,4.29166666666667,4.41666666666667,3.375,2.70833333333333,7,7.125
2021-06-21,6.04166666666667,6.04166666666667,5.79166666666667,5.04166666666667,3.33333333333333,6.5,7.91666666666667
2021-06-22,2.75,3.20833333333333,4.04166666666667,2.79166666666667,1.95833333333333,4.47826086956522,5.79166666666667
2021-06-23,2.42857142857143,4.16666666666667,3.33333333333333,2.66666666666667,2.04166666666667,4.33333333333333,7.91666666666667
2021-06-24,3.38095238095238,4.45833333333333,5.66666666666667,3.125,2.66666666666667,5.625,8.66666666666667
2021-06-25,4.5,4.625,5.83333333333333,5,3.54166666666667,7.5,12.5833333333333
2021-06-26,4.875,4.16666666666667,5.20833333333333,4.33333333333333,2.45833333333333,6.95833333333333,5.29166666666667
2021-06-27,4.5,4.45833333333333,4.45833333333333,3.70833333333333,2.16666666666667,3.75,3.33333333333333
2021-06-28,4,4.5,2.875,3.54166666666667,2.45833333333333,3.33333333333333,3.54166666666667
2021-06-29,4,4.45833333333333,3,3.91666666666667,2.33333333333333,4.25,4.625
2021-06-30,2.34782608695652,2.58333333333333,3.33333333333333,2.20833333333333,1.72727272727273,3.95833333333333,2.91666666666667
2021-07-01,2.08333333333333,2.75,2.58333333333333,2.08333333333333,1.72727272727273,2.04347826086957,2.25
2021-07-02,3.58333333333333,3.54166666666667,3.25,1.875,1.85,2.1304347826087,2.75
2021-07-03,4.375,3.95833333333333,3.58333333333333,3.08333333333333,2.79166666666667,3.16666666666667,4.58333333333333
2021-07-04,4.20833333333333,4.20833333333333,3.45833333333333,2.95833333333333,2.08333333333333,3.91666666666667,3.16666666666667
2021-07-05,3.33333333333333,3.45833333333333,4.04166666666667,2.91666666666667,2.70833333333333,3.75,3.8695652173913
2021-07-06,5.54166666666667,5.79166666666667,3.41666666666667,3.54166666666667,2.375,5.20833333333333,3.04166666666667
2021-07-07,4.45833333333333,4.79166666666667,3.375,3.20833333333333,2.41666666666667,4.20833333333333,5.125
2021-07-08,2.43478260869565,2.58333333333333,3.08333333333333,2.29166666666667,1.52941176470588,2.60869565217391,3.125
2021-07-09,3.39130434782609,3.625,2.45833333333333,2.08333333333333,2.43478260869565,1.91666666666667,4.04166666666667
2021-07-10,2.9,3,3.375,1.79166666666667,2.04166666666667,2.125,3.58333333333333
2021-07-11,2.21739130434783,3.54166666666667,4.25,2.625,3.125,2.91666666666667,4
2021-07-12,4.16666666666667,4.25,2.75,2.41666666666667,1.83333333333333,3.41666666666667,1.875
2021-07-13,2.8695652173913,3.125,3.91666666666667,1.66666666666667,1.72727272727273,3.20833333333333,2.20833333333333
2021-07-14,2.52173913043478,3.875,4.5,3.58333333333333,2.20833333333333,4.45833333333333,6.5
2021-07-15,2.625,3.41666666666667,4.04166666666667,2.58333333333333,1.75,3.58333333333333,4.875
2021-07-16,2.1,2.33333333333333,2.39583333333333,2.04166666666667,1.25,3.95652173913043,6.54166666666667
2021-07-17,2.0952380952381,1.83333333333333,2.20833333333333,1.75,1.1304347826087,2.42857142857143,5.125
2021-07-18,1.95238095238095,2.20833333333333,3.5,2.58333333333333,2,3.79166666666667,2.83333333333333
2021-07-19,2.52380952380952,2.25,3.625,2.125,2.08333333333333,4.58333333333333,3.20833333333333
2021-07-20,1.85714285714286,2.41666666666667,3.16666666666667,2.16666666666667,2.20833333333333,3.625,3.66666666666667
2021-07-21,2.8695652173913,3.25,2.66666666666667,1.66666666666667,2,2.125,4.45833333333333
2021-07-22,4.16666666666667,3.5,3.14583333333333,2.33333333333333,2.18181818181818,2.39130434782609,4.83333333333333
2021-07-23,3.47826086956522,3.25,4.33333333333333,2.91666666666667,2.75,3.04347826086957,4.625
2021-07-24,2.91304347826087,3.70833333333333,5.125,2,2.8695652173913,2.34782608695652,3.66666666666667
2021-07-25,2.36363636363636,2.79166666666667,2.20833333333333,2.54166666666667,1.58823529411765,3.625,2.58333333333333
2021-07-26,3.08333333333333,3.08333333333333,3.66666666666667,2.625,1.70833333333333,2.45833333333333,3.75
2021-07-27,4.08333333333333,5.08333333333333,3.75,3.45833333333333,1.81818181818182,3.58333333333333,2.125
2021-07-28,7.45833333333333,6.25,5.54166666666667,4.20833333333333,2.91666666666667,4.875,5.75
2021-07-29,3.04166666666667,3.29166666666667,5.04166666666667,3.20833333333333,2.375,3.79166666666667,7.45833333333333
2021-07-30,5.625,5.41666666666667,4.16666666666667,3.66666666666667,2.875,4.45833333333333,4.58333333333333
2021-07-31,3.79166666666667,3.91666666666667,3.66666666666667,3,1.95833333333333,3.70833333333333,5.79166666666667
2021-08-01,3.91666666666667,3.79166666666667,3.16666666666667,3.04166666666667,2.70833333333333,4.04166666666667,5.70833333333333
2021-08-02,1.54545454545455,2.10416666666667,3.20833333333333,1.83333333333333,1.42857142857143,2.58333333333333,3.5
2021-08-03,2.33333333333333,2.16666666666667,2,2.04166666666667,1.45833333333333,4.375,2.79166666666667
2021-08-04,3.33333333333333,2.70833333333333,3.16666666666667,2.625,2.73913043478261,3.79166666666667,4.20833333333333
2021-08-05,7,5.375,4.08333333333333,3.5,3.1304347826087,4.58333333333333,7.20833333333333
2021-08-06,7.75,8.08333333333333,5.875,4.75,3.25,5.375,3.75
2021-08-07,8.625,8.33333333333333,6.33333333333333,6.125,3.45833333333333,8.16666666666667,3.41666666666667
2021-08-08,4.70833333333333,5.875,6.70833333333333,5.875,3.33333333333333,6.58333333333333,8.29166666666667
2021-08-09,4.08333333333333,5.20833333333333,4.45833333333333,3.08333333333333,2.43478260869565,4.375,4.16666666666667
2021-08-10,3.63636363636364,2.875,3.16666666666667,2.125,1.83333333333333,4.20833333333333,3.375
2021-08-11,5.54166666666667,5.16666666666667,4.375,4.58333333333333,2.83333333333333,7.125,6.70833333333333
2021-08-12,7.91666666666667,7.75,5.08333333333333,6.875,4.43478260869565,12.5416666666667,9.20833333333333
2021-08-13,4.625,6.625,5.25,4.70833333333333,4.25,8.04166666666667,10.9583333333333
2021-08-14,3.95833333333333,3.70833333333333,3.25,2.375,1.83333333333333,3.21739130434783,5.875
2021-08-15,4.79166666666667,5.08333333333333,3.79166666666667,4.16666666666667,2.58333333333333,5.66666666666667,6.29166666666667
2021-08-16,4.29166666666667,5.41666666666667,6.79166666666667,4.625,2.875,5.04166666666667,8.91666666666667
2021-08-17,4.20833333333333,5.375,7.79166666666667,5,3.08333333333333,4.625,8.41666666666667
2021-08-18,2.5,3.29166666666667,4.95833333333333,2.625,1.82608695652174,3.16666666666667,5.45833333333333
2021-08-19,4.04166666666667,3.16666666666667,2.54166666666667,1.8695652173913,1.26315789473684,2.5,3
2021-08-20,4.21739130434783,4.275,3.33333333333333,3.08333333333333,3.60869565217391,4.56521739130435,6.60869565217391
2021-08-21,4,4.4,3.10416666666667,3.25,2.04347826086957,3.52173913043478,3.60869565217391
2021-08-22,1.77272727272727,2.16666666666667,3,1.625,1.75,1.81818181818182,1.95833333333333
2021-08-23,1.89473684210526,1.75,2.5,1.375,1.64705882352941,2.04347826086957,2.58333333333333
2021-08-24,2.2,3.16666666666667,2.77083333333333,2.54166666666667,2.29166666666667,2.82608695652174,2.625
2021-08-25,1.73913043478261,2.70833333333333,2.52083333333333,2.04166666666667,1.63157894736842,3.5,2.29166666666667
2021-08-26,2.05555555555556,1.75,3,1.69565217391304,1.64705882352941,4.125,2.41666666666667
2021-08-27,1.63636363636364,1.91666666666667,3.33333333333333,1.79166666666667,2.41666666666667,2.30434782608696,2.41666666666667
2021-08-28,2.05,2.16666666666667,2.16666666666667,2.08333333333333,1.25,4.29166666666667,3.33333333333333
2021-08-29,1.94444444444444,2.91666666666667,3.25,2.25,1.79166666666667,4.41666666666667,3.83333333333333
2021-08-30,2.47619047619048,3.73333333333333,4.54583333333333,2.45833333333333,2.25,3.30434782608696,2.86363636363636
2021-08-31,2.54166666666667,3.91666666666667,5.20833333333333,2.91666666666667,2.58333333333333,4.125,2.75
2021-09-01,3.04166666666667,3.04166666666667,4.625,2.20833333333333,2.25,2.79166666666667,2.33333333333333
2021-09-02,2.27272727272727,3.41666666666667,4.375,2.41666666666667,2.0952380952381,3.04166666666667,4.33333333333333
2021-09-03,1.4375,2.04166666666667,4.125,1.91666666666667,2.39130434782609,2.375,4.91666666666667
2021-09-04,1.6,3.25416666666667,3.29583333333333,2.83333333333333,2.16666666666667,2.08695652173913,4.65217391304348
2021-09-05,3.66666666666667,3.83333333333333,3.41666666666667,2.41666666666667,2.29166666666667,3.41666666666667,4.66666666666667
2021-09-06,2.79166666666667,2.75,2.33333333333333,2.70833333333333,1.63636363636364,5.75,3.83333333333333
2021-09-07,3.125,3.08333333333333,3.29166666666667,2.04166666666667,2.39130434782609,2.09090909090909,2.875
2021-09-08,2.59090909090909,2.5,2.875,2.91666666666667,2.375,3.375,3.29166666666667
2021-09-09,3.63636363636364,2.375,2.35416666666667,2,1.8695652173913,4.25,2.8695652173913
2021-09-10,4.29166666666667,4.75,3.45833333333333,3.29166666666667,1.79166666666667,3.95833333333333,3.54166666666667
2021-09-11,1.81818181818182,3.70833333333333,4.66666666666667,3.04166666666667,2.04166666666667,2.83333333333333,5.25
2021-09-12,2.1304347826087,2.625,3.125,1.95833333333333,1.70833333333333,2.95454545454545,4.33333333333333
2021-09-13,3.29166666666667,4.08333333333333,3.25,2.91666666666667,2.58333333333333,2.70833333333333,4.41666666666667
2021-09-14,3,3.20833333333333,2.79166666666667,2,1.72727272727273,2.79166666666667,3.54166666666667
2021-09-15,2.09090909090909,2.95833333333333,2.58333333333333,1.83333333333333,1.47826086956522,2.95652173913043,3.54166666666667
2021-09-16,6.04166666666667,5.45833333333333,3.16666666666667,4.5,3.41666666666667,9,6.75
2021-09-17,3.69565217391304,3.54166666666667,3.75,2.83333333333333,2.34782608695652,4.375,6.5
2021-09-18,2.83333333333333,3,2.79166666666667,2.41666666666667,1.47619047619048,5.45833333333333,3.79166666666667
2021-09-19,4.91666666666667,3.625,3.75,3.16666666666667,1.73913043478261,4.75,5.95833333333333
2021-09-20,2.625,3.20833333333333,3.58333333333333,2.375,1.66666666666667,3.75,6.25
2021-09-21,2.66666666666667,3.45833333333333,3.5,3.45833333333333,2.17391304347826,7.375,7.75
2021-09-22,4.41666666666667,5.95833333333333,5,5.29166666666667,3.91666666666667,7.95833333333333,10.0416666666667
2021-09-23,3.41666666666667,4.83333333333333,5.08333333333333,4.47826086956522,2.58333333333333,6.125,10.75
2021-09-24,2.79166666666667,5.5,5.20833333333333,3.83333333333333,3.20833333333333,7.20833333333333,10.3333333333333
2021-09-25,4.04166666666667,3.33333333333333,3.125,4.375,2.5,8.75,6.29166666666667
2021-09-26,5.29166666666667,5.45833333333333,4.66666666666667,4,3.91666666666667,7.95833333333333,7.125
2021-09-27,5.875,5.75,4.125,3.29166666666667,3.17391304347826,6.41666666666667,7.625
2021-09-28,5.125,4.875,4.33333333333333,3.16666666666667,2.70833333333333,6.875,7.95833333333333
2021-09-29,5.58333333333333,4.08333333333333,5.66666666666667,3.70833333333333,2.58333333333333,8.5,8.25
2021-09-30,7.91666666666667,7.25,5.41666666666667,4.41666666666667,4.625,8.2,9.08333333333333
2021-10-01,7,6.625,5.625,5.20833333333333,4.125,8.875,11.5
2021-10-02,5.75,5.04166666666667,4.58333333333333,4.125,3.25,5.83333333333333,8.375
2021-10-03,8.16666666666667,6.41666666666667,6.25,4.16666666666667,3.625,6.54166666666667,8.75
2021-10-04,4.83333333333333,3.625,3.95833333333333,2.70833333333333,3.08333333333333,4.17391304347826,5.20833333333333
2021-10-05,5.04166666666667,4.29166666666667,7.25,3.29166666666667,3.125,3.375,8.43478260869565
2021-10-06,5.20833333333333,4.29166666666667,3.79166666666667,3.875,2.79166666666667,8.04166666666667,6.625
2021-10-07,7.25,5.33333333333333,4.83333333333333,5.25,4.95833333333333,8.41666666666667,7.41666666666667
2021-10-08,5.5,5.08333333333333,3.70833333333333,4.45833333333333,5,5,6.83333333333333
2021-10-09,2.54545454545455,4.08333333333333,3.25,2.95833333333333,2.76190476190476,3.41666666666667,6.83333333333333
2021-10-10,2,1.66666666666667,4.04166666666667,2.04166666666667,1.68421052631579,3.54166666666667,7.91666666666667
2021-10-11,1.76190476190476,1.625,3.20833333333333,1.66666666666667,1.26315789473684,3.21739130434783,7.54166666666667
2021-10-12,1.42857142857143,1.16666666666667,4.54166666666667,1.08333333333333,1.56521739130435,2.0952380952381,6.66666666666667
2021-10-13,2.73913043478261,2.54166666666667,3,2,1.5,4.375,6.05263157894737
2021-10-14,2.375,2.125,3.91666666666667,3.08333333333333,2.54166666666667,6.79166666666667,10
2021-10-15,2.05263157894737,2.70833333333333,2.625,2.08333333333333,1.78260869565217,2.41666666666667,4.08333333333333
2021-10-16,5.54166666666667,5.125,2.70833333333333,3.625,3.54166666666667,6.45833333333333,4.20833333333333
2021-10-17,3.5,3.75,3.79166666666667,3.83333333333333,3.29166666666667,4.54166666666667,4.25
2021-10-18,5.54166666666667,5.20833333333333,4.33333333333333,5.5,4.47619047619048,9.45833333333333,7.625
2021-10-19,5.79166666666667,5.5,4.08333333333333,5.66666666666667,4.125,8.83333333333333,8.20833333333333
2021-10-20,3.33333333333333,3.20833333333333,4.08333333333333,3.33333333333333,2.14285714285714,6.20833333333333,11.2083333333333
2021-10-21,4.58333333333333,4.33333333333333,6.375,3.41666666666667,2.91666666666667,5.75,11.5
2021-10-22,4.125,4.70833333333333,4.875,3.33333333333333,2.70833333333333,6.125,8.29166666666667
2021-10-23,7.25,6.95833333333333,6.29166666666667,5.79166666666667,5.66666666666667,11.8333333333333,11.2083333333333
2021-10-24,5.66666666666667,5.5,5.625,4.66666666666667,4.33333333333333,9.125,9.16666666666667
2021-10-25,4.25,5.25,4.20833333333333,3.75,3.16666666666667,7.70833333333333,9.5
2021-10-26,9.75,7.66666666666667,6.75,7.54166666666667,5.75,12.875,10.4583333333333
2021-10-27,5.29166666666667,3.91666666666667,6.45833333333333,4.83333333333333,3.83333333333333,8.41666666666667,6.45833333333333
2021-10-28,2.625,2.625,2.58333333333333,2.79166666666667,1.70833333333333,5.20833333333333,4.29166666666667
2021-10-29,2.08333333333333,2.66666666666667,3.54166666666667,1.95833333333333,2.5,4.5,4.79166666666667
2021-10-30,4.625,4.54166666666667,3.58333333333333,3.25,3.04166666666667,4.33333333333333,6.04166666666667
2021-10-31,10.375,7.29166666666667,5,4.66666666666667,3.65217391304348,6.375,8.04166666666667
2021-11-01,5.20833333333333,3.70833333333333,6.70833333333333,3.875,3.20833333333333,6.5,11.4583333333333
2021-11-02,3.91666666666667,2.91666666666667,4.54166666666667,2.83333333333333,2.36363636363636,4.875,8.41666666666667
2021-11-03,4.33333333333333,3.875,6.20833333333333,3.41666666666667,2.66666666666667,6.375,11.2916666666667
2021-11-04,3.25,2.875,5.375,2.79166666666667,2.20833333333333,4,8.625
2021-11-05,2.60869565217391,3.20833333333333,4,2.625,2.08333333333333,4.95833333333333,7.66666666666667
2021-11-06,5.95833333333333,5.91666666666667,6.58333333333333,6.25,4.58333333333333,9.54166666666667,13.5416666666667
2021-11-07,2.78260869565217,3.125,5.45833333333333,2.70833333333333,2.26086956521739,5.04166666666667,10.125
2021-11-08,6.70833333333333,4.54166666666667,4,5.125,3.875,8.79166666666667,8.29166666666667
2021-11-09,3.40909090909091,3.33333333333333,4.58333333333333,2.58333333333333,2.70833333333333,5.5,7.5
2021-11-10,1.21052631578947,1.79166666666667,2.16666666666667,1.95833333333333,1.42857142857143,3.83333333333333,6.33333333333333
2021-11-11,7.52173913043478,6.7125,4.70833333333333,5.29166666666667,4.25,8.8695652173913,8.91304347826087
2021-11-12,8.04166666666667,8,7.79166666666667,6.70833333333333,4.91666666666667,8.625,11.5
2021-11-13,3.125,3.08333333333333,3.33333333333333,2.95833333333333,1.95652173913043,5.875,4.91666666666667
2021-11-14,4.33333333333333,3.58333333333333,1.5,3.95833333333333,1.95833333333333,6,6.5
2021-11-15,2.20833333333333,2.08333333333333,3.04166666666667,1.83333333333333,1.78260869565217,4.58333333333333,5.75
2021-11-16,4.54166666666667,4.70833333333333,4.16666666666667,4.54166666666667,3.41666666666667,8.375,10.25
2021-11-17,4.25,4.79166666666667,4.875,4.16666666666667,3.08333333333333,7.83333333333333,10.375
2021-11-18,4.27272727272727,5.07083333333333,4.92916666666667,5,3.79166666666667,8.68181818181818,11.5909090909091
2021-11-19,3.08333333333333,3.29166666666667,3.58333333333333,4.625,2.91666666666667,7.70833333333333,9.41666666666667
2021-11-20,3.54166666666667,3.875,4.45833333333333,3.5,2.625,6.25,10.6666666666667
2021-11-21,4.25,2.875,5.5,3.25,2.41666666666667,5.66666666666667,10.8333333333333
2021-11-22,1.82608695652174,1.79166666666667,3.20833333333333,1.5,1.68181818181818,1.68421052631579,4.95833333333333
2021-11-23,1.27272727272727,1.375,3.20833333333333,2.08333333333333,1.52941176470588,3.875,6.5
2021-11-24,4.82608695652174,3.70833333333333,4.125,3.375,2.83333333333333,7.79166666666667,10.75
2021-11-25,5.54166666666667,3.58333333333333,5.70833333333333,4.125,2.66666666666667,7.95833333333333,11.7916666666667
2021-11-26,9.04166666666667,8.375,9.83333333333333,7.66666666666667,5.16666666666667,11.2083333333333,19.9583333333333
2021-11-27,7.125,4.83333333333333,8.70833333333333,4.95833333333333,4.41666666666667,7.83333333333333,14.0416666666667
2021-11-28,5.29166666666667,2.79166666666667,4.5,2.25,1.625,4.43478260869565,6
2021-11-29,3.54166666666667,3.25,4.79166666666667,4.04166666666667,2.58333333333333,5.125,8.5
2021-11-30,6.375,6.5,7.375,5.33333333333333,4.25,7.29166666666667,10.7083333333333
2021-12-01,8.41666666666667,6.625,8.58333333333333,5.66666666666667,4.45833333333333,9.41666666666667,12.5833333333333
2021-12-02,5.20833333333333,3.875,4.375,3.08333333333333,2.45833333333333,5.66666666666667,7.95833333333333
2021-12-03,3.41666666666667,3.375,4,3.25,2.58333333333333,5.45833333333333,9.20833333333333
2021-12-04,9.04166666666667,6,8.45833333333333,5.08333333333333,3.91666666666667,9.16666666666667,15
2021-12-05,3.5,2.95833333333333,4.5,2.91666666666667,2.25,5.56521739130435,7.29166666666667
2021-12-06,7.45833333333333,4.91666666666667,5.5,4.79166666666667,3.66666666666667,8.125,10.1666666666667
2021-12-07,14.7916666666667,13.5416666666667,8.33333333333333,8.26086956521739,7.04166666666667,10.25,10.7083333333333
2021-12-08,9.08333333333333,9.58333333333333,12.7083333333333,9.95833333333333,7.16666666666667,12.7916666666667,13.0416666666667
2021-12-09,6.79166666666667,5.5,5.79166666666667,4.45833333333333,3.16666666666667,6.95833333333333,9.79166666666667
2021-12-10,6.20833333333333,5.08333333333333,6.08333333333333,3.29166666666667,2.91666666666667,6.5,9.79166666666667
2021-12-11,5.875,4.875,3.5,4.375,3.04166666666667,8.08333333333333,8
2021-12-12,7,6.41666666666667,5.54166666666667,5.29166666666667,4.83333333333333,7.70833333333333,8.58333333333333
2021-12-13,1.45833333333333,1.91666666666667,2.375,2.41666666666667,1.38888888888889,6.08333333333333,8.41666666666667
2021-12-14,4.70833333333333,3.41666666666667,3.91666666666667,5.20833333333333,3.08695652173913,11.7083333333333,10.6666666666667
2021-12-15,4.20833333333333,3.54166666666667,4.625,5.39130434782609,2.70833333333333,9.45833333333333,7.20833333333333
2021-12-16,2.82608695652174,3.625,2.04166666666667,2.91666666666667,1.83333333333333,6.5,5
2021-12-17,1.68181818181818,4.25,3.79166666666667,3.16666666666667,3,1.625,4.04166666666667
2021-12-18,3.08695652173913,3.58333333333333,2.83333333333333,3.16666666666667,2.91666666666667,1.52173913043478,3.75
2021-12-19,2.45833333333333,2.45833333333333,3.25,2.625,2.41666666666667,2.29166666666667,2.83333333333333
2021-12-20,5.83333333333333,3.83333333333333,3.75,3.5,3.20833333333333,2.45833333333333,4.08333333333333
2021-12-21,5.625,5.29166666666667,4.91666666666667,4.45833333333333,2.875,3,3.66666666666667
2021-12-22,7.41666666666667,6.20833333333333,6.71666666666667,4.95833333333333,4.58333333333333,5.91666666666667,6.08695652173913
2021-12-23,5.54166666666667,4.91666666666667,4.04166666666667,4.16666666666667,3.29166666666667,6.125,5.75
2021-12-24,5.625,5.08333333333333,3.83333333333333,4.54166666666667,3.08333333333333,5.16666666666667,11.375
2021-12-25,4.04166666666667,4.625,7.29166666666667,5.70833333333333,5.04166666666667,6.25,15.9583333333333
2021-12-26,3.375,3.625,2.58333333333333,3.08333333333333,2.47826086956522,4.41666666666667,10.125
2021-12-27,3.91666666666667,3.83333333333333,3.5,2.70833333333333,2.43478260869565,2.41666666666667,3.16666666666667
2021-12-28,6.29166666666667,3.04166666666667,3.79166666666667,2.45833333333333,2,3,3.95833333333333
2021-12-29,7.70833333333333,6.625,5.79166666666667,6.04166666666667,4.70833333333333,8.70833333333333,11.1666666666667
2021-12-30,5.34782608695652,3.91666666666667,4.125,4.16666666666667,2.83333333333333,6.52173913043478,6.33333333333333
2021-12-31,8.25,7.20833333333333,5.83333333333333,6.79166666666667,4.875,9.875,6.70833333333333
2022-01-01,8.91666666666667,7.91666666666667,7.70833333333333,7.83333333333333,6.20833333333333,14.4583333333333,12.375
2022-01-02,8.625,7.375,6.33333333333333,7.54166666666667,4.91666666666667,13.1666666666667,10.9166666666667
2022-01-03,8.25,8.375,6.5,5.83333333333333,4.70833333333333,10.3333333333333,11
2022-01-04,3.17391304347826,4.20833333333333,6.45833333333333,2.83333333333333,2.66666666666667,6.5,14.3333333333333
2022-01-05,3.54545454545455,2.45833333333333,4.58333333333333,2.25,1.43478260869565,4,7.33333333333333
2022-01-06,10.5416666666667,8.66666666666667,5.70833333333333,6.66666666666667,5.125,11.875,11
2022-01-07,9.54166666666667,6.125,5.04166666666667,3.70833333333333,3.125,7.58333333333333,8.95833333333333
2022-01-08,10.2083333333333,7.375,6.20833333333333,5.625,4.125,9.70833333333333,10.5833333333333
2022-01-09,6.66666666666667,4.29166666666667,4.91666666666667,4.08333333333333,3.29166666666667,6.70833333333333,9.04166666666667
2022-01-10,4.72727272727273,3.95833333333333,3.54166666666667,4.79166666666667,3.04166666666667,8,7.20833333333333
2022-01-11,1.61904761904762,1.875,2.875,3.16666666666667,1.91666666666667,6.54166666666667,7.58333333333333
2022-01-12,1.8695652173913,2.45833333333333,2.91666666666667,3.33333333333333,2.08333333333333,6.29166666666667,9
2022-01-13,2,2.16666666666667,2.58333333333333,2.83333333333333,1.91666666666667,5.75,7.29166666666667
2022-01-14,2.78260869565217,2.66666666666667,1.83333333333333,1.83333333333333,1.5,3.58333333333333,4.75
2022-01-15,2.75,2.83333333333333,2.125,1.41666666666667,1.54166666666667,3,3.95833333333333
2022-01-16,1.77272727272727,2.5,4.08333333333333,2,1.80952380952381,3,8.20833333333333
2022-01-17,4.16666666666667,4.29166666666667,2.33333333333333,2.5,2.13333333333333,3.25,5.41666666666667
2022-01-18,5.33333333333333,4.91666666666667,3.20833333333333,4.08333333333333,3.66666666666667,8.41666666666667,8.54166666666667
2022-01-19,4.45833333333333,3.58333333333333,5.79166666666667,4,3.16666666666667,5.5,12.0833333333333
2022-01-20,1.36363636363636,1.58333333333333,3.41666666666667,1.91666666666667,1.4,2.31818181818182,6.41666666666667
2022-01-21,1.95454545454545,2.33333333333333,3.66666666666667,2.29166666666667,1.625,4.29166666666667,6.70833333333333
2022-01-22,2.58333333333333,3.04166666666667,2.875,3.16666666666667,2.25,6.16666666666667,7.58333333333333
2022-01-23,4.41666666666667,4.83333333333333,3.29166666666667,4.54166666666667,3.125,9.58333333333333,8.75
2022-01-24,3.91666666666667,3.79166666666667,3,3.29166666666667,2.54166666666667,6.04166666666667,6.29166666666667
2022-01-25,1.36363636363636,2.08333333333333,2.20833333333333,2,1.23809523809524,3.70833333333333,6.45833333333333
2022-01-26,4.45833333333333,4.04166666666667,4.70833333333333,4.54166666666667,3.58333333333333,8.70833333333333,10.7083333333333
2022-01-27,3.22727272727273,3.625,4.875,2.33333333333333,2.57142857142857,3.16666666666667,7.54166666666667
2022-01-28,5.66666666666667,5.29166666666667,5.04166666666667,4.375,3.5,8.04166666666667,9.66666666666667
2022-01-29,4.69565217391304,6.79166666666667,8.25,5.25,4.58333333333333,7.5,14.375
2022-01-30,5.72727272727273,5.25,5.875,5.08333333333333,3.5,8.83333333333333,10.4583333333333
2022-01-31,6.5,6.08333333333333,7.375,5.79166666666667,3.75,8.08333333333333,12.9583333333333
2022-02-01,5.625,7.45833333333333,9.5,8.08333333333333,4.75,7.375,11.4166666666667
2022-02-02,2.91666666666667,4.54166666666667,4.625,4.41666666666667,3.04166666666667,6.375,8.91666666666667
2022-02-03,6.33333333333333,5.625,5.58333333333333,5.20833333333333,4.58333333333333,8.33333333333333,11.125
2022-02-04,7.125,4.91666666666667,6.04166666666667,4.625,3.125,7.41666666666667,10.9166666666667
2022-02-05,9.33333333333333,9.58333333333333,7,7.20833333333333,6.08333333333333,11.7083333333333,13.25
2022-02-06,8.41666666666667,8.625,8.79166666666667,6.34782608695652,4.34782608695652,8.875,13.9166666666667
2022-02-07,6.5,6.45833333333333,5,5.20833333333333,4.20833333333333,8.91666666666667,10.25
2022-02-08,7.33333333333333,4.75,5.20833333333333,3.375,3.25,7.41666666666667,10.625
2022-02-09,4.75,4.33333333333333,4.91666666666667,4.875,2.75,8.375,11.9166666666667
2022-02-10,5.34782608695652,4.70833333333333,6.20833333333333,5,2.875,6.41666666666667,10.4583333333333
2022-02-11,7,6,5.625,5.5,4.41666666666667,11.2083333333333,8.95833333333333
2022-02-12,6.66666666666667,6.04166666666667,6.5,5.75,5.375,9.5,10.6666666666667
2022-02-13,3.33333333333333,3.66666666666667,5.16666666666667,3.41666666666667,2.75,3.17391304347826,5.625
2022-02-14,6.5,5.41666666666667,7.41666666666667,4.29166666666667,3.5,7.16666666666667,9.83333333333333
2022-02-15,8.08333333333333,6.875,6.29166666666667,5.5,4.29166666666667,8.75,9.375
2022-02-16,11,12.7083333333333,9.45833333333333,9.08333333333333,6.625,11.25,14.7083333333333
2022-02-17,7.41666666666667,6.83333333333333,5.33333333333333,4.20833333333333,3.08333333333333,6.41666666666667,10.0833333333333
2022-02-18,12.125,9.79166666666667,9.125,7.04166666666667,5.16666666666667,11.2916666666667,12.9583333333333
2022-02-19,8.95833333333333,8.33333333333333,5.45833333333333,4.20833333333333,4,6.66666666666667,9.125
2022-02-20,13.25,14.9583333333333,8.79166666666667,11.0416666666667,7.16666666666667,14.5833333333333,17.5
2022-02-21,9.125,9.41666666666667,9.83333333333333,8.375,6,10.625,13.9583333333333
2022-02-22,8,7.58333333333333,7.66666666666667,7.54166666666667,4.625,9.83333333333333,12.1666666666667
2022-02-23,8.66666666666667,8.41666666666667,7.375,7.25,5.95833333333333,12.25,15.3333333333333
2022-02-24,10.4782608695652,8.25,6.375,6.45833333333333,4.375,10.1666666666667,11.625
2022-02-25,6.58333333333333,5.25,5.08333333333333,5.20833333333333,3.95833333333333,9.95833333333333,9.16666666666667
2022-02-26,8.91666666666667,9.45833333333333,8.625,8.625,7.45833333333333,15.25,12.0416666666667
2022-02-27,6,8.625,7.54166666666667,7,6.20833333333333,9.33333333333333,11.3333333333333
2022-02-28,2.875,3.625,4,3.20833333333333,2.79166666666667,5.83333333333333,7.91666666666667
2022-03-01,2.21739130434783,2.45833333333333,4.41666666666667,2.58333333333333,2.61111111111111,2.82608695652174,4.95833333333333
2022-03-02,4.69565217391304,4.79166666666667,6.04166666666667,4.04166666666667,4.04166666666667,5.70833333333333,9.45833333333333
2022-03-03,3.56521739130435,3.70833333333333,3.83333333333333,2.75,2.30434782608696,4.70833333333333,6.45833333333333
2022-03-04,2.17391304347826,2.125,5.29166666666667,2.16666666666667,2.16666666666667,2.125,6.04166666666667
2022-03-05,2.56521739130435,2.04166666666667,4.20833333333333,1.95833333333333,1.79166666666667,2.05555555555556,3.70833333333333
2022-03-06,2.85714285714286,2.54166666666667,3.58333333333333,2.75,2.45,4.1304347826087,4.41666666666667
2022-03-07,6.75,6.54166666666667,5.75,5.41666666666667,4.25,8.45833333333333,6.95833333333333
2022-03-08,9.375,9.04166666666667,8.70833333333333,7.41666666666667,6.375,11.9166666666667,12.5416666666667
2022-03-09,5.625,5.04166666666667,7.125,3.79166666666667,4.65217391304348,5.73913043478261,7.75
2022-03-10,7.41666666666667,6.95833333333333,4.95833333333333,5.20833333333333,4.54166666666667,8.625,7.45833333333333
2022-03-11,4.5,4.83333333333333,5.83333333333333,4.33333333333333,4.375,6.45833333333333,10.1666666666667
2022-03-12,4.54166666666667,5.58333333333333,5.45833333333333,4.125,3.875,4.54166666666667,6.16666666666667
2022-03-13,7.125,6.95833333333333,7.625,6.5,6,7.125,12.2083333333333
2022-03-14,3.625,4.25,4.5,5.20833333333333,3.66666666666667,8.375,9
2022-03-15,5.04166666666667,4.375,3.25,4.41666666666667,3.8695652173913,8.33333333333333,9
2022-03-16,2.33333333333333,3.08333333333333,4.20833333333333,2.91666666666667,1.83333333333333,4.79166666666667,5.375
2022-03-17,5.375,5.04166666666667,4.625,5.04347826086957,3.33333333333333,8.125,9.58333333333333
2022-03-18,5.66666666666667,5.33333333333333,3.70833333333333,4.125,3.04166666666667,6.91666666666667,7.45833333333333
2022-03-19,7.95833333333333,6.95833333333333,6.83333333333333,5.45833333333333,4.58333333333333,9.33333333333333,10.3333333333333
2022-03-20,4.58333333333333,5.16666666666667,5.29166666666667,4.33333333333333,3.75,5.25,9
2022-03-21,4.16666666666667,5.70833333333333,4.75,4.25,3.83333333333333,4.625,5.04166666666667
2022-03-22,6.16666666666667,5.20833333333333,4.5,5.29166666666667,3.41666666666667,7.41666666666667,7.41666666666667
2022-03-23,4.18181818181818,4.59583333333333,2.96086956521739,3,2.60869565217391,3.04545454545455,3.81818181818182
2022-03-24,1.75,1.66666666666667,2,2.25,1.16666666666667,4.5,2.33333333333333
2022-03-25,1.125,1.5,2.5,1.5,1.29166666666667,2.95833333333333,2.16666666666667
2022-03-26,3.75,2.95833333333333,2.54166666666667,2.8695652173913,2.125,3.16666666666667,2
2022-03-27,3.41666666666667,2.45833333333333,2.95833333333333,2.58333333333333,2.33333333333333,2.29166666666667,3.5
2022-03-28,1.54166666666667,1.5625,2.33333333333333,1.70833333333333,1.08333333333333,2.08333333333333,3.58333333333333
2022-03-29,1.625,2.04166666666667,2.45833333333333,1.78260869565217,0.958333333333333,2.04166666666667,1.83333333333333
2022-03-30,3,3.50833333333333,5.2375,3.45833333333333,2.45833333333333,6.8695652173913,7.8695652173913
2022-03-31,5.27272727272727,4.525,6.19583333333333,4.34782608695652,3.04545454545455,3.73913043478261,8.60869565217391
2022-04-01,2.875,3.66666666666667,5.20833333333333,3.08333333333333,2.625,3.08333333333333,6.95833333333333
2022-04-02,3.625,3.45833333333333,4.45833333333333,3.58333333333333,2.04166666666667,4.33333333333333,5.25
2022-04-03,3.16666666666667,3.54166666666667,4.75,3.25,2.375,4.20833333333333,7.58333333333333
2022-04-04,6.20833333333333,6.79166666666667,10.0416666666667,6.625,4.41666666666667,6.83333333333333,10.7916666666667
2022-04-05,6.66666666666667,7.33333333333333,7.41666666666667,6.125,4.45833333333333,8.70833333333333,11.4583333333333
2022-04-06,9.25,10.3333333333333,8.125,8.16666666666667,5.91666666666667,11.875,11.7083333333333
2022-04-07,5.29166666666667,6.70833333333333,9.79166666666667,5.70833333333333,5.20833333333333,6.625,12.0833333333333
2022-04-08,3.66666666666667,4.16666666666667,5.375,3.58333333333333,2.83333333333333,4.58333333333333,7.83333333333333
2022-04-09,3.41666666666667,2.875,4.04166666666667,1.875,1.5,2.41666666666667,5.375
2022-04-10,8.75,7.375,5.41666666666667,5.95833333333333,4.91666666666667,8.04166666666667,6.33333333333333
2022-04-11,7.20833333333333,7.16666666666667,6.04166666666667,6.95833333333333,5.25,7.41666666666667,10.875
2022-04-12,2.09090909090909,2.6304347826087,3.24347826086957,2.30434782608696,1.82608695652174,2.43478260869565,4.43478260869565
2022-04-13,2.8695652173913,2.33333333333333,2.91666666666667,3.20833333333333,1.5,4.375,4.04166666666667
2022-04-14,5.5,5.29166666666667,2.95833333333333,3.83333333333333,3.75,6.79166666666667,4.08333333333333
2022-04-15,3.95833333333333,4,3.5,3.41666666666667,3.25,4.29166666666667,4.66666666666667
2022-04-16,5.08333333333333,5.25,3.08333333333333,4.125,4.41666666666667,7.75,5.95833333333333
2022-04-17,4.66666666666667,4.95833333333333,3.79166666666667,4.04166666666667,3.20833333333333,5.95833333333333,5.625
2022-04-18,3.16666666666667,3.625,3.16666666666667,3.33333333333333,2.20833333333333,6,7.75
2022-04-19,2.41666666666667,2.95833333333333,3.08333333333333,2.125,1.75,2.875,3.20833333333333
2022-04-20,3.70833333333333,4.08333333333333,2.95833333333333,2.875,2.20833333333333,5.25,5.375
2022-04-21,4.83333333333333,5.375,5.75,5.16666666666667,3.79166666666667,4.70833333333333,9.33333333333333
2022-04-22,5.20833333333333,6.45833333333333,7.29166666666667,5.66666666666667,4.625,5.58333333333333,8.5
2022-04-23,4.125,6.5,7.91666666666667,5.625,5,6.16666666666667,7.91666666666667
2022-04-24,3.375,6.04166666666667,7.29166666666667,4.41666666666667,4.54166666666667,5.375,6.625
2022-04-25,3.875,3.58333333333333,4.33333333333333,3.70833333333333,3,3.83333333333333,5.70833333333333
2022-04-26,2.375,3.16666666666667,3.70833333333333,3.125,2.625,3.16666666666667,7.45833333333333
2022-04-27,4.16666666666667,2.375,4,2.95833333333333,3,3.16666666666667,6.08333333333333
2022-04-28,2.54166666666667,2.625,3,2.08333333333333,1.83333333333333,2.20833333333333,4.54166666666667
2022-04-29,2.08333333333333,2.45833333333333,3.04166666666667,1.91304347826087,1.79166666666667,2.66666666666667,4.125
2022-04-30,2.5,3.25,2.79166666666667,3.58333333333333,2.45833333333333,7.75,7.83333333333333
2022-05-01,2.66666666666667,4.54166666666667,3.66666666666667,4,2.5,4.625,4.375
2022-05-02,1.83333333333333,2.125,1.70833333333333,2,1,3,2
2022-05-03,2.26086956521739,3.66666666666667,2.60416666666667,2.66666666666667,1.66666666666667,4.33333333333333,2.25
2022-05-04,3.08333333333333,4.5,5.375,3.625,3.08333333333333,4.54166666666667,7.29166666666667
2022-05-05,3.33333333333333,3.95833333333333,3.08333333333333,3.94736842105263,2.29166666666667,8.375,6.625
2022-05-06,3.79166666666667,4.5,3.95833333333333,4.125,2.95833333333333,4.70833333333333,6.41666666666667
2022-05-07,3.125,2.70833333333333,2.75,1.5,1.54166666666667,2.83333333333333,5.125
2022-05-08,5.20833333333333,5.08333333333333,3.52083333333333,3.70833333333333,3.54166666666667,9.41666666666667,5.79166666666667
2022-05-09,7.41666666666667,7.20833333333333,5.875,6,5.17391304347826,11.4166666666667,10.375
2022-05-10,7.125,7.875,6,6.5,4.83333333333333,10,10.0833333333333
2022-05-11,5.875,5.91666666666667,5.83333333333333,4.95833333333333,3.54166666666667,5.70833333333333,8.45833333333333
2022-05-12,5.45833333333333,6.66666666666667,4.54166666666667,4.625,3.79166666666667,7.91666666666667,9.08333333333333
2022-05-13,5.125,7.33333333333333,6.25,5.625,4.29166666666667,8.66666666666667,11.25
2022-05-14,2.56521739130435,2.60869565217391,3.43478260869565,2.95652173913043,2,5,3.95652173913043
2022-05-15,2.41666666666667,3.83333333333333,3.75,3.79166666666667,3.04166666666667,3.79166666666667,7.16666666666667
2022-05-16,6.41666666666667,5.79166666666667,4.58333333333333,4.375,3.79166666666667,6.5,8.66666666666667
2022-05-17,8.04166666666667,6.70833333333333,4.45833333333333,5.83333333333333,4.5,10.375,7.16666666666667
2022-05-18,6.79166666666667,7.375,6.54166666666667,5.375,6.04166666666667,9.66666666666667,9.5
2022-05-19,7.83333333333333,6.66666666666667,5.125,6.04166666666667,4.58333333333333,14.125,8.875
2022-05-20,6.66666666666667,7.16666666666667,5.45833333333333,5.45833333333333,4.25,8.95833333333333,9.875
2022-05-21,6.125,4.875,4.45833333333333,5.20833333333333,3.54166666666667,8.83333333333333,6.70833333333333
2022-05-22,5.83333333333333,6.08333333333333,4.79166666666667,5.20833333333333,3.5,8.41666666666667,7.16666666666667
2022-05-23,4.8695652173913,4.94347826086956,4.78260869565217,3.69565217391304,2.65217391304348,4.60869565217391,6.30434782608696
2022-05-24,5.04166666666667,5.125,5.70833333333333,4,2.54166666666667,5.58333333333333,7.58333333333333
2022-05-25,7.16666666666667,7.875,7,6.20833333333333,4.08333333333333,7.41666666666667,10.7083333333333
2022-05-26,5.47619047619048,6.84545454545455,7.01363636363636,5.63636363636364,3.68181818181818,6.59090909090909,11
2022-05-27,2.29166666666667,3.25,5.41666666666667,3.16666666666667,2.5,3.95833333333333,9
2022-05-28,2.04166666666667,2.25,2.83333333333333,2.125,1.33333333333333,4.25,5.41666666666667
2022-05-29,2.875,4.5,4.41666666666667,4.29166666666667,2.5,7.33333333333333,9.125
2022-05-30,4.20833333333333,4.625,5.04166666666667,3.58333333333333,2.29166666666667,5.375,7.58333333333333
2022-05-31,3.83333333333333,3.83333333333333,5.29166666666667,3.45833333333333,2.70833333333333,4.20833333333333,4.625
2022-06-01,3.08333333333333,2.54166666666667,3.54166666666667,1.875,1.58333333333333,1.66666666666667,3.33333333333333
2022-06-02,2.45833333333333,3.16666666666667,2.75,2.56521739130435,1.45833333333333,4.04166666666667,4.29166666666667
2022-06-03,2.58333333333333,3.29166666666667,4.66666666666667,3.16666666666667,2.41666666666667,4.45833333333333,4.83333333333333
2022-06-04,3.45833333333333,5.625,7.58333333333333,4.95833333333333,4.83333333333333,5.125,6.33333333333333
2022-06-05,1.69565217391304,3.30434782608696,5.52173913043478,3.60869565217391,3.21739130434783,4.04347826086957,6.08695652173913
2022-06-06,2.125,3.25,3.66666666666667,2.95833333333333,2.375,3.25,3.375
2022-06-07,4.54166666666667,4.83333333333333,3.58333333333333,3.375,2.66666666666667,3.95833333333333,5.95833333333333
2022-06-08,7.125,8.625,5.95833333333333,5.5,3.75,9.56521739130435,7.875
2022-06-09,7.45833333333333,6.54166666666667,4.25,6.375,3.75,11.125,7.91666666666667
2022-06-10,9,8.91666666666667,5.79166666666667,8.04166666666667,5.125,13.625,11.5833333333333
2022-06-11,6.625,8.04166666666667,5.95833333333333,5.95833333333333,4.75,9.95833333333333,12.4583333333333
2022-06-12,5.33333333333333,6.08333333333333,6.25,4.95833333333333,3.125,6.625,9.75
2022-06-13,3.29166666666667,4.20833333333333,4.08333333333333,3.20833333333333,1.91666666666667,6.125,7.91666666666667
2022-06-14,3.66666666666667,2.79166666666667,3.20833333333333,3.45833333333333,2.08333333333333,7.25,4.83333333333333
2022-06-15,3.83333333333333,2.79166666666667,2.91666666666667,4.08333333333333,1.41666666666667,9.04166666666667,4.83333333333333
2022-06-16,4.58333333333333,4.54166666666667,2.95833333333333,3.75,2.625,9.33333333333333,5.5
2022-06-17,4.79166666666667,4.5,4.58333333333333,5,2.70833333333333,6.875,9.16666666666667
2022-06-18,5.41666666666667,4.75,4.70833333333333,4.25,2.58333333333333,6.41666666666667,10.625
2022-06-19,6.125,5.45833333333333,6.41666666666667,5.16666666666667,3.41666666666667,6.70833333333333,9.20833333333333
2022-06-20,4.39130434782609,3.56521739130435,3.17391304347826,3.1304347826087,2.04347826086957,3.52173913043478,7.17391304347826
2022-06-21,2.33333333333333,2.66666666666667,2.85416666666667,2.30434782608696,1.47826086956522,3.375,4.08333333333333
2022-06-22,2.66666666666667,3.08333333333333,1.79166666666667,2.375,1.75,3.58333333333333,7.04166666666667
2022-06-23,2.70833333333333,2.91666666666667,2.45833333333333,3.25,1.54166666666667,5.875,3.20833333333333
2022-06-24,5.91666666666667,5.16666666666667,4.5,3.91666666666667,3.125,5.79166666666667,4.83333333333333
2022-06-25,7.95833333333333,8.875,6.41666666666667,6.83333333333333,6.41666666666667,2.625,10.5416666666667
2022-06-26,8.16666666666667,7.625,5.58333333333333,4.75,4.16666666666667,6.125,8.95833333333333
2022-06-27,6.5,5.875,5.04166666666667,5.20833333333333,3.79166666666667,9.20833333333333,7.625
2022-06-28,7.04166666666667,6.95833333333333,5.375,6.16666666666667,4.83333333333333,8.625,9.33333333333333
2022-06-29,4.875,4.75,3.29166666666667,3.375,2.66666666666667,4.41666666666667,3.91666666666667
2022-06-30,3.25,4,3.66666666666667,2.70833333333333,1.95833333333333,4.08333333333333,4.95833333333333
2022-07-01,4.875,5.08333333333333,3.75,3.41666666666667,2.54166666666667,6,4.79166666666667
2022-07-02,5.16666666666667,5.29166666666667,3.66666666666667,3.70833333333333,2.79166666666667,4.83333333333333,8.04166666666667
2022-07-03,3.75,5.08333333333333,6.25,3.79166666666667,2.95833333333333,6.08333333333333,9.20833333333333
2022-07-04,3.91666666666667,5.16666666666667,6.29166666666667,4.33333333333333,2.83333333333333,5.45833333333333,9.91666666666667
2022-07-05,3.875,5.20833333333333,5.58333333333333,5.08333333333333,3,4.95833333333333,7.04166666666667
2022-07-06,3.66666666666667,5.91666666666667,8.08333333333333,5.08333333333333,3.25,6.20833333333333,10.9166666666667
2022-07-07,3.16666666666667,4.75,5.625,4.41666666666667,2.875,3.83333333333333,7.83333333333333
2022-07-08,3.33333333333333,3.95833333333333,5.04166666666667,3.75,1.91666666666667,4.41666666666667,8.54166666666667
2022-07-09,2.04166666666667,2.16666666666667,4.375,2.20833333333333,1.79166666666667,2.875,5.95833333333333
2022-07-10,1.54166666666667,2.66666666666667,3.04166666666667,2.04166666666667,1.54166666666667,2.45833333333333,3.29166666666667
2022-07-11,4.58333333333333,4.16666666666667,3.14583333333333,3.41666666666667,2.91666666666667,7.75,5.625
2022-07-12,3.83333333333333,3.91666666666667,3.75,3.5,2.41666666666667,4.25,7.25
2022-07-13,3.5,3.875,5.41666666666667,3.25,2,4.83333333333333,7.375
2022-07-14,2.70833333333333,3.75,5.25,3.25,2.20833333333333,5.33333333333333,7.45833333333333
2022-07-15,1.82608695652174,4.26086956521739,4.39130434782609,3.21739130434783,2.43478260869565,3,6.34782608695652
2022-07-16,2.45833333333333,2.95833333333333,2.79166666666667,1.79166666666667,2.125,2.41666666666667,2.20833333333333
2022-07-17,3.29166666666667,3.52083333333333,3.375,2.70833333333333,2.95833333333333,3.45833333333333,3.29166666666667
2022-07-18,1.75,3.45833333333333,2.54166666666667,2.625,3.04166666666667,3.16666666666667,2.91666666666667
2022-07-19,4.625,4.375,3.33333333333333,3.45833333333333,2.45833333333333,3.66666666666667,3.58333333333333
2022-07-20,4.04166666666667,5.04166666666667,6.08333333333333,3.16666666666667,2.95833333333333,4.04166666666667,6.5
2022-07-21,1.41666666666667,1.75,3.125,1.66666666666667,1.33333333333333,2.08333333333333,4.79166666666667
2022-07-22,3.20833333333333,3.20833333333333,2.83333333333333,2.125,1.5,2.45833333333333,3.625
2022-07-23,6.04166666666667,6.29166666666667,4.5,5.33333333333333,4.58333333333333,8.75,5.79166666666667
2022-07-24,7.125,6.20833333333333,5.5,4.875,4,7.29166666666667,6.83333333333333
2022-07-25,5.20833333333333,5.95833333333333,7.375,4.625,4.04166666666667,5.54166666666667,10.4166666666667
2022-07-26,2.25,2.45833333333333,3.85416666666667,2.16666666666667,1.54166666666667,2.20833333333333,5
2022-07-27,2.125,3.04166666666667,2.72916666666667,1.95833333333333,1.41666666666667,2.29166666666667,4.125
2022-07-28,3.33333333333333,3.66666666666667,2.58333333333333,2.41666666666667,1.91666666666667,2.5,4
2022-07-29,3.91666666666667,4.625,2.91666666666667,3.58333333333333,2.70833333333333,6.91666666666667,5.70833333333333
2022-07-30,5.20833333333333,4.625,4.16666666666667,2.58333333333333,2.91666666666667,3.58333333333333,5.45833333333333
2022-07-31,3.08333333333333,3.20833333333333,2.79166666666667,2.83333333333333,1.79166666666667,3,3.54166666666667
2022-08-01,4.54545454545455,4.70434782608696,3.63478260869565,3.52380952380952,3,7.09090909090909,6.31818181818182
2022-08-02,6.73913043478261,6.8695652173913,5.26086956521739,6.16666666666667,4.33333333333333,9.26086956521739,9.04347826086956
2022-08-03,4.625,6.29166666666667,5.91666666666667,4.66666666666667,3.16666666666667,5.91666666666667,7.08333333333333
2022-08-04,4.29166666666667,4.95833333333333,6.125,3.95833333333333,2.79166666666667,5.70833333333333,7.70833333333333
2022-08-05,3.8695652173913,4.20833333333333,4.83333333333333,3.625,2.41666666666667,4.54166666666667,7.25
2022-08-06,1.95833333333333,2.79166666666667,4,3.04166666666667,1.875,6.125,9
2022-08-07,2.20833333333333,2.45833333333333,4.41666666666667,3.125,2.08333333333333,6.04166666666667,8.91666666666667
2022-08-08,2.125,2.25,2.70833333333333,2.33333333333333,1.41666666666667,6,6.66666666666667
2022-08-09,2.08333333333333,2.00416666666667,2.79166666666667,2.16666666666667,1.25,5.54166666666667,4.47826086956522
2022-08-10,1.17391304347826,2,2.78260869565217,2.08333333333333,1,4.73913043478261,3.47826086956522
2022-08-11,1.375,2.16666666666667,2.4375,1.58333333333333,0.875,3.45833333333333,2.16666666666667
2022-08-12,1.08333333333333,1.83333333333333,3.45833333333333,2,2.29166666666667,3.20833333333333,3.08333333333333
2022-08-13,1.16666666666667,2.66666666666667,3.33333333333333,2.125,2.20833333333333,4.20833333333333,2.375
2022-08-14,1.29166666666667,2.25,2.95833333333333,2,1.70833333333333,4.41666666666667,3.16666666666667
2022-08-15,3.625,4.58333333333333,2.625,3.83333333333333,2.04166666666667,7.125,5.83333333333333
2022-08-16,6.8695652173913,6.2125,6.07083333333333,4.79166666666667,3.79166666666667,6.60869565217391,10.1304347826087
2022-08-17,3.47826086956522,3.29583333333333,3.5,2.75,1.95833333333333,5.45833333333333,4
2022-08-18,4.79166666666667,6.04166666666667,4.54166666666667,4.5,3.375,6.70833333333333,7.91666666666667
2022-08-19,5.58333333333333,7.16666666666667,4.95833333333333,4.625,3.91666666666667,7.75,9.08333333333333
2022-08-20,5.20833333333333,6.91666666666667,5.70833333333333,4.20833333333333,3.83333333333333,6.79166666666667,10.375
2022-08-21,1.75,1.66666666666667,3.45833333333333,1.79166666666667,1.33333333333333,3,5.83333333333333
2022-08-22,3.70833333333333,4.25,3.25,3.41666666666667,2.41666666666667,5.75,4.54166666666667
2022-08-23,2.58333333333333,3.625,3.16666666666667,2.875,1.875,4.54166666666667,4.08333333333333
2022-08-24,4.125,5.5,3.75,4,2.45833333333333,8.04166666666667,6.66666666666667
2022-08-25,4.33333333333333,4.29166666666667,3.125,3.08333333333333,2.16666666666667,4.91666666666667,4.95833333333333
2022-08-26,2.08333333333333,3.58333333333333,4,2.875,2.5,3.33333333333333,3.875
2022-08-27,1.75,2.08333333333333,2.33333333333333,1.41666666666667,0.958333333333333,4.75,2.625
2022-08-28,2.29166666666667,2.91666666666667,2.625,2.58333333333333,2,2.66666666666667,3.375
2022-08-29,3.82608695652174,2.79583333333333,4.4875,3.30434782608696,2.8695652173913,2.375,4.95833333333333
2022-08-30,2.47826086956522,3.91666666666667,4.54166666666667,2.8695652173913,2.69565217391304,2.91304347826087,2.52173913043478
2022-08-31,3.75,4.41666666666667,4.375,2.625,2.16666666666667,3.08333333333333,4
2022-09-01,1.65217391304348,2.30434782608696,4.78260869565217,2.04347826086957,2.43478260869565,1.60869565217391,3
2022-09-02,2.95833333333333,3.04166666666667,2.70833333333333,2.54166666666667,1.125,2.79166666666667,3.91666666666667
2022-09-03,2.54166666666667,3.29166666666667,3.70833333333333,2.375,2.20833333333333,2.66666666666667,6.95833333333333
2022-09-04,4.79166666666667,5.70833333333333,5.83333333333333,4.08333333333333,3.875,4.33333333333333,8.79166666666667
2022-09-05,7.20833333333333,7.16666666666667,5.79166666666667,5.70833333333333,4.58333333333333,6.625,8.91666666666667
2022-09-06,4.5,5.66666666666667,5.5,5.04166666666667,3.75,5.375,8.29166666666667
2022-09-07,2.875,4.66666666666667,5.41666666666667,3.79166666666667,3.16666666666667,3.66666666666667,7.41666666666667
2022-09-08,4.04166666666667,4.41666666666667,5.54166666666667,3.5,2.91666666666667,3.875,4.58333333333333
2022-09-09,3.375,4.29166666666667,4.5,3.45833333333333,2.41666666666667,3.16666666666667,4.95833333333333
2022-09-10,2.54166666666667,3.33333333333333,3,1.91666666666667,1.625,2.5,5.75
2022-09-11,4,4.04166666666667,4.29166666666667,2.70833333333333,2.41666666666667,3,4.5
2022-09-12,2.79166666666667,3.16666666666667,2.875,3.375,1.41666666666667,4.91666666666667,6.91666666666667
2022-09-13,5.45833333333333,3.83333333333333,2.95833333333333,3.20833333333333,1.875,3.875,6.125
2022-09-14,3.47826086956522,3.29166666666667,4.56521739130435,3.20833333333333,2.43478260869565,3.95652173913043,7.52173913043478
2022-09-15,3.66666666666667,3.29166666666667,4.95833333333333,2.75,2.625,3.70833333333333,7.04166666666667
2022-09-16,2.45833333333333,2.83333333333333,5,2.75,2,3.08333333333333,7.70833333333333
2022-09-17,1.70833333333333,1.5,3.66666666666667,1.33333333333333,1.20833333333333,2.04166666666667,4.79166666666667
2022-09-18,1.66666666666667,1.875,3.79166666666667,1.29166666666667,1.375,2.20833333333333,5.54166666666667
2022-09-19,1.95833333333333,1.79166666666667,2.20833333333333,2.625,0.875,5.25,2.75
2022-09-20,2.625,2.25,2.29166666666667,2.91666666666667,1.54166666666667,7.58333333333333,4.61904761904762
2022-09-21,4.82608695652174,4.95652173913043,4.29166666666667,4.45833333333333,3.25,8.76470588235294,7.76470588235294
2022-09-22,4.45833333333333,3.75,3.375,2.625,2,3.16666666666667,5.375
2022-09-23,3.33333333333333,2.79166666666667,4.20833333333333,2.45833333333333,1.79166666666667,3.83333333333333,6.58333333333333
2022-09-24,3.45833333333333,3.875,4.83333333333333,3.125,2.375,4.375,6.75
2022-09-25,3.75,4,5.5,4.5,2.5,5.66666666666667,10.9166666666667
2022-09-26,7.25,7.125,8.875,6.375,4.08333333333333,7.66666666666667,13.875
2022-09-27,9.16666666666667,4.625,6.54166666666667,3.70833333333333,3.125,5.375,12.125
2022-09-28,4.70588235294118,4.20833333333333,5.79166666666667,3.625,2.79166666666667,5.33333333333333,8.04166666666667
2022-09-29,2.66666666666667,3.41666666666667,4.25,2.5,2.08333333333333,4.16666666666667,5
2022-09-30,7.91666666666667,8.04166666666667,6.70833333333333,7.45833333333333,4.375,9.875,13
2022-10-01,5.75,5.375,5.66666666666667,5.29166666666667,3.20833333333333,7.08333333333333,12.125
2022-10-02,2.33333333333333,2.29166666666667,3.58333333333333,2.16666666666667,1.45833333333333,4.375,7.125
2022-10-03,7.375,6.25,5,6.5,4.5,12.2916666666667,9.20833333333333
2022-10-04,5.58333333333333,4.79166666666667,5.54166666666667,4.29166666666667,3.625,5.91666666666667,6.58333333333333
2022-10-05,7.41666666666667,6.08333333333333,5.125,4.75,3.125,7.29166666666667,10.0833333333333
2022-10-06,7.95833333333333,7.83333333333333,5.58333333333333,5.625,4.91666666666667,10.3333333333333,12.1666666666667
2022-10-07,7.41666666666667,6.41666666666667,6.66666666666667,4.16666666666667,3.33333333333333,6.95833333333333,11
2022-10-08,3.70833333333333,3.66666666666667,3.91666666666667,3.25,2.25,6.83333333333333,7.25
2022-10-09,6.875,5.375,6.45833333333333,5.33333333333333,4.5,9.70833333333333,11.4583333333333
2022-10-10,3.04166666666667,2.54166666666667,5.125,3.20833333333333,1.625,5.58333333333333,9.83333333333333
2022-10-11,4.875,5.125,3.54166666666667,4.20833333333333,3.25,9.625,7.95833333333333
2022-10-12,2.45833333333333,3.04166666666667,4.16666666666667,2.83333333333333,2.29166666666667,4.33333333333333,7.5
2022-10-13,2.72727272727273,3.68181818181818,2.95454545454545,3.36363636363636,2.09090909090909,7.27272727272727,7
2022-10-14,3.95454545454545,4.63636363636364,3.63636363636364,3.59090909090909,2.40909090909091,5.63636363636364,7.04545454545455
2022-10-15,8.66666666666667,7,6.20833333333333,4,4,6.125,8.25
2022-10-16,6.18181818181818,5.45454545454545,5.63636363636364,4.45454545454545,3.27272727272727,5.68181818181818,9.36363636363636
2022-10-17,5.83333333333333,7.94444444444444,7.77777777777778,5.61111111111111,5.5,4.66666666666667,10.5
2022-10-18,8.65217391304348,5.65217391304348,4.17391304347826,4.52173913043478,2.95652173913043,5.04347826086957,6.21739130434783
2022-10-19,5.79166666666667,6.83333333333333,6.75,7.08333333333333,5.54166666666667,5.66666666666667,13.4583333333333
2022-10-20,6.18181818181818,5.18181818181818,3.36363636363636,4.45454545454545,3.18181818181818,5.18181818181818,9.63636363636364
2022-10-21,5.54545454545455,6.31818181818182,5.90909090909091,6.40909090909091,5,6.5,9.40909090909091
2022-10-22,4.45833333333333,5.29166666666667,4.91666666666667,3.95833333333333,3.95833333333333,4.16666666666667,5.79166666666667
2022-10-23,2.875,3.25,3.54166666666667,2.08333333333333,1.70833333333333,2.75,5.5
2022-10-24,4.75,4.16666666666667,3.54166666666667,3.125,2.375,5.58333333333333,5.95833333333333
2022-10-25,5.29166666666667,5.41666666666667,5.125,4.66666666666667,3.95833333333333,5.75,7.375
2022-10-26,7.45833333333333,6.875,5.95833333333333,6.375,5.66666666666667,10.9166666666667,10.5833333333333
2022-10-27,5.83333333333333,6.08333333333333,4.58333333333333,4.45833333333333,5.08333333333333,6.45833333333333,8.29166666666667
2022-10-28,5.70833333333333,5.08333333333333,6.5,4.375,4.04166666666667,7.58333333333333,7.08333333333333
2022-10-29,5.83333333333333,5.625,6.29166666666667,5.41666666666667,4.66666666666667,7.875,8.75
2022-10-30,6.75,6.41666666666667,5.70833333333333,5.08333333333333,4.79166666666667,9.79166666666667,8.08333333333333
2022-10-31,3.125,3.625,4.79166666666667,3.5,3.70833333333333,5.70833333333333,7.25
2022-11-01,5.875,5.58333333333333,4.20833333333333,3.41666666666667,3.58333333333333,7.875,7.79166666666667
2022-11-02,11.2083333333333,9.625,7.75,6.58333333333333,6.33333333333333,10.75,12.2083333333333
2022-11-03,5.5,3.83333333333333,3.75,2.79166666666667,2.375,5.33333333333333,5.70833333333333
2022-11-04,3.54166666666667,3.04166666666667,4.20833333333333,2.29166666666667,2.08333333333333,4.70833333333333,6.95833333333333
2022-11-05,5.75,5.29166666666667,4.54166666666667,4.79166666666667,3.625,8.875,7.70833333333333
2022-11-06,7.5,5.625,4.83333333333333,5.375,4.16666666666667,10.2083333333333,8.33333333333333
2022-11-07,8.04166666666667,7.125,7,5.79166666666667,5.875,8.54166666666667,9.33333333333333
2022-11-08,6,5.66666666666667,5.66666666666667,4.34782608695652,4.39130434782609,7.95833333333333,9.20833333333333
2022-11-09,6.91666666666667,6.08333333333333,5.54166666666667,5.16666666666667,4.66666666666667,10,10.75
2022-11-10,10.4166666666667,8.04166666666667,8.875,9.58333333333333,6.58333333333333,16.8333333333333,12.2083333333333
2022-11-11,7.25,7.29166666666667,8.20833333333333,6.04166666666667,5.79166666666667,12.2083333333333,10.7083333333333
2022-11-12,6.25,6.16666666666667,5.04166666666667,4.375,4.29166666666667,5.20833333333333,6.66666666666667
2022-11-13,5.25,5.625,7.04166666666667,4.75,4.70833333333333,8.79166666666667,10.6666666666667
2022-11-14,6.375,6,4.8125,4.70833333333333,4,7.75,5.73913043478261
2022-11-15,4.04166666666667,4.625,4,3.41666666666667,2.41666666666667,6.5,6.16666666666667
2022-11-16,1.58333333333333,2.625,2.08333333333333,2.08333333333333,1.20833333333333,5.29166666666667,3.54166666666667
2022-11-17,4.25,2.29166666666667,5.08333333333333,1.29166666666667,1.625,3.29166666666667,3.375
2022-11-18,5,2.95833333333333,6.875,2.58333333333333,2.91666666666667,4.58333333333333,10.6666666666667
2022-11-19,4.875,5,3.79166666666667,3.875,3.04166666666667,7.875,8.54166666666667
2022-11-20,6.625,4.70833333333333,4.75,4,3,7.04166666666667,8.16666666666667
2022-11-21,10.125,6.66666666666667,6.125,4.04166666666667,3.20833333333333,8.04166666666667,10.2083333333333
2022-11-22,8.79166666666667,4.33333333333333,2.83333333333333,2.625,1.79166666666667,2.83333333333333,4.79166666666667
2022-11-23,9.41666666666667,7.33333333333333,6.66666666666667,4.33333333333333,4.5,9.58333333333333,8.83333333333333
2022-11-24,10.6086956521739,7.54583333333333,6.50416666666667,6.52173913043478,5.43478260869565,11.1739130434783,12.304347826087
2022-11-25,6.875,5.625,5.33333333333333,4.83333333333333,4,11.0416666666667,10.9166666666667
2022-11-26,9.04347826086956,8.82608695652174,6.78260869565217,7.39130434782609,6.8695652173913,13.1739130434783,11.9565217391304
2022-11-27,7.65217391304348,6.31666666666667,5.52916666666667,4.95652173913043,4.69565217391304,11,9.91304347826087
2022-11-28,5.82608695652174,3.67083333333333,3.9,3.17391304347826,2.65217391304348,5.82608695652174,4.8695652173913
2022-11-29,4.47826086956522,3.57083333333333,2.125,2.73913043478261,1.82608695652174,4.26086956521739,3.82608695652174
2022-11-30,4.47826086956522,5.21739130434783,3.34782608695652,3.56521739130435,3.47826086956522,6.52173913043478,7.39130434782609
2022-12-01,4.34782608695652,5.04347826086957,2.60869565217391,4.17391304347826,3.08695652173913,8.82608695652174,6.91304347826087
2022-12-02,4.08695652173913,3.04347826086957,2.26086956521739,2.1304347826087,1.17391304347826,4.30434782608696,5.47826086956522
2022-12-03,2,1.8695652173913,3.8695652173913,2.04347826086957,1.21739130434783,2.78260869565217,4.17391304347826
2022-12-04,4.375,4.70833333333333,5.79166666666667,4.625,2.58333333333333,4.79166666666667,10.5416666666667
2022-12-05,4.04347826086957,4.82608695652174,6.60869565217391,4.69565217391304,2.95652173913043,4.60869565217391,10.304347826087
2022-12-06,5.26086956521739,5.08695652173913,4.26086956521739,3.52173913043478,2,2.39130434782609,7.52173913043478
2022-12-07,2.43478260869565,2.17391304347826,3.91304347826087,1.8695652173913,1.73913043478261,2.1304347826087,7.73913043478261
2022-12-08,2.1304347826087,1.91304347826087,4.21739130434783,2.1304347826087,2.04347826086957,4.26086956521739,7.65217391304348
2022-12-09,1.65217391304348,0.833333333333333,3.95652173913043,1.65217391304348,1.47826086956522,2.52173913043478,6
2022-12-10,1.8695652173913,0.347826086956522,5.04347826086957,2.1304347826087,1.26086956521739,2,7.43478260869565
2022-12-11,1.70833333333333,0,3.79166666666667,1.625,1.66666666666667,1.625,5.625
2022-12-12,2.60869565217391,0.608695652173913,2.1304347826087,2.08695652173913,1.65217391304348,3.78260869565217,5.21739130434783
2022-12-13,5.95454545454545,3.72727272727273,3.77272727272727,2.59090909090909,1.18181818181818,3.45454545454545,6.86363636363636
2022-12-14,6.21739130434783,4.65217391304348,5.04347826086957,2.56521739130435,1.78260869565217,3.91304347826087,8.95652173913044
2022-12-15,2,2.27272727272727,4.81818181818182,2.31818181818182,1.95454545454545,2.86363636363636,7.59090909090909
2022-12-16,2.38095238095238,2.57142857142857,3.50434782608696,2.9047619047619,2.42857142857143,6.61904761904762,10.3333333333333
2022-12-17,3.20833333333333,3.125,3.33333333333333,2.54166666666667,2.58333333333333,3.95833333333333,6.33333333333333
2022-12-18,8.375,7.08333333333333,7.08333333333333,5.91666666666667,5.20833333333333,9.66666666666667,11.8333333333333
2022-12-19,9.41666666666667,7.375,5.95833333333333,6.625,5.75,12.0833333333333,10.2916666666667
2022-12-20,9,7.29166666666667,5.70833333333333,5.91666666666667,5.54166666666667,12.7916666666667,11.375
2022-12-21,5.54166666666667,5.79166666666667,6.20833333333333,5.5,5.25,10.3333333333333,10.8333333333333
2022-12-22,1.875,2.625,2.625,1.41666666666667,0.833333333333333,1.79166666666667,5.125
2022-12-23,7.16666666666667,5.66666666666667,4.20833333333333,4.70833333333333,3.625,7.25,9.66666666666667
2022-12-24,6.33333333333333,5.45833333333333,4.45833333333333,3.875,3.75,6.79166666666667,8.625
2022-12-25,6.41666666666667,5,5.45833333333333,3.83333333333333,3.41666666666667,5.25,7.29166666666667
2022-12-26,5.33333333333333,4.20833333333333,4.91666666666667,3.41666666666667,2.95833333333333,5.79166666666667,9.79166666666667
2022-12-27,5.91666666666667,4.95833333333333,4.95833333333333,4.16666666666667,3.70833333333333,7.875,9.08333333333333
2022-12-28,7.66666666666667,5.875,5.04166666666667,4.58333333333333,4.04166666666667,4.5,7.20833333333333
2022-12-29,8.79166666666667,6.45833333333333,6.29166666666667,5.5,4.125,8.625,9.75
2022-12-30,7.25,6.625,6.83333333333333,4.20833333333333,4.75,7.20833333333333,10.625
2022-12-31,1.70833333333333,2.45833333333333,2,1.625,1.125,0.833333333333333,4.70833333333333
2023-01-01,2.79166666666667,2.08333333333333,2.95833333333333,1.33333333333333,1.29166666666667,1.75,4.41666666666667
2023-01-02,3.70833333333333,3.5,3.33333333333333,2.875,2.41666666666667,6.5,6.54166666666667
2023-01-03,9.25,7.58333333333333,6.33333333333333,5.875,5.66666666666667,6.33333333333333,7.33333333333333
2023-01-04,6.8695652173913,8.08333333333333,7.16666666666667,4.875,4.95833333333333,9,9.70833333333333
2023-01-05,7.29166666666667,6.375,5.125,5.5,4.33333333333333,11.375,10.0416666666667
2023-01-06,5.70833333333333,5.5,5.16666666666667,4.5,4.41666666666667,8.70833333333333,10.4166666666667
2023-01-07,8.875,7.25,6.16666666666667,5.875,4.83333333333333,12.5416666666667,9.20833333333333
2023-01-08,8.125,6.70833333333333,5.91666666666667,5.04166666666667,4.25,10.9166666666667,11.5416666666667
2023-01-09,8.33333333333333,6.83333333333333,6.625,5.70833333333333,4,9.125,11.0833333333333
2023-01-10,9.5,7.45833333333333,7.29166666666667,6.41666666666667,5.125,9.79166666666667,10.0416666666667
2023-01-11,11.5416666666667,10,6.66666666666667,6.16666666666667,5.08333333333333,9.20833333333333,11.8333333333333
2023-01-12,11.9166666666667,11.5833333333333,8.5,8.875,6.70833333333333,13.375,12.0416666666667
2023-01-13,7.5,6.20833333333333,7.5,5.29166666666667,4.04166666666667,8.58333333333333,9.75
2023-01-14,9,6.75,6.83333333333333,5.79166666666667,3.91666666666667,9.33333333333333,14.9583333333333
2023-01-15,6.45833333333333,4.625,5.16666666666667,2.75,2.79166666666667,4.45833333333333,9
2023-01-16,2.75,1.75,4.54166666666667,1.5,1.45833333333333,3.25,6.83333333333333
2023-01-17,3,2.95833333333333,5.83333333333333,2.45833333333333,2.58333333333333,4.70833333333333,7.125
2023-01-18,4.95833333333333,3.54166666666667,7.16666666666667,3.5,3.5,6.66666666666667,10.7083333333333
2023-01-19,1.70833333333333,1.58333333333333,4.29166666666667,1.20833333333333,1.33333333333333,1.95833333333333,7.29166666666667
2023-01-20,2.25,4.08333333333333,3.16666666666667,3,1.66666666666667,4.08333333333333,5.20833333333333
2023-01-21,3.34782608695652,4.52173913043478,4.60869565217391,5.08695652173913,4.04347826086957,9.82608695652174,10.2608695652174
2023-01-22,3.25,3.33333333333333,3,3.33333333333333,3.95833333333333,5.41666666666667,6.95833333333333
2023-01-23,2.08333333333333,2.29166666666667,1.91666666666667,2.70833333333333,1.66666666666667,5.91666666666667,5.375
2023-01-24,2.54166666666667,2.33333333333333,2.95833333333333,3.33333333333333,2.04166666666667,5.79166666666667,6.04166666666667
2023-01-25,2.29166666666667,3.25,4.70833333333333,3.25,2.29411764705882,4.58333333333333,9.83333333333333
2023-01-26,2.33333333333333,2.75,4.33333333333333,2.125,1.66666666666667,3.08333333333333,6.04347826086957
2023-01-27,1.16666666666667,1.41666666666667,2.70833333333333,2,1.29166666666667,4.08333333333333,5.125
2023-01-28,1.69565217391304,2.1875,3.48333333333333,2.16666666666667,1.43478260869565,2.95652173913043,4.69565217391304
2023-01-29,3.91304347826087,4.8375,5.32083333333333,4.17391304347826,3.69565217391304,8.08695652173913,11.1739130434783
2023-01-30,3.56521739130435,3.925,5.125,3.91304347826087,3,7.21739130434783,10.4347826086957
2023-01-31,6.65217391304348,6.39130434782609,8,7.04347826086957,3.82608695652174,8.8695652173913,14.6521739130435
2023-02-01,6,6.69565217391304,6.69565217391304,6.91304347826087,3.82608695652174,8.73913043478261,11.3913043478261
2023-02-02,5.8695652173913,6.73913043478261,6.30434782608696,5.34782608695652,4.21739130434783,10.1304347826087,13.2608695652174
2023-02-03,5.34782608695652,4.30434782608696,4.91304347826087,4.8695652173913,3.43478260869565,9.21739130434783,7.43478260869565
2023-02-04,4.73913043478261,3.93478260869565,4.39130434782609,4,3.1304347826087,7.08695652173913,8.73913043478261
2023-02-05,2.73913043478261,3.39130434782609,2.34782608695652,2.60869565217391,2.30434782608696,7.43478260869565,7.82608695652174
2023-02-06,5.43478260869565,5.69565217391304,3,4.26086956521739,3.47826086956522,10.7391304347826,8.1304347826087
2023-02-07,3.29166666666667,2.5,2.79166666666667,2.54166666666667,1.95833333333333,3.70833333333333,5.5
2023-02-08,5.875,4.79166666666667,4.375,5.08333333333333,3.875,10.875,11.5416666666667
2023-02-09,2.75,2.625,4.04166666666667,3.33333333333333,1.91666666666667,7,10
2023-02-10,4.04166666666667,3.83333333333333,5.20833333333333,4.29166666666667,3.20833333333333,8.08333333333333,10.375
2023-02-11,3.45833333333333,3.375,2.54166666666667,3,2.125,6.83333333333333,6.125
2023-02-12,4.45833333333333,4.5,4.08333333333333,3.79166666666667,3.25,6.41666666666667,5.79166666666667
2023-02-13,6.56521739130435,6.54166666666667,4.90416666666667,4.66666666666667,4.04166666666667,7.91304347826087,7.21739130434783
2023-02-14,7.08333333333333,7.29166666666667,5.29166666666667,6.16666666666667,5.20833333333333,10.1666666666667,10.9583333333333
2023-02-15,5.54166666666667,5.66666666666667,4.66666666666667,4.45833333333333,4.25,7.54166666666667,8.95833333333333
2023-02-16,4.75,5.91666666666667,5.29166666666667,4.25,3.83333333333333,7,6.20833333333333
2023-02-17,7.54166666666667,6.83333333333333,6.5,6.83333333333333,4.5,7.70833333333333,9.41666666666667
2023-02-18,6.58333333333333,7.54166666666667,7.625,5.875,4.41666666666667,7.41666666666667,10
2023-02-19,4.79166666666667,4.875,5.58333333333333,5.66666666666667,4.08333333333333,9,11.125
2023-02-20,4.83333333333333,5.25,5.66666666666667,5.95833333333333,4.45833333333333,9.33333333333333,11.0833333333333
2023-02-21,5.54166666666667,4.875,4.125,5.04166666666667,3.58333333333333,8.375,8.08333333333333
2023-02-22,7.375,5.54166666666667,7.29166666666667,4.20833333333333,3.54166666666667,7.16666666666667,10.5416666666667
2023-02-23,4.29166666666667,2.79166666666667,4.58333333333333,2.375,1.95833333333333,4.25,6.5
2023-02-24,4.125,4,5.16666666666667,3.54166666666667,2.66666666666667,5.45833333333333,8.875
2023-02-25,3.16666666666667,3,4.95833333333333,3.16666666666667,2.125,3.75,6.16666666666667
2023-02-26,4.375,3.95833333333333,5.5,3.875,2.45833333333333,4.20833333333333,5.33333333333333
2023-02-27,4.5,4,4.70833333333333,2.91666666666667,2.41666666666667,3.58333333333333,4.875
2023-02-28,3,3.29166666666667,4.54166666666667,2.625,2.20833333333333,2.54166666666667,4.79166666666667
2023-03-01,1.58333333333333,4.375,6.25,3.20833333333333,2.73913043478261,2.75,5.08333333333333
2023-03-02,2.09090909090909,3.81818181818182,4.27272727272727,2.95454545454545,2.04545454545455,3.45454545454545,5.40909090909091
2023-03-03,2.125,2.4375,3.5,1.70588235294118,1.88235294117647,1.4375,3.5625
2023-03-04,1.625,2.25,3.125,1.375,0.958333333333333,1.04166666666667,3.79166666666667
2023-03-05,1.75,2.83333333333333,4.70833333333333,2.41666666666667,2,3,5.08333333333333
2023-03-06,3.70833333333333,4.5,4.45833333333333,2.75,2.20833333333333,4.33333333333333,9.25
2023-03-07,4.58333333333333,3.66666666666667,3.29166666666667,3.08333333333333,1.8695652173913,3.95833333333333,6.08333333333333
2023-03-08,7.125,5.375,7.5,5.41666666666667,4.16666666666667,4.5,6.375
2023-03-09,6.83333333333333,7.29166666666667,8.83333333333333,7.20833333333333,4.91666666666667,8.04166666666667,11.8333333333333
2023-03-10,3.66666666666667,3.83333333333333,4.58333333333333,2.41666666666667,2.45833333333333,3.75,5.29166666666667
2023-03-11,5.79166666666667,6.5,4.79166666666667,4.70833333333333,2.95833333333333,6.04166666666667,8.29166666666667
2023-03-12,6.41666666666667,4.66666666666667,5.45833333333333,5.16666666666667,4.45833333333333,7.83333333333333,8.125
2023-03-13,8.375,6.5,6.625,5.16666666666667,4.70833333333333,8.04166666666667,9.29166666666667
2023-03-14,4.16666666666667,4.875,5.29166666666667,3.70833333333333,2.95833333333333,4.25,7.79166666666667
2023-03-15,6.41666666666667,5.16666666666667,3.70833333333333,3.58333333333333,3.41666666666667,5.70833333333333,6.625
2023-03-16,7.125,5.45833333333333,5.66666666666667,4.83333333333333,4.79166666666667,7.79166666666667,5.79166666666667
2023-03-17,4.375,4.5,3.875,3,3.29166666666667,3.04166666666667,4.83333333333333
2023-03-18,4.625,4.66666666666667,4.91666666666667,4.125,3.16666666666667,5.875,7.70833333333333
2023-03-19,4.375,3.54166666666667,4.45833333333333,3.26086956521739,3.33333333333333,6,5.83333333333333
2023-03-20,6.33333333333333,4.79166666666667,4.625,4.58333333333333,3.91666666666667,7.54166666666667,5.54166666666667
2023-03-21,8.41666666666667,6.54166666666667,5.875,5.26086956521739,4.82608695652174,8.95833333333333,7.79166666666667
2023-03-22,8.125,7.45833333333333,7.45833333333333,5.875,5.45833333333333,11.5416666666667,10.875
2023-03-23,8.58333333333333,7.33333333333333,6.83333333333333,5.54166666666667,4.95833333333333,8.04166666666667,7.875
2023-03-24,10.7083333333333,9.16666666666667,7.45833333333333,6.95833333333333,5.79166666666667,8,7.375
2023-03-25,5.04166666666667,5.04166666666667,5.375,3.70833333333333,2.75,4.04166666666667,4.95833333333333
2023-03-26,3.66666666666667,2.91666666666667,4.33333333333333,2.70833333333333,2.29166666666667,4.70833333333333,7.125
2023-03-27,4.75,5.20833333333333,4.08333333333333,4.16666666666667,3.25,5.125,5.375
2023-03-28,6.70833333333333,5.75,4.125,5.08333333333333,4.25,8.95833333333333,6.95833333333333
2023-03-29,7.83333333333333,6.54166666666667,5.58333333333333,5.95833333333333,4.625,10.4166666666667,7.5
2023-03-30,6.33333333333333,5.45833333333333,4.79166666666667,4.83333333333333,3.45833333333333,7.29166666666667,5.79166666666667
2023-03-31,6.79166666666667,5.58333333333333,4.58333333333333,3.66666666666667,2.79166666666667,3.29166666666667,3.45833333333333
2023-04-01,5.75,5.33333333333333,4.45833333333333,4.70833333333333,3.91666666666667,5.95833333333333,5.20833333333333
2023-04-02,3.375,3.33333333333333,3.79166666666667,2.66666666666667,2.5,2.875,5.25
2023-04-03,6.33333333333333,6.375,4.54166666666667,5.08333333333333,4.29166666666667,8,7.33333333333333
2023-04-04,5.70833333333333,6.125,3.70833333333333,5.58333333333333,5,11.6666666666667,9.75
2023-04-05,4.41666666666667,4.16666666666667,4,4.04166666666667,2.875,5.95833333333333,7.20833333333333
2023-04-06,2.95833333333333,3.29166666666667,4.79166666666667,2.39130434782609,2.04166666666667,2.66666666666667,6
2023-04-07,5.375,5.33333333333333,3.45833333333333,4.25,2.95833333333333,5.75,6.5
2023-04-08,6.20833333333333,6.04166666666667,4.375,5.04166666666667,4.375,6.16666666666667,7.375
2023-04-09,6.125,7.25,6.70833333333333,5.125,5.95833333333333,9.45833333333333,10.25
2023-04-10,6.79166666666667,6.79166666666667,5.75,5.125,3.70833333333333,6.875,8.75
2023-04-11,7.22727272727273,6.22727272727273,5.22727272727273,4.27272727272727,4.27272727272727,7.68181818181818,9.72727272727273
2023-04-12,12,9.70833333333333,7.875,6.83333333333333,5.45833333333333,9.16666666666667,12.4583333333333
2023-04-13,3.16666666666667,3.95833333333333,6.29166666666667,3.83333333333333,3.04166666666667,5.625,10.4583333333333
2023-04-14,3.125,4,3.83333333333333,2.91666666666667,1.70833333333333,4.16666666666667,4.83333333333333
2023-04-15,4.08333333333333,5,3.5,3.66666666666667,3.125,6.25,5.95833333333333
2023-04-16,4.70833333333333,4.33333333333333,2.25,2.875,3.04166666666667,7.54166666666667,6
2023-04-17,4.20833333333333,4.79166666666667,3.47916666666667,3.66666666666667,3.20833333333333,3.5,4.75
2023-04-18,4.625,4.04166666666667,5.16666666666667,4.45833333333333,3.70833333333333,4.33333333333333,7.25
2023-04-19,4.08333333333333,4.75,8.54166666666667,5,4.60869565217391,5.04166666666667,9.20833333333333
2023-04-20,5.125,5.41666666666667,8,5.95833333333333,4.66666666666667,5.79166666666667,9.41666666666667
2023-04-21,2.75,4.70833333333333,7.91666666666667,5.125,4.33333333333333,6.20833333333333,8.375
2023-04-22,3.625,2.41666666666667,3.375,3.91666666666667,1.91666666666667,4.375,4.08333333333333
2023-04-23,4.16666666666667,3.29166666666667,2.66666666666667,2.45833333333333,1.70833333333333,6.08333333333333,6.33333333333333
2023-04-24,5.33333333333333,4.33333333333333,4.2125,4.83333333333333,2.5,7.25,8.95833333333333
2023-04-25,4.125,3.54166666666667,3.375,3.25,2.29166666666667,3.79166666666667,6.83333333333333
2023-04-26,4.16666666666667,5.16666666666667,3.58333333333333,3.5,3.25,3.58333333333333,4.875
2023-04-27,3.33333333333333,4.16666666666667,4.33333333333333,2.625,2.95833333333333,4,5.83333333333333
2023-04-28,2.79166666666667,2.875,2.41666666666667,2.41666666666667,1.79166666666667,2.20833333333333,2.66666666666667
2023-04-29,3.625,3.83333333333333,2.375,2.20833333333333,1.79166666666667,3.75,4.16666666666667
2023-04-30,4.33333333333333,5,4.125,4.08333333333333,2.95833333333333,5.45833333333333,5.5
2023-05-01,2.625,2.875,3.95833333333333,2.54166666666667,2.41666666666667,2.83333333333333,5.875
2023-05-02,4.125,4.5,4,2.91304347826087,3.30434782608696,2.79166666666667,4.78260869565217
2023-05-03,7.75,5.54166666666667,4.41666666666667,4.82608695652174,3.91666666666667,6.08333333333333,6.45833333333333
2023-05-04,4.08333333333333,4.83333333333333,6.125,5.54166666666667,5,5.5,12.2083333333333
2023-05-05,3.95833333333333,3.625,4.20833333333333,3.83333333333333,3.375,4.75,8.29166666666667
2023-05-06,3.625,3.29166666666667,2.66666666666667,2.83333333333333,2.25,5.54166666666667,3.79166666666667
2023-05-07,5.66666666666667,5.04166666666667,3.20833333333333,4.375,3.625,7.95833333333333,6
2023-05-08,4.54166666666667,4,3.58333333333333,4.54166666666667,2.91666666666667,7.16666666666667,6.45833333333333
2023-05-09,4.875,5.625,3.70833333333333,3.75,2.66666666666667,7.20833333333333,3.91666666666667
2023-05-10,6.875,7.58333333333333,5.20833333333333,4.79166666666667,3.25,7.04166666666667,7.83333333333333
2023-05-11,6.45833333333333,6.375,4.125,5.70833333333333,2.58333333333333,6.75,5.41666666666667
2023-05-12,3.5,3.25,3.78260869565217,2.41666666666667,2.04347826086957,2.25,2.875
2023-05-13,3.16666666666667,2.625,2.625,3.16666666666667,1.58333333333333,5.5,2.95833333333333
2023-05-14,5.20833333333333,5.16666666666667,4.20833333333333,4.375,3.08333333333333,5.45833333333333,7.08333333333333
2023-05-15,3.625,3.58333333333333,4.20833333333333,2.75,2.34782608695652,3.875,6.8695652173913
2023-05-16,2,2.34782608695652,3.8695652173913,2.30434782608696,1.95833333333333,2.60869565217391,6.8695652173913
2023-05-17,2.58333333333333,2.83333333333333,3.375,2.83333333333333,2,6.125,5.45833333333333
2023-05-18,3.31818181818182,3.63636363636364,3.81818181818182,3.5,2.13636363636364,6.22727272727273,5.63636363636364
2023-05-19,2.45833333333333,2.64583333333333,3.54166666666667,2.75,1.66666666666667,3.79166666666667,5.20833333333333
2023-05-20,1.83333333333333,2.08333333333333,1.91666666666667,1.70833333333333,1.08333333333333,3.58333333333333,2.83333333333333
2023-05-21,2.66666666666667,3.125,2.70833333333333,3.58333333333333,1.625,4.58333333333333,4.70833333333333
2023-05-22,4.45833333333333,4.66666666666667,4.66666666666667,3.125,2.58333333333333,2.91666666666667,5.66666666666667
2023-05-23,3.625,3.45833333333333,4.20833333333333,2.83333333333333,2.08333333333333,3.66666666666667,7.41666666666667
2023-05-24,3.30434782608696,3,4.60869565217391,2.625,2.41666666666667,3.52173913043478,6.78260869565217
2023-05-25,2.86363636363636,3.81739130434783,3.46086956521739,2.86363636363636,2.34782608695652,2.90909090909091,3.63636363636364
2023-05-26,2.58333333333333,3.75,3.45833333333333,2.91666666666667,1.95833333333333,3.08333333333333,3.625
2023-05-27,2.79166666666667,2.58333333333333,2.75,2.75,1.41666666666667,3,5.91666666666667
2023-05-28,3.5,4.125,5.29166666666667,4.04166666666667,2.70833333333333,4.83333333333333,5.70833333333333
2023-05-29,2.41666666666667,3.625,5.125,2.875,2.66666666666667,4.66666666666667,4.45833333333333
2023-05-30,2.16666666666667,3.66666666666667,4.08333333333333,2.625,2.625,4.33333333333333,2.79166666666667
2023-05-31,2.83333333333333,4.58333333333333,4.75,3.125,2.79166666666667,6.66666666666667,4.16666666666667
2023-06-01,2.04545454545455,3.31818181818182,4.57391304347826,3,3.29166666666667,5.72727272727273,3.27272727272727
2023-06-02,2.625,3.29166666666667,4.5,2.875,3.125,4.75,4.20833333333333
2023-06-03,2.16666666666667,2.41666666666667,3.33333333333333,2.375,2.625,5.45833333333333,2.375
2023-06-04,1.83333333333333,2.875,3.70833333333333,2.70833333333333,2.75,4.25,3
2023-06-05,2.29166666666667,2.95833333333333,3.95833333333333,2.875,2.70833333333333,3.54166666666667,2.58333333333333
2023-06-06,2.625,3.41666666666667,4.41666666666667,2.58333333333333,2.91666666666667,3.79166666666667,4.29166666666667
2023-06-07,2.5,3.625,5.125,3.83333333333333,3.625,4.79166666666667,4.625
2023-06-08,3.9047619047619,3.85416666666667,5.525,4.04545454545455,4.30434782608696,4.71428571428571,7.19047619047619
2023-06-09,4.16666666666667,4.54166666666667,5.33333333333333,4.375,4.375,4.08333333333333,8.375
2023-06-10,2.91666666666667,4.16666666666667,3.26086956521739,3.45833333333333,3.20833333333333,3.25,4.66666666666667
2023-06-11,3.16666666666667,4.33333333333333,2.62380952380952,2.875,2.16666666666667,2.25,2.45833333333333
2023-06-12,2.75,2.70833333333333,2.20833333333333,2.25,1.33333333333333,3.25,2.29166666666667
2023-06-13,1.625,2.66666666666667,3.375,2.25,1.875,2.375,3.45833333333333
2023-06-14,2.08333333333333,2.5,4.125,3.125,3.08333333333333,2.54166666666667,4.625
2023-06-15,2.65,2.1952380952381,2.93181818181818,2.1304347826087,1.81818181818182,1.45,5.5
2023-06-16,4.04166666666667,4.70833333333333,2.75,3.375,3.29166666666667,4.04166666666667,5.79166666666667
2023-06-17,3.16666666666667,3.25,4.20833333333333,2.25,2.70833333333333,1.66666666666667,6.29166666666667
2023-06-18,3,3.56521739130435,3.40909090909091,2.52380952380952,2.65217391304348,2.52631578947368,5
2023-06-19,3.66666666666667,2.20833333333333,3.83333333333333,3.45833333333333,2.66666666666667,4,4.20833333333333
2023-06-20,2.5,3.20833333333333,2.41666666666667,3.21739130434783,1.95833333333333,5.45833333333333,3.75
2023-06-21,2.20833333333333,3.5,3.91666666666667,3.125,2.375,3.33333333333333,5.16666666666667
2023-06-22,4.17391304347826,3.04347826086957,3.1304347826087,2.68181818181818,1.86363636363636,4.47826086956522,6.21739130434783
2023-06-23,6.29166666666667,5.66666666666667,4.58333333333333,5.08333333333333,4.29166666666667,9.04166666666667,6.375
2023-06-24,6.70833333333333,6.66666666666667,4.95833333333333,5.91666666666667,4.79166666666667,10.6666666666667,7.41666666666667
2023-06-25,5.40909090909091,6.6,4.02916666666667,4.25,3.20833333333333,7.36363636363636,8.13636363636364
2023-06-26,4.79166666666667,5.70833333333333,4.45833333333333,3.91666666666667,3.16666666666667,7.16666666666667,7.75
2023-06-27,5.91666666666667,6.20833333333333,4.5,5.08333333333333,3.75,8.54166666666667,7.79166666666667
2023-06-28,5.08333333333333,4.25,4.25,3.58333333333333,2.29166666666667,4.375,6.29166666666667
2023-06-29,5.1304347826087,5.47826086956522,4.08695652173913,3.77272727272727,2.54166666666667,6.30434782608696,7.56521739130435
2023-06-30,8,7.35833333333333,5.47083333333333,4.83333333333333,3.16666666666667,6.68181818181818,8.36363636363636
2023-07-01,6.79166666666667,7.70833333333333,8.45833333333333,5.58333333333333,3.41666666666667,7.375,11.4166666666667
2023-07-02,6.83333333333333,6.58333333333333,5.75,5.33333333333333,2.83333333333333,6.45833333333333,9.91666666666667
2023-07-03,6.79166666666667,7.16666666666667,5.04166666666667,4.41666666666667,2.66666666666667,5.16666666666667,10.0833333333333
2023-07-04,5.375,5.33333333333333,4.75,3.05,2.66666666666667,4.79166666666667,6.125
2023-07-05,5.54166666666667,5.5,4.625,3.8695652173913,2.375,5.70833333333333,6.5
2023-07-06,6.61904761904762,6.19565217391304,5.84347826086957,4.86363636363636,5.1304347826087,7.23809523809524,7.85714285714286
2023-07-07,7.82608695652174,8.2,5.25416666666667,5.625,5.78260869565217,7.21739130434783,8.82608695652174
2023-07-08,7.20833333333333,7.75,5.875,5.58333333333333,5.41666666666667,9.66666666666667,8.41666666666667
2023-07-09,3.625,3.54166666666667,3.875,3.25,2.54166666666667,3.16666666666667,4.33333333333333
2023-07-10,2.54166666666667,2.70833333333333,3.04166666666667,2.41666666666667,2.54166666666667,3,4.5
2023-07-11,4.70833333333333,4.79166666666667,4,3.5,2.58333333333333,4.875,6.45833333333333
2023-07-12,4.91666666666667,5.16666666666667,5.95833333333333,4.375,2.625,5.25,7.125
2023-07-13,3.91304347826087,4.00416666666667,3.13333333333333,2.69565217391304,2.04545454545455,2.8695652173913,6.17391304347826
2023-07-14,4.58333333333333,5.375,5.79166666666667,3.66666666666667,3.75,5.54166666666667,8.04166666666667
2023-07-15,6.58333333333333,7.5,6.95833333333333,5.79166666666667,4.79166666666667,8.75,6.79166666666667
2023-07-16,5.5,5.54166666666667,5.33333333333333,4.45833333333333,2.66666666666667,5.29166666666667,9.875
2023-07-17,4.79166666666667,4.25,3.625,2.125,1.70833333333333,2.66666666666667,5.25
2023-07-18,2.9047619047619,3.95833333333333,3.08333333333333,2.95833333333333,1.91666666666667,3.79166666666667,3.41666666666667
2023-07-19,2.5625,3.75,3.54166666666667,2.70833333333333,2.29166666666667,3.70833333333333,4.45833333333333
2023-07-20,3.22727272727273,3.625,3.45833333333333,2.43478260869565,2.21739130434783,4.04166666666667,5.375
2023-07-21,4.54166666666667,4.5,4.54166666666667,3.41666666666667,2.5,5.45833333333333,4.45833333333333
2023-07-22,4.54166666666667,4.875,3.41666666666667,2.625,2.41666666666667,2.66666666666667,6.625
2023-07-23,4.58333333333333,5.375,5.75,4,2.45833333333333,7.08333333333333,9.41666666666667
2023-07-24,3.83333333333333,4.5,3.16666666666667,3.79166666666667,2.21739130434783,4.83333333333333,7.08333333333333
2023-07-25,2.82608695652174,2.06666666666667,3.44166666666667,2.08333333333333,1.60869565217391,4.17391304347826,5.91304347826087
2023-07-26,5.58333333333333,5.125,3.25,3.875,3.04166666666667,6.79166666666667,4.91666666666667
2023-07-27,3.34782608695652,4.72727272727273,5.08695652173913,3.22727272727273,2.22727272727273,5.21739130434783,5.91304347826087
2023-07-28,5.79166666666667,5.79166666666667,4.375,4.33333333333333,3.41666666666667,8.91666666666667,6.16666666666667
2023-07-29,7.33333333333333,8.08333333333333,5.66666666666667,5.625,4.41666666666667,8.79166666666667,10.2916666666667
2023-07-30,5.83333333333333,6,4.375,4.70833333333333,3.66666666666667,7.04166666666667,8.16666666666667
2023-07-31,5.66666666666667,7.25,5.625,5.45833333333333,3.25,7.5,10.2916666666667
2023-08-01,4.66666666666667,4.54166666666667,5.16666666666667,3.75,2.70833333333333,3.79166666666667,7.54166666666667
2023-08-02,5.91304347826087,5.16666666666667,6.92083333333333,4.83333333333333,3.75,7.30434782608696,9.47826086956522
2023-08-03,5.83333333333333,5.20833333333333,6.54166666666667,5.04166666666667,3.875,6.125,10.375
2023-08-04,3.66666666666667,3.41666666666667,4.5,3,2.45833333333333,4.04166666666667,5.5
2023-08-05,6.5,7.16666666666667,6.70833333333333,4.58333333333333,4.125,4.66666666666667,6.125
2023-08-06,3.54166666666667,4.04166666666667,4.625,3.875,2.04166666666667,4,5.66666666666667
2023-08-07,2.52380952380952,3.38095238095238,3.27272727272727,2.61904761904762,1.95238095238095,2.80952380952381,5.95238095238095
2023-08-08,1.875,2.16666666666667,2.16666666666667,1.04166666666667,1.16666666666667,2,4.25
2023-08-09,3.875,3.375,2.375,2.83333333333333,1.91666666666667,4.75,3.58333333333333
2023-08-10,6.16666666666667,5.75,4.41666666666667,4.5,4.26086956521739,7,6
2023-08-11,7.83333333333333,6.58333333333333,5.79166666666667,6.29166666666667,4.66666666666667,10.9583333333333,7.54166666666667
2023-08-12,6.58333333333333,8.33333333333333,5.625,5.29166666666667,4.625,8.54166666666667,8.04166666666667
2023-08-13,3.5,5.04166666666667,4.04166666666667,3.70833333333333,3.29166666666667,7.125,8.33333333333333
2023-08-14,3,3.375,3.83333333333333,2.79166666666667,1.95833333333333,3.70833333333333,4.91666666666667
2023-08-15,2.83333333333333,2.83333333333333,4.33333333333333,2.20833333333333,2.08333333333333,2.625,5.79166666666667
2023-08-16,2.04166666666667,2.04166666666667,3.29166666666667,1.58333333333333,1.875,2.375,4
2023-08-17,5.1304347826087,4.92272727272727,3.77272727272727,4.58333333333333,3.85714285714286,6.04545454545455,8.1304347826087
2023-08-18,5.54166666666667,6.125,6.625,6.41666666666667,5.20833333333333,6.54166666666667,13.7916666666667
2023-08-19,7.91666666666667,7.875,7.54166666666667,5.20833333333333,5.125,8.875,12.75
2023-08-20,7.08333333333333,6.25,5.08333333333333,5.75,3.95833333333333,11.25,7.75
2023-08-21,6.66666666666667,6.08333333333333,5.91666666666667,6.75,4.66666666666667,11.8333333333333,9.95833333333333
2023-08-22,3.54166666666667,5.5,4.45833333333333,3.45833333333333,3.375,6.04166666666667,7.625
2023-08-23,2.41666666666667,3.33333333333333,2.58333333333333,3.04166666666667,2.33333333333333,5.91666666666667,5.54166666666667
2023-08-24,3.33333333333333,3.35,5.28181818181818,3.04347826086957,1.85714285714286,4.42857142857143,7.85714285714286
2023-08-25,4.56521739130435,4.34782608695652,4.30434782608696,3.54166666666667,1.95652173913043,5,8.73913043478261
2023-08-26,5.125,4.54166666666667,5.66666666666667,4.41666666666667,3.33333333333333,5.75,10.4166666666667
2023-08-27,4.73913043478261,4.8695652173913,6.04347826086957,3.78260869565217,3.08695652173913,5.39130434782609,6.39130434782609
2023-08-28,2.91666666666667,3.41666666666667,4.58333333333333,2.58333333333333,2,4.16666666666667,6.41666666666667
2023-08-29,4.04166666666667,4.41666666666667,5.5,3,2.66666666666667,5,8.75
2023-08-30,2.66666666666667,2.83333333333333,4.08333333333333,2.04166666666667,1.875,3,4.75
2023-08-31,3.91304347826087,4.21739130434783,3.56521739130435,2.91666666666667,2.34782608695652,4.34782608695652,6.30434782608696
2023-09-01,1.95833333333333,2.16666666666667,2.875,1.91666666666667,1.125,3,5.25
2023-09-02,1.91666666666667,1.58333333333333,2.33333333333333,1.91666666666667,1.54166666666667,4.04166666666667,4.25
2023-09-03,1.91666666666667,1.75,2.625,3.79166666666667,1.54166666666667,7.29166666666667,6.625
2023-09-04,3.29166666666667,2.70833333333333,2.70833333333333,2.25,1.91666666666667,3.625,3.375
2023-09-05,4.39130434782609,3.69565217391304,4.17391304347826,4.04347826086957,3.1304347826087,4.08695652173913,5.91304347826087
2023-09-06,5.08695652173913,4.41666666666667,2.58333333333333,3.25,2.625,3.91304347826087,5.20833333333333
2023-09-07,3.21739130434783,3.16363636363636,3.30434782608696,2.82608695652174,2.31818181818182,3.90909090909091,5.13636363636364
2023-09-08,2.29166666666667,2.20833333333333,2.125,2.21739130434783,1.27272727272727,3.5,2.75
2023-09-09,3.04166666666667,2.58333333333333,2.5,2.33333333333333,1.66666666666667,4.20833333333333,4.875
2023-09-10,1.83333333333333,2.16666666666667,2.33333333333333,2,1.83333333333333,2.45833333333333,2.83333333333333
2023-09-11,3.875,3.58333333333333,3.08333333333333,2.54166666666667,1.5,3.70833333333333,6.04166666666667
2023-09-12,2.54166666666667,3.04166666666667,4.45833333333333,1.91666666666667,2.125,2.375,4
2023-09-13,3.95833333333333,4.41666666666667,3.33333333333333,3.20833333333333,2.625,7.125,8.04166666666667
2023-09-14,1.36363636363636,2.22727272727273,2.72727272727273,1.95,1.9047619047619,3,7.36363636363636
2023-09-15,3.75,2.70833333333333,4.625,2.20833333333333,1.83333333333333,2.91666666666667,4.04166666666667
2023-09-16,6.33333333333333,4.91666666666667,6.375,4.16666666666667,3.04166666666667,6.25,7.25
2023-09-17,2.75,2.375,3.375,1.875,1.95833333333333,2.125,5.69565217391304
2023-09-18,6.70833333333333,5.91666666666667,6.66666666666667,4.04166666666667,3.125,6.91666666666667,9.08333333333333
2023-09-19,10.3125,9.6875,6.5,4,4.93333333333333,5.5625,8.5
2023-09-20,6.66666666666667,7.16666666666667,5.95833333333333,5.17391304347826,4.52173913043478,7.29166666666667,10.2916666666667
2023-09-21,3.04166666666667,3.25,4.04166666666667,2.91666666666667,1.91666666666667,5,8.75
2023-09-22,4.16666666666667,3.83333333333333,6.33333333333333,4.04166666666667,3.125,5.29166666666667,12.375
2023-09-23,5.70833333333333,5.08333333333333,4.875,3.375,3.70833333333333,6.66666666666667,7.16666666666667
2023-09-24,7.04166666666667,5.91666666666667,5.375,5.41666666666667,4.625,9.25,9.08333333333333
2023-09-25,8,7.83333333333333,5.95833333333333,6.79166666666667,5.08333333333333,12.6666666666667,9.875
2023-09-26,4.70833333333333,5.54166666666667,4.58333333333333,4.33333333333333,4.08333333333333,7.625,9.08333333333333
2023-09-27,9.95833333333333,8.91666666666667,7.66666666666667,5.79166666666667,5.58333333333333,6.20833333333333,8.625
2023-09-28,5.85,5.95,5.2,4.95238095238095,4.35,10.65,11.45
2023-09-29,4.08695652173913,5.08333333333333,4.26086956521739,3.33333333333333,2.875,6.75,11.3913043478261
2023-09-30,6.25,4.95833333333333,3.625,5.04347826086957,2.91666666666667,6.66666666666667,7.20833333333333
2023-10-01,4.66666666666667,4.25,3.66666666666667,4.83333333333333,2.54166666666667,8.91666666666667,7.91666666666667
2023-10-02,3.875,3.25,2.66666666666667,3.5,2.45833333333333,8,7.33333333333333
2023-10-03,6.43478260869565,5.925,5.25416666666667,4.21739130434783,3.30434782608696,7.78260869565217,9.73913043478261
2023-10-04,6.73913043478261,5.26086956521739,5.1304347826087,4.69565217391304,4.39130434782609,9.34782608695652,7.82608695652174
2023-10-05,8.52380952380952,5.7304347826087,6.21304347826087,5.80952380952381,4.68181818181818,10.3333333333333,8.52380952380952
2023-10-06,6.25,4.16666666666667,6.125,5.875,4.45833333333333,9.70833333333333,6.95833333333333
2023-10-07,4.66666666666667,3.5,3.70833333333333,4.625,2.29166666666667,8.375,7.58333333333333
2023-10-08,2.58333333333333,2.875,2.875,2.375,1.29166666666667,6.04166666666667,5.58333333333333
2023-10-09,2.25,1.41666666666667,2.16666666666667,2.5,1.20833333333333,5.125,4.25
2023-10-10,3.95833333333333,5.125,4.25,4.5,3.375,8.20833333333333,8.58333333333333
2023-10-11,3.625,3.5,3.625,2.41666666666667,1.95833333333333,3.125,8.45833333333333
2023-10-12,1.21739130434783,1.79583333333333,2.04545454545455,1.27272727272727,1.04347826086957,3.1304347826087,6.25
2023-10-13,6.04166666666667,4.58333333333333,5.875,3.58333333333333,2.70833333333333,6.08333333333333,11.2083333333333
2023-10-14,4.79166666666667,3.79166666666667,5.875,3.29166666666667,2.45833333333333,5.79166666666667,9.54166666666667
2023-10-15,2.54166666666667,1.70833333333333,2.75,1.25,0.958333333333333,2.08333333333333,4.08333333333333
2023-10-16,4.54166666666667,3.875,3.125,3,1.95833333333333,2.70833333333333,3.33333333333333
2023-10-17,6.56521739130435,5.43478260869565,5.91304347826087,5.04545454545455,4.04347826086957,4.39130434782609,8.65217391304348
2023-10-18,5.5,6.125,6.91666666666667,6.75,5,5.54166666666667,15.3333333333333
2023-10-19,3.5,2.58333333333333,4,2.91666666666667,2.70833333333333,2.83333333333333,12.625
2023-10-20,6.95833333333333,2.95833333333333,7.08333333333333,4.20833333333333,3.5,4.375,17.5
2023-10-21,2,3.29166666666667,5.25,2.45833333333333,2.375,3.08333333333333,7.875
2023-10-22,3.125,3.16666666666667,3.04166666666667,1.95833333333333,1.54166666666667,2.66666666666667,3.625
2023-10-23,2.75,3.33333333333333,5.04166666666667,3.875,3.91666666666667,3.875,9.41666666666667
2023-10-24,1.625,1.875,3.33333333333333,2.83333333333333,2.29166666666667,2.54166666666667,8.54166666666667
2023-10-25,4.375,3.91666666666667,3.125,4.125,2.41666666666667,4.45833333333333,6.375
2023-10-26,3.95833333333333,3.625,2.8125,3.04166666666667,2.41666666666667,4.125,7.25
2023-10-27,3.33333333333333,4.33333333333333,3.08333333333333,3.66666666666667,2.625,3.83333333333333,6.875
2023-10-28,3.70833333333333,4.08333333333333,4.75,3.75,2.875,4.83333333333333,12.6086956521739
2023-10-29,1.95833333333333,1.54166666666667,2.9375,2.75,1.625,3,14.375
2023-10-30,1.95833333333333,3.20833333333333,2.16666666666667,3.16666666666667,1.70833333333333,3.66666666666667,15.9583333333333
2023-10-31,4.375,3.66666666666667,3.75,4.04166666666667,2.16666666666667,5.08333333333333,14.2916666666667
2023-11-01,6.20833333333333,5.16666666666667,4.125,4,3.625,6.625,13.0416666666667
2023-11-02,9.16666666666667,5.08333333333333,4.875,2.79166666666667,1.79166666666667,6.45833333333333,4.375
2023-11-03,5.625,4,5.04166666666667,3.16666666666667,2.33333333333333,3.875,7.33333333333333
2023-11-04,5.58333333333333,5.625,4.16666666666667,3.33333333333333,2.69565217391304,4.79166666666667,3.125
2023-11-05,7.125,3.83333333333333,4.58333333333333,3.33333333333333,2.375,6.29166666666667,5.58333333333333
2023-11-06,8.2,4.95,5.35,4.55,3.25,7.25,8.55
2023-11-07,5.66666666666667,3.83333333333333,5.375,3.375,2.70833333333333,5.75,7.125
2023-11-08,7.75,6.33333333333333,5.16666666666667,5.29166666666667,4.5,9.83333333333333,11.4583333333333
2023-11-09,11.2083333333333,6.95833333333333,5.08333333333333,3.70833333333333,3.91666666666667,7.20833333333333,6.91666666666667
2023-11-10,6.1304347826087,4.8695652173913,5.47826086956522,4.04545454545455,2.65217391304348,6.65217391304348,5.8695652173913
2023-11-11,4.95833333333333,3.625,3.75,2.875,1.75,3.16666666666667,5.625
2023-11-12,6,4.58333333333333,4.41666666666667,4.875,3.29166666666667,6.08333333333333,9.29166666666667
2023-11-13,9,8.125,8.16666666666667,5.45833333333333,5.41666666666667,6.79166666666667,9.45833333333333
2023-11-14,7.08695652173913,6.04347826086957,5.47826086956522,4.95652173913043,3.73913043478261,7.82608695652174,7.82608695652174
2023-11-15,4.04166666666667,3.58333333333333,5.08333333333333,2.83333333333333,2,4.875,9.66666666666667
2023-11-16,4.58333333333333,3.625,2.5,2.875,1.91666666666667,5.625,5.625
2023-11-17,6,4.54166666666667,4.75,4.04166666666667,3.45833333333333,5.91666666666667,5.95833333333333
2023-11-18,9.625,6.83333333333333,5,6.58333333333333,4.625,10.5833333333333,8.91666666666667
2023-11-19,11.1666666666667,8.5,6.08333333333333,4.79166666666667,4.45833333333333,7.41666666666667,7.54166666666667
2023-11-20,8.39130434782609,5.16666666666667,6.95833333333333,5.33333333333333,3.66666666666667,7.66666666666667,12.1666666666667
2023-11-21,2.95833333333333,2.66666666666667,4.45833333333333,2.625,1.79166666666667,5,6.375
2023-11-22,4.16666666666667,5.41666666666667,6.125,4.875,3.45833333333333,9.41666666666667,12.9166666666667
2023-11-23,4,4.58333333333333,7.66666666666667,5.04166666666667,4.04166666666667,7,13.8333333333333
2023-11-24,1.66666666666667,2.70833333333333,4.375,2.125,1.875,2.70833333333333,8.33333333333333
2023-11-25,3.33333333333333,3.79166666666667,1.875,2.66666666666667,0.958333333333333,3.70833333333333,3.70833333333333
2023-11-26,3.5,3.33333333333333,2.95833333333333,2.41666666666667,2.20833333333333,4.66666666666667,4.41666666666667
2023-11-27,3.95833333333333,3.33333333333333,5.75,2.875,2.83333333333333,4.875,8.375
2023-11-28,1.66666666666667,1.33333333333333,3.375,1.5,0.958333333333333,2.25,3.45833333333333
2023-11-29,3.41666666666667,3,3.75,2.58333333333333,1.29166666666667,3,6.95833333333333
2023-11-30,4.375,3.91666666666667,5.45833333333333,3,2.45833333333333,2.04166666666667,6.625
2023-12-01,1.29166666666667,1.66666666666667,2.91666666666667,1,1.20833333333333,1.45833333333333,3.66666666666667
2023-12-02,1.79166666666667,2.20833333333333,2.33333333333333,1.33333333333333,1.16666666666667,1.79166666666667,4.95833333333333
2023-12-03,3.79166666666667,3.20833333333333,3.875,2.75,1.79166666666667,2.04166666666667,4.70833333333333
2023-12-04,5.16666666666667,4.125,7.75,3.29166666666667,3.70833333333333,5,9.16666666666667
2023-12-05,3.33333333333333,2,4.75,2.20833333333333,1.875,2.91666666666667,5.83333333333333
2023-12-06,7.33333333333333,7.16666666666667,7.04166666666667,6.33333333333333,5.20833333333333,9.5,10.375
2023-12-07,7.54166666666667,5.79166666666667,6.83333333333333,5.25,4.33333333333333,7.54166666666667,10.5
2023-12-08,8.125,8.04166666666667,6.41666666666667,6.58333333333333,5.70833333333333,10.4583333333333,8.54166666666667
2023-12-09,8.5,8.95833333333333,8.58333333333333,7.70833333333333,5.16666666666667,7.20833333333333,10.1666666666667
2023-12-10,9.5,8.75,6.83333333333333,5.375,5.20833333333333,6.625,6
2023-12-11,4.41666666666667,3.79166666666667,5.16666666666667,3.25,2.95833333333333,3.66666666666667,6
2023-12-12,4.95833333333333,2.70833333333333,3.69583333333333,2.70833333333333,1.91666666666667,5.58333333333333,9.95833333333333
2023-12-13,5.08333333333333,3.91666666666667,4.54166666666667,3.20833333333333,2.5,5.875,6.25
2023-12-14,4.54166666666667,3.91666666666667,4,3.70833333333333,2.5,6.25,9.33333333333333
2023-12-15,4.25,3.83333333333333,4.29166666666667,4.70833333333333,3.45833333333333,9.375,9.875
2023-12-16,6.70833333333333,4.20833333333333,4.83333333333333,7.58333333333333,3.66666666666667,12.9583333333333,11.2916666666667
2023-12-17,8.04166666666667,6.16666666666667,7.33333333333333,6.79166666666667,5.95833333333333,12.2083333333333,10.5833333333333
2023-12-18,3.58333333333333,3.45833333333333,4.83333333333333,3.5,3.08333333333333,4.66666666666667,7.20833333333333
2023-12-19,6.08333333333333,4.83333333333333,5.625,4.08333333333333,2.875,7.20833333333333,11.9166666666667
2023-12-20,9.5,9.5,8.83333333333333,7.79166666666667,5.375,8.83333333333333,14.2083333333333
2023-12-21,11.125,10.4583333333333,12.2083333333333,9.83333333333333,6.75,10.4166666666667,15.3333333333333
2023-12-22,8.91666666666667,8.70833333333333,10.4166666666667,8.66666666666667,5.66666666666667,9.16666666666667,14.125
2023-12-23,8.54166666666667,9,8.125,6.70833333333333,5.375,11.0416666666667,14.1666666666667
2023-12-24,7.5,8.79166666666667,8.58333333333333,6.58333333333333,4.95833333333333,8.625,13.0833333333333
2023-12-25,7.375,6.625,5.54166666666667,5.16666666666667,4.45833333333333,9.25,9.20833333333333
2023-12-26,4.95833333333333,4.79166666666667,4.79166666666667,3.70833333333333,2.58333333333333,4.16666666666667,7.41666666666667
2023-12-27,8.75,7.91666666666667,7.25,4.625,5.75,7.125,12.5416666666667
2023-12-28,10.625,10.125,7.45833333333333,6.875,6.08333333333333,10.9583333333333,14.375
2023-12-29,5.375,5.79166666666667,6.25,5.125,4.29166666666667,7.85,7.95833333333333
2023-12-30,11.0833333333333,7.79166666666667,5.25,6.125,5.58333333333333,9.16666666666667,9.91666666666667
2023-12-31,12.5833333333333,8.375,8.04166666666667,6.33333333333333,5.125,8.58333333333333,6.83333333333333
2024-01-01,6.25,5.62916666666667,5.58333333333333,4.29166666666667,3.58333333333333,6.29166666666667,9.70833333333333
2024-01-02,5.66666666666667,5.08333333333333,4.125,3.66666666666667,3.16666666666667,6.08333333333333,8.20833333333333
2024-01-03,6.83333333333333,5.08333333333333,3.91666666666667,3.04166666666667,2.58333333333333,3.58333333333333,7.16666666666667
2024-01-04,3.5,3.54166666666667,3.875,3.04166666666667,2.75,4.16666666666667,5.79166666666667
2024-01-05,3.125,2.95833333333333,5.75,2.58333333333333,2.70833333333333,4.91666666666667,8.29166666666667
2024-01-06,1.08333333333333,1.08333333333333,4.54166666666667,1.91666666666667,1.70833333333333,1.875,5.91666666666667
2024-01-07,1.83333333333333,1.08333333333333,2.75,1.125,0.791666666666667,1.16666666666667,2.41666666666667
2024-01-08,4.58333333333333,2.29166666666667,5.33333333333333,2.625,2.41666666666667,3.125,6.04166666666667
2024-01-09,4.45833333333333,3.875,8.58333333333333,4.125,3.66666666666667,3.20833333333333,8.375
2024-01-10,2.41666666666667,3.58333333333333,6.16666666666667,3,2.33333333333333,2.29166666666667,6.41666666666667
2024-01-11,1.625,3.95833333333333,4.29166666666667,3.16666666666667,2.625,2,5.20833333333333
2024-01-12,2.125,2.41666666666667,3.45833333333333,1.625,1.70833333333333,2.5,3.625
2024-01-13,1.70833333333333,0.791666666666667,3.45833333333333,1.45833333333333,1.04166666666667,2.125,6
2024-01-14,2.5,1.875,4.625,2,1.91666666666667,4.125,10.1666666666667
2024-01-15,1.91666666666667,1.45833333333333,4.52173913043478,1.75,1.70833333333333,4.16666666666667,8.33333333333333
2024-01-16,1.70833333333333,2.04166666666667,4.70833333333333,3.54166666666667,3.29166666666667,6.08333333333333,7.29166666666667
2024-01-17,2.08333333333333,2.125,3.95833333333333,2.08333333333333,1.79166666666667,3.20833333333333,5.58333333333333
2024-01-18,1.54166666666667,1,4.70833333333333,2.45833333333333,1.75,3.375,7.79166666666667
2024-01-19,6.08333333333333,4.625,5.04166666666667,4.41666666666667,3.54166666666667,10.5833333333333,10.75
2024-01-20,8.16666666666667,6.70833333333333,8.16666666666667,6.16666666666667,5.83333333333333,11.7916666666667,11.5416666666667
2024-01-21,13.2083333333333,10.6666666666667,9.5,9.875,7.20833333333333,14.9166666666667,13.7916666666667
2024-01-22,9.70833333333333,8.66666666666667,7.83333333333333,8.25,4.75,10.5416666666667,16.2083333333333
2024-01-23,12.0434782608696,11.3166666666667,7.31666666666667,8.95652173913044,7.30434782608696,13.9130434782609,13.7826086956522
2024-01-24,5.29166666666667,6,5.66666666666667,5.125,3.66666666666667,7.45833333333333,11.4583333333333
2024-01-25,9.45833333333333,6.25,6.45833333333333,6.625,5,11.5,9.41666666666667
2024-01-26,7.66666666666667,6.04166666666667,6.25,6.125,4.45833333333333,10.5,11.8333333333333
2024-01-27,6.45833333333333,6.29166666666667,5.58333333333333,6.33333333333333,5.125,12.1666666666667,10.4166666666667
2024-01-28,7.04166666666667,7.45833333333333,6.91666666666667,6.625,5.41666666666667,11.875,12.0833333333333
2024-01-29,4.20833333333333,3,4.66666666666667,2.20833333333333,1.79166666666667,1.33333333333333,3.45833333333333
2024-01-30,2.95833333333333,3.04166666666667,4.16666666666667,2.70833333333333,2.33333333333333,7.5,6.95833333333333
2024-01-31,6.875,5.91666666666667,7.04166666666667,6.125,4.75,12.2083333333333,13.6666666666667
2024-02-01,3.16666666666667,2.41666666666667,4.66666666666667,4.5,3.08333333333333,8.41666666666667,10.2083333333333
2024-02-02,6.5,6.625,5.75,4.75,4.875,9.70833333333333,12.5833333333333
2024-02-03,5.125,3.29166666666667,5.45833333333333,4.16666666666667,2.95833333333333,5.91666666666667,10.0833333333333
2024-02-04,6.04166666666667,8.04166666666667,7.16666666666667,6.54166666666667,5.125,10.1666666666667,13.4166666666667
2024-02-05,6.70833333333333,6.54166666666667,6.91666666666667,5.91666666666667,5.91666666666667,10.875,14.0416666666667
2024-02-06,7.20833333333333,5.79166666666667,4.54166666666667,3.625,3.16666666666667,4.54166666666667,7.875
2024-02-07,3.625,2.375,2.83333333333333,2.08333333333333,1.29166666666667,3.41666666666667,4.75
2024-02-08,5.20833333333333,3.91666666666667,8.20833333333333,6.66666666666667,5.33333333333333,7.75,15.7083333333333
2024-02-09,4.58333333333333,3,5.16666666666667,5.66666666666667,3.95833333333333,4.79166666666667,16.3333333333333
2024-02-10,5.625,4.41666666666667,2.91666666666667,2.83333333333333,1.91666666666667,2.25,6.54166666666667
2024-02-11,5.875,4.45833333333333,4.625,3.75,2.29166666666667,6.45833333333333,7.70833333333333
2024-02-12,5.16666666666667,5.29166666666667,4.875,4.25,4,7.875,11.25
2024-02-13,3.625,3.29166666666667,2.91666666666667,2.29166666666667,2.125,2.83333333333333,6.66666666666667
2024-02-14,6.5,3.75,3.33333333333333,3.45833333333333,3.33333333333333,4.375,4.68421052631579
2024-02-15,4.04347826086957,2.9,3.60833333333333,3.65,2.25,5.08695652173913,4.56521739130435
2024-02-16,4.58333333333333,4.95833333333333,3.58333333333333,3.16666666666667,2.75,3.875,2.625
2024-02-17,4.54166666666667,3.66666666666667,2.625,3.95833333333333,3,7.08333333333333,6.875
2024-02-18,4.375,3.66666666666667,4.70833333333333,3.625,2.79166666666667,6.16666666666667,6.66666666666667
2024-02-19,5.29166666666667,4.66666666666667,5.25,5.70833333333333,3.16666666666667,7.79166666666667,8.79166666666667
2024-02-20,5,4.54166666666667,4.91666666666667,5.875,3.875,8.375,9.41666666666667
2024-02-21,8.29166666666667,6.5,5.91666666666667,5.29166666666667,4.875,8.625,8.79166666666667
2024-02-22,8.5,4.91666666666667,5.75,3.66666666666667,3.75,7.45833333333333,9.83333333333333
2024-02-23,8.75,5.08333333333333,5.16666666666667,3.45833333333333,2.95833333333333,5.625,7.91666666666667
2024-02-24,4.95833333333333,3.66666666666667,3.20833333333333,2.75,1.41666666666667,3.45833333333333,3.91666666666667
2024-02-25,7.66666666666667,6.29166666666667,5.875,4.70833333333333,3.66666666666667,5.45833333333333,4.66666666666667
2024-02-26,4.625,3.875,4.66666666666667,2.95833333333333,2.83333333333333,6.04166666666667,7.5
2024-02-27,4.58333333333333,5.16666666666667,5.04166666666667,4.95833333333333,3.79166666666667,7.5,9.41666666666667
2024-02-28,7.04347826086957,5.73913043478261,4.21739130434783,5.1304347826087,4.11764705882353,9.65217391304348,8.73913043478261
2024-02-29,7.625,6,4.41666666666667,4.25,3.95833333333333,8.58333333333333,10.875
2024-03-01,8.17391304347826,5.26086956521739,7.60869565217391,4.17391304347826,3.69565217391304,6.26086956521739,10.2608695652174
2024-03-02,6.91666666666667,5.875,6.41666666666667,5.25,3.70833333333333,9.125,9.54166666666667
2024-03-03,4.45833333333333,3.625,3.16666666666667,3.25,1.70833333333333,4.95833333333333,3.79166666666667
2024-03-04,9.33333333333333,7.66666666666667,6.10416666666667,6.625,5.20833333333333,6.66666666666667,9.91666666666667
2024-03-05,8.33333333333333,8.16666666666667,5.58333333333333,5.54166666666667,4.79166666666667,7.79166666666667,9.29166666666667
2024-03-06,6.625,6.70833333333333,5.625,6.20833333333333,4.54166666666667,9,9.41666666666667
2024-03-07,6.8695652173913,6.34782608695652,6.8695652173913,6.1304347826087,4.91304347826087,6.78260869565217,9.08695652173913
2024-03-08,6.70833333333333,6.75,7.54166666666667,6.66666666666667,4.95833333333333,6.75,12.3333333333333
2024-03-09,5.70833333333333,6.79166666666667,9.45833333333333,6.29166666666667,4.95833333333333,6.75,13.4166666666667
2024-03-10,3.29166666666667,3.95833333333333,6.16666666666667,3.16666666666667,3.16666666666667,2.91666666666667,10.75
2024-03-11,4.54166666666667,3.375,2.875,2.29166666666667,2.04166666666667,3.25,5.54166666666667
2024-03-12,8.08695652173913,6.47826086956522,4.78260869565217,4.65217391304348,4,6.26086956521739,6.65217391304348
2024-03-13,4.45833333333333,3.75,5.58333333333333,3.79166666666667,3.41666666666667,5.75,9.04166666666667
2024-03-14,7.58333333333333,5.33333333333333,5.41666666666667,3.79166666666667,3.83333333333333,3.58333333333333,5.70833333333333
2024-03-15,2.75,3.875,5.79166666666667,3.58333333333333,3.41666666666667,4.125,8.375
2024-03-16,6,5.16666666666667,4.375,4.70833333333333,3.45833333333333,7.33333333333333,7.66666666666667
2024-03-17,6.20833333333333,5.125,3.625,4.29166666666667,2.83333333333333,7.125,5.04166666666667
2024-03-18,7.58333333333333,6.58333333333333,5.20833333333333,6.29166666666667,5.08333333333333,11.1666666666667,9.20833333333333
2024-03-19,2.47826086956522,3.08695652173913,3.52173913043478,2.26086956521739,2.52173913043478,3.43478260869565,5.78260869565217
2024-03-20,3.45833333333333,3.33333333333333,2.5,2.625,2.29166666666667,4.41666666666667,3.04166666666667
2024-03-21,5.91666666666667,5.41666666666667,4.91666666666667,5.875,4.125,10.7083333333333,11.4166666666667
2024-03-22,6.95833333333333,6,7.70833333333333,5.5,3.625,8.70833333333333,13.25
2024-03-23,8.08333333333333,7.66666666666667,9,6.29166666666667,4.58333333333333,9.41666666666667,12.75
2024-03-24,4.125,3.95833333333333,5.5,3.625,3.25,3.95833333333333,6.70833333333333
2024-03-25,4.08333333333333,4.33333333333333,5.83333333333333,3.5,3.95833333333333,5.54166666666667,13.3333333333333
2024-03-26,1.9375,3.74705882352941,5.1,5.4375,3.29411764705882,8,9.6875
2024-03-27,4.5,6.64285714285714,5.2,5.4,5,6.64285714285714,14.8571428571429
2024-03-28,NA,NA,NA,NA,NA,NA,NA
2024-03-29,NA,NA,NA,NA,NA,NA,NA
2024-03-30,NA,NA,NA,NA,NA,NA,NA
2024-03-31,NA,NA,NA,NA,NA,NA,NA
2024-04-01,NA,NA,NA,NA,NA,NA,NA
2024-04-02,NA,1.9375,4.0875,2,NA,NA,NA
2024-04-03,2.75,2.79166666666667,5.16666666666667,2.04166666666667,2.20833333333333,2.66666666666667,6.70833333333333
2024-04-04,3.83333333333333,4.25,4.75,3.91666666666667,3.08333333333333,3.875,10.5416666666667
2024-04-05,9.54166666666667,7.95833333333333,7.04166666666667,6.5,5.875,9.83333333333333,9.58333333333333
2024-04-06,12.125,11.9583333333333,9.95833333333333,10.7916666666667,8.66666666666667,15.5,13.75
2024-04-07,8.125,8.625,7.66666666666667,8.91666666666667,6.625,14.25,14.4583333333333
2024-04-08,6.125,3.91666666666667,4.58333333333333,2.33333333333333,2.54166666666667,4.70833333333333,4.83333333333333
2024-04-09,6.125,6.83333333333333,8.83333333333333,4.91666666666667,4.375,6.58333333333333,10.5416666666667
2024-04-10,7.83333333333333,6.875,5.04166666666667,6.25,5.04166666666667,11,9.83333333333333
2024-04-11,6.04166666666667,5.95833333333333,4.875,5.16666666666667,4.45833333333333,9.08333333333333,8.83333333333333
2024-04-12,5.66666666666667,5.08333333333333,5.125,5.70833333333333,4,9.29166666666667,8.83333333333333
2024-04-13,6.5,6.125,6.83333333333333,6.20833333333333,4.08333333333333,9.45833333333333,11.3333333333333
2024-04-14,7,6.875,5,5.04166666666667,4.70833333333333,9.5,9.75
2024-04-15,9.33333333333333,10.5416666666667,11.1666666666667,8.04166666666667,5.91666666666667,11.2083333333333,13.9166666666667
2024-04-16,6.29166666666667,6.45833333333333,7.125,4.625,3.83333333333333,7.04166666666667,9.66666666666667
2024-04-17,5.125,5.41666666666667,4.20833333333333,3.95652173913043,2.69565217391304,5.625,5
2024-04-18,3.20833333333333,4.375,5.66666666666667,4.33333333333333,2.70833333333333,5.04166666666667,8.29166666666667
2024-04-19,3.33333333333333,4.29166666666667,5.875,4.45833333333333,3.20833333333333,4.29166666666667,6
2024-04-20,2.70833333333333,2.125,2.58333333333333,1.54166666666667,0.916666666666667,1.75,2.58333333333333
2024-04-21,1.95833333333333,2.33333333333333,2.375,1.70833333333333,1.16666666666667,2.25,2.5
2024-04-22,2.70833333333333,4.25,4.58333333333333,4.16666666666667,2.625,3.79166666666667,6.20833333333333
2024-04-23,3.5,4.16666666666667,4.5,3.95833333333333,2.91666666666667,4.16666666666667,7.625
2024-04-24,3.58333333333333,3.20833333333333,3.125,2.5,1.875,2.625,6.08333333333333
2024-04-25,3.79166666666667,2.91666666666667,3.83333333333333,2.58333333333333,1.83333333333333,3.5,6.375
2024-04-26,4.375,4.625,4.125,3.29166666666667,1.875,5.20833333333333,5.5
2024-04-27,3.95833333333333,3.625,4.25,2.5,2,2.66666666666667,2.75
2024-04-28,3.66666666666667,4.375,3.75,3.04166666666667,2.04166666666667,4,3.08333333333333
2024-04-29,5.41666666666667,5.79166666666667,5.25,3.625,3.95833333333333,4,5.875
2024-04-30,2.13636363636364,3.63636363636364,6.22727272727273,2.90909090909091,3.40909090909091,3.5,7.95454545454545
2024-05-01,NA,NA,NA,NA,NA,NA,NA
2024-05-02,2.41666666666667,3.66666666666667,4.16666666666667,2.25,2.20833333333333,3.25,5.5
2024-05-03,2.08333333333333,3.95833333333333,3.41666666666667,3.20833333333333,1.58333333333333,3.16666666666667,2.625
2024-05-04,1.75,2.29166666666667,3.375,1.66666666666667,1.75,3.83333333333333,5.20833333333333
2024-05-05,2.75,2.625,2.54166666666667,1.625,1.29166666666667,2.41666666666667,4.83333333333333
2024-05-06,2.79166666666667,3.58333333333333,3.64583333333333,3,2.375,5.29166666666667,6.375
2024-05-07,2.36363636363636,2.18181818181818,3.04545454545455,2,1.5,2.18181818181818,4.09090909090909
2024-05-08,3.26315789473684,2.52857142857143,2.78181818181818,3.23809523809524,1.95,7.78947368421053,3.78947368421053
2024-05-09,3.20833333333333,3.83333333333333,2.45833333333333,2.5,1.70833333333333,3.375,3.625
2024-05-10,3.54166666666667,4.5,3.45833333333333,2.95833333333333,3.33333333333333,5.91666666666667,3.54166666666667
2024-05-11,2.875,4.375,3.33333333333333,3,3.58333333333333,4,5.16666666666667
2024-05-12,2.83333333333333,2.875,3,1.95833333333333,2.25,2.25,3.41666666666667
2024-05-13,4.75,4.95833333333333,5.125,4,3.58333333333333,5.375,7.33333333333333
2024-05-14,3.29166666666667,3.20833333333333,3.83333333333333,2.58333333333333,2.83333333333333,5,3.70833333333333
2024-05-15,3.33333333333333,4.25,3.33333333333333,2.75,2.83333333333333,2.83333333333333,4.91666666666667
2024-05-16,2.375,3.33333333333333,3.45833333333333,3.375,2.20833333333333,3.33333333333333,2.5
2024-05-17,5.16666666666667,5.25,4,5.70833333333333,2.33333333333333,8.04166666666667,4.95833333333333
2024-05-18,3.45833333333333,4.83333333333333,3.75,4.45833333333333,3.20833333333333,5.20833333333333,5.08333333333333
2024-05-19,1.75,3.375,3.375,2.25,2.125,3.875,2.91666666666667
2024-05-20,1.875,2.75833333333333,3.58333333333333,2.08333333333333,2.375,2.54166666666667,4.91666666666667
2024-05-21,2.25,2.58333333333333,3.20833333333333,2.33333333333333,1.66666666666667,2.45833333333333,2.83333333333333
2024-05-22,5,5.125,6.70833333333333,4.375,3.45833333333333,6.25,9.66666666666667
2024-05-23,4.83333333333333,5.33333333333333,8.33333333333333,4.70833333333333,4.41666666666667,5.45833333333333,12.9583333333333
2024-05-24,2.79166666666667,2.45833333333333,4.29166666666667,2.25,2.20833333333333,2.70833333333333,3.875
2024-05-25,4.75,5.625,4.95833333333333,4.66666666666667,4.41666666666667,6.375,6.33333333333333
2024-05-26,5.52173913043478,4.92083333333333,3.25416666666667,3.08333333333333,2.04347826086957,4.95652173913043,3.60869565217391
2024-05-27,4.29166666666667,3.79166666666667,3.66666666666667,3.375,2.79166666666667,6.125,5.33333333333333
2024-05-28,5.75,7.04166666666667,4.70833333333333,4.45833333333333,3.58333333333333,6.20833333333333,6.20833333333333
2024-05-29,4.91666666666667,5.25,6.83333333333333,3.625,3.29166666666667,5.95833333333333,8.04166666666667
2024-05-30,5.75,6.04166666666667,7.75,5.08333333333333,3.75,6.20833333333333,9.54166666666667
2024-05-31,3.70833333333333,3.91666666666667,4.91666666666667,3.41666666666667,2.79166666666667,3.20833333333333,5.95833333333333
2024-06-01,2.91666666666667,3.58333333333333,3.41666666666667,2.58333333333333,2.41666666666667,2.58333333333333,4.33333333333333
2024-06-02,2.29166666666667,3.66666666666667,3.95833333333333,3.20833333333333,2.04166666666667,3.58333333333333,6.875
2024-06-03,3.43478260869565,4.39130434782609,5.39130434782609,3.95652173913043,2.39130434782609,4.52173913043478,8.34782608695652
2024-06-04,5.79166666666667,6.95,6.83333333333333,5.5,4.04545454545455,7.58333333333333,10.875
2024-06-05,4.25,4.5,6.54166666666667,4.5,2.91666666666667,6.04166666666667,10.2916666666667
2024-06-06,3.33333333333333,3.83333333333333,5.25,3.875,1.95833333333333,4.70833333333333,7.58333333333333
2024-06-07,4.54166666666667,4.75,5.375,4.5,2.56521739130435,5.66666666666667,9.375
2024-06-08,4.875,5.04166666666667,6.58333333333333,4.16666666666667,3.16666666666667,5.95833333333333,9.70833333333333
2024-06-09,4.75,5.91666666666667,7.04166666666667,4.83333333333333,3.41666666666667,6.16666666666667,7.70833333333333
2024-06-10,4.41666666666667,4.33333333333333,5.625,4.04166666666667,3.25,5.16666666666667,9.91666666666667
2024-06-11,3.16666666666667,3.125,4.91666666666667,3.45833333333333,2.5,3.5,7.375
2024-06-12,3.29166666666667,3.04166666666667,3.75,2.5,1.45833333333333,4.95833333333333,4.54166666666667
2024-06-13,6.45833333333333,7.20833333333333,5.75,4.875,4.45833333333333,6.75,8.29166666666667
2024-06-14,5.1304347826087,5.4,3.87916666666667,3.34782608695652,2.875,5.8695652173913,7.43478260869565
2024-06-15,7.45833333333333,5.375,3.375,2.66666666666667,1.54166666666667,3.95833333333333,5.5
2024-06-16,3.04166666666667,3.45833333333333,4.5,3.75,2.29166666666667,4.20833333333333,7.16666666666667
2024-06-17,3.41666666666667,4,4.25,3.58333333333333,2.41666666666667,5.41666666666667,8.16666666666667
2024-06-18,4.5,4.875,5.16666666666667,3.91666666666667,2.95833333333333,5.79166666666667,9.08333333333333
2024-06-19,3.33333333333333,3.33333333333333,3.33333333333333,2.625,1.875,3.91666666666667,6.5
2024-06-20,3.41666666666667,3.5,3.08333333333333,4.04166666666667,2.04347826086957,7.66666666666667,4.875
2024-06-21,5.95833333333333,5.70833333333333,3.91666666666667,4.54166666666667,3.375,8.16666666666667,6.91666666666667
2024-06-22,3.375,4.41666666666667,3.54166666666667,3.79166666666667,2.5,6.04166666666667,6.375
2024-06-23,3.16666666666667,2.625,3.75,2.91666666666667,1.58333333333333,6.16666666666667,4.20833333333333
2024-06-24,4.66666666666667,3.79166666666667,2.70833333333333,4.875,2.91666666666667,8.66666666666667,6.91666666666667
2024-06-25,3.41666666666667,3.91666666666667,3.58333333333333,3.08333333333333,2.16666666666667,2.41666666666667,3.625
2024-06-26,4.125,4.875,3.29166666666667,4.16666666666667,3.04347826086957,8.375,5.54166666666667
2024-06-27,8.29166666666667,9.95833333333333,6.70833333333333,7.5,4.375,10.5833333333333,12.9166666666667
2024-06-28,4.875,5.5,5.70833333333333,3.875,2.41666666666667,4.79166666666667,10.25
2024-06-29,4.75,4.375,3.08333333333333,4.04166666666667,2.16666666666667,4.375,6.66666666666667
2024-06-30,3.375,4.16666666666667,5.25,3.125,2.79166666666667,4.70833333333333,6.79166666666667
2024-07-01,4,5.375,5.625,3.5,2.79166666666667,5.04166666666667,8.29166666666667
2024-07-02,3.16666666666667,3.58333333333333,4.29166666666667,3.375,2.16666666666667,5.79166666666667,7.54166666666667
2024-07-03,6.16666666666667,7.20833333333333,6.75,6.54166666666667,3.79166666666667,8,9.83333333333333
2024-07-04,5,6.375,7.41666666666667,6.04166666666667,3.41666666666667,6.91666666666667,13.625
2024-07-05,2.875,4.29166666666667,4.08333333333333,2.91666666666667,2.04166666666667,4.25,8.20833333333333
2024-07-06,5.29166666666667,5,6.125,3.25,2.375,4.54166666666667,6.08333333333333
2024-07-07,2.54166666666667,2.375,3.41666666666667,1.625,1.41666666666667,2.16666666666667,5.08333333333333
2024-07-08,2.20833333333333,3.20833333333333,3.875,2.91666666666667,2.70833333333333,3.79166666666667,4.66666666666667
2024-07-09,4.08333333333333,5.45833333333333,6.25,4.625,3.54166666666667,5.29166666666667,7.91666666666667
2024-07-10,2.71428571428571,6.04166666666667,6.5,5.25,3.91666666666667,6,8.20833333333333
2024-07-11,4.61904761904762,5.125,6.375,4.25,3.66666666666667,5.20833333333333,8.45833333333333
2024-07-12,3.79166666666667,3.875,3.70833333333333,3.19047619047619,2.68181818181818,3.33333333333333,5.41666666666667
2024-07-13,1.82352941176471,3.73913043478261,2.77826086956522,3.16666666666667,1.75,4.11764705882353,4.52941176470588
2024-07-14,2.42105263157895,2.26521739130435,2.52916666666667,1.53333333333333,1.28571428571429,1.73684210526316,2.68421052631579
2024-07-15,3.375,2.66666666666667,3.125,1.95833333333333,1.625,4.04166666666667,2.54166666666667
2024-07-16,3.41666666666667,3.625,4.83333333333333,3.45833333333333,2.75,4.25,5.875
2024-07-17,5.04166666666667,5,3.54166666666667,3.58333333333333,2.95833333333333,8.16666666666667,5.58333333333333
2024-07-18,3.875,4.125,3.5,2.91666666666667,2.875,3.58333333333333,4.875
2024-07-19,5.125,4.45833333333333,3.70833333333333,4.29166666666667,3.78260869565217,10.0416666666667,6.33333333333333
2024-07-20,5.18181818181818,5.52380952380952,4.21428571428571,3.89473684210526,2.57894736842105,5.68421052631579,5.55
2024-07-21,4.83333333333333,5.29166666666667,3.54166666666667,2.79166666666667,2.33333333333333,4,5.875
2024-07-22,4.21739130434783,5.16666666666667,3.75,2.625,2.125,2.91666666666667,2.41666666666667
2024-07-23,2.91304347826087,2.52173913043478,3.1304347826087,2.17391304347826,1.56521739130435,2.39130434782609,3.78260869565217
2024-07-24,4.41666666666667,4.625,2.83333333333333,3.83333333333333,3.33333333333333,6.45833333333333,5.58333333333333
2024-07-25,4.70833333333333,5.54166666666667,4.08333333333333,3.91666666666667,2.75,6.54166666666667,7.25
2024-07-26,4.25,5.125,4,3.5,2.66666666666667,6.25,6.70833333333333
2024-07-27,4.08333333333333,4.83333333333333,2.75,3.625,2.08333333333333,4.41666666666667,3
2024-07-28,3.20833333333333,3.625,3.5,2.75,2.45833333333333,5.5,2.5
2024-07-29,3.875,4.08333333333333,3.29166666666667,3.58333333333333,2.625,7.58333333333333,6.75
2024-07-30,2.125,2.33333333333333,3.25,1.78260869565217,1.375,2.33333333333333,4.70833333333333
2024-07-31,2.26086956521739,2.39130434782609,2.95652173913043,2.08695652173913,1.52173913043478,2.60869565217391,3.65217391304348
2024-08-01,3.91666666666667,3.70833333333333,2.79166666666667,3.70833333333333,1.75,7.91666666666667,4.08333333333333
2024-08-02,5.47826086956522,5.60869565217391,4.78260869565217,5.17391304347826,3.65217391304348,8.82608695652174,8.17391304347826
2024-08-03,4.60869565217391,5.26086956521739,3.8695652173913,3.56521739130435,2.34782608695652,6.8695652173913,6.91304347826087
2024-08-04,6.66666666666667,6.75,4.70833333333333,5.45833333333333,4.375,11.375,8.91666666666667
2024-08-05,5.375,5.29166666666667,5.5,4.66666666666667,3.45833333333333,7.41666666666667,7.08333333333333
2024-08-06,5.58333333333333,6.375,4.375,4.875,3.58333333333333,8.83333333333333,7.375
2024-08-07,5.375,6.41666666666667,5,3.64705882352941,4,8.04166666666667,10.25
2024-08-08,5.04166666666667,5.33333333333333,3.95833333333333,3.66666666666667,3,5.125,6.25
2024-08-09,5.41666666666667,7.125,5.75,5,3.625,8.91666666666667,12
2024-08-10,2.95833333333333,4.04166666666667,4.75,3.20833333333333,2.54166666666667,5.95833333333333,9.625
2024-08-11,4.33333333333333,4.76190476190476,4.14285714285714,4.04761904761905,3.57142857142857,5.90476190476191,6.52380952380952
2024-08-12,NA,NA,NA,NA,NA,NA,NA
2024-08-13,5.875,6.33333333333333,5.83333333333333,5.33333333333333,4.08333333333333,7.91666666666667,10.7083333333333
2024-08-14,4.625,4.08333333333333,3.83333333333333,4.41666666666667,2.95833333333333,7.54166666666667,6.70833333333333
2024-08-15,5.16666666666667,5.41666666666667,5.41666666666667,4.79166666666667,3.625,5.83333333333333,8.33333333333333
2024-08-16,3.95833333333333,4.875,3.58333333333333,3.79166666666667,3,8.70833333333333,9.91666666666667
2024-08-17,4.20833333333333,5.29166666666667,3.875,3.75,2.70833333333333,7.79166666666667,8.08333333333333
2024-08-18,4.04166666666667,4.79166666666667,4.70833333333333,4.125,2.58333333333333,6,9.25
2024-08-19,6.625,7.16666666666667,5.04166666666667,3.95833333333333,4.25,6,5.91666666666667
2024-08-20,6.58333333333333,7.25,6.75,5.58333333333333,3.79166666666667,7.79166666666667,11.9166666666667
2024-08-21,7.79166666666667,6.91666666666667,6.25,6.83333333333333,4.83333333333333,11.9166666666667,10.6666666666667
2024-08-22,6.33333333333333,6.125,5.5,4.16666666666667,3.91666666666667,6.75,9.5
2024-08-23,6.79166666666667,6.79166666666667,5.91666666666667,4.58333333333333,3.70833333333333,6.08333333333333,8.16666666666667
2024-08-24,5.75,5.79166666666667,5.875,4.08333333333333,2.75,6.58333333333333,9.29166666666667
2024-08-25,6.70833333333333,7.91666666666667,5.70833333333333,5,4.66666666666667,9.5,9.29166666666667
2024-08-26,5.75,5.75,4.66666666666667,4.375,3.91666666666667,6.875,6.33333333333333
2024-08-27,5.33333333333333,5.91666666666667,5.375,5.625,4.375,8.875,7.41666666666667
2024-08-28,4.91666666666667,5.66666666666667,3.91666666666667,4.17391304347826,2.66666666666667,6.54166666666667,6.375
2024-08-29,3.75,5.16666666666667,4.58333333333333,3.375,2.45833333333333,4.41666666666667,8.08695652173913
2024-08-30,2.33333333333333,2.33333333333333,3.125,1.75,1.20833333333333,2.58333333333333,5.125
2024-08-31,3.83333333333333,3.29166666666667,3.54166666666667,3.08333333333333,3,3.45833333333333,6.29166666666667
2024-09-01,3.29166666666667,3.25,2.83333333333333,3.04166666666667,2.04166666666667,4.08333333333333,6.16666666666667
2024-09-02,4.625,4,3.70833333333333,3.625,2.04166666666667,3.91666666666667,5.58333333333333
2024-09-03,3.875,4.66666666666667,3.79166666666667,3.25,2.17391304347826,5.29166666666667,6.66666666666667
2024-09-04,5.20833333333333,4.875,5.29166666666667,3.58333333333333,2.41666666666667,6.875,9.20833333333333
2024-09-05,4.43478260869565,4.23333333333333,6.8375,4.125,3.33333333333333,6,5.08695652173913
2024-09-06,3.625,3.95833333333333,6.45833333333333,3.54166666666667,3,7.41666666666667,2.70833333333333
2024-09-07,1.58333333333333,2.5,3.95833333333333,2.58333333333333,2,4.95833333333333,2.54166666666667
2024-09-08,4.91666666666667,4.54166666666667,6.08333333333333,4.625,3.16666666666667,5.5,8.08333333333333
2024-09-09,4.875,5.66666666666667,6.79166666666667,4.16666666666667,3.20833333333333,6.20833333333333,10.4583333333333
2024-09-10,7.25,6.75,7.54166666666667,5.79166666666667,4.16666666666667,7.83333333333333,12.6666666666667
2024-09-11,5.45833333333333,5.375,6.45833333333333,4.125,3.95833333333333,7,12.875
2024-09-12,3.5,3.33333333333333,5.54166666666667,3,2.29166666666667,3.875,8.41666666666667
2024-09-13,2.8125,3.21176470588235,2.94117647058824,2.4375,1.625,6.3125,6
2024-09-14,7.75,6.625,5.875,5.79166666666667,4.75,9.83333333333333,10
2024-09-15,2.58333333333333,2.58333333333333,3.91666666666667,2.125,1.45833333333333,3.25,6.45833333333333
2024-09-16,2.66666666666667,3.125,3.08333333333333,2.29166666666667,1.79166666666667,5.95833333333333,4.41666666666667
2024-09-17,2.5,3.33333333333333,2.66666666666667,2.33333333333333,2.08333333333333,3.125,4.66666666666667
2024-09-18,2.125,2.04166666666667,2.875,2.16666666666667,2.16666666666667,2.16666666666667,3.625
2024-09-19,1.25,3,3.41666666666667,2.41666666666667,2.75,2.25,3.04166666666667
2024-09-20,1.58333333333333,2.95833333333333,5,2.5,2.95833333333333,2.79166666666667,4.875
2024-09-21,2.20833333333333,3.375,5.91666666666667,3.33333333333333,2.875,3.5,5.79166666666667
2024-09-22,2.66666666666667,3.45833333333333,5.91666666666667,2.79166666666667,2.66666666666667,3.875,4.91666666666667
2024-09-23,2.66666666666667,3.16666666666667,4.45833333333333,2.54166666666667,2.29166666666667,3.66666666666667,5.29166666666667
2024-09-24,2.1304347826087,2.60869565217391,4.82608695652174,2.47826086956522,2.26086956521739,4.04347826086957,9.26086956521739
2024-09-25,4.91666666666667,4.83333333333333,3.79166666666667,3.83333333333333,2.33333333333333,4.5,6.625
2024-09-26,6.95833333333333,6.41666666666667,6.45833333333333,6.04166666666667,4.125,10.7916666666667,14.5416666666667
2024-09-27,6.04166666666667,4.875,6.20833333333333,4.25,3.375,6.91666666666667,11.5416666666667
2024-09-28,2.91304347826087,2.60869565217391,3.125,2.5,1.95454545454545,4.43478260869565,5.8695652173913
2024-09-29,7.43478260869565,7.82608695652174,6.78260869565217,6.1304347826087,5.08695652173913,5.04347826086957,7.30434782608696
2024-09-30,4.26086956521739,4.525,5.16666666666667,3.20833333333333,2.625,3.70833333333333,5.83333333333333
2024-10-01,1.66666666666667,3.29166666666667,5.625,3.29166666666667,2.66666666666667,4.66666666666667,6.54166666666667
2024-10-02,2.83333333333333,2.66666666666667,6,3.66666666666667,2.52173913043478,3.29166666666667,7.75
2024-10-03,5.75,4.95833333333333,4.54166666666667,4.54166666666667,3.25,6.625,7.54166666666667
2024-10-04,5.375,6.375,6.25,4.625,4.75,8.83333333333333,9.16666666666667
2024-10-05,7.125,7.75,6.75,6.5,6.20833333333333,9.08333333333333,10.0833333333333
2024-10-06,5.58333333333333,4.79166666666667,4.45833333333333,3.70833333333333,3.20833333333333,4.58333333333333,6.875
2024-10-07,4.91666666666667,4.75,3.70833333333333,3.375,2.5,3.875,4.41666666666667
2024-10-08,3.83333333333333,3.79166666666667,4.625,4.45833333333333,2.83333333333333,5.16666666666667,8.20833333333333
2024-10-09,5.20833333333333,5.25,6.83333333333333,4.58333333333333,3.29166666666667,9.66666666666667,10.8333333333333
2024-10-10,2.875,2.91666666666667,4.625,2.66666666666667,2.375,5.08333333333333,6.95833333333333
2024-10-11,1.5,2.16666666666667,3.04166666666667,2.58333333333333,1.83333333333333,4.79166666666667,9.16666666666667
2024-10-12,3.54166666666667,3.875,5.70833333333333,3.58333333333333,3.16666666666667,5.5,12.5833333333333
2024-10-13,3.29166666666667,3.91666666666667,3.66666666666667,2.79166666666667,1.66666666666667,4.83333333333333,5.91666666666667
2024-10-14,2.29166666666667,2.79166666666667,2.875,2.41666666666667,1.45833333333333,5.375,6.20833333333333
2024-10-15,5.875,5.33333333333333,4.91666666666667,5.16666666666667,3.875,6.83333333333333,8.41666666666667
2024-10-16,4.58333333333333,3.625,2.95833333333333,2.79166666666667,2.58333333333333,4.29166666666667,4.83333333333333
2024-10-17,5.29166666666667,5.5,4.125,3.75,2.875,4.66666666666667,4.75
2024-10-18,7.54166666666667,6.45833333333333,4.79166666666667,5.70833333333333,4.75,11.9166666666667,10
2024-10-19,5.33333333333333,4.83333333333333,3.83333333333333,4,3.20833333333333,7.83333333333333,6.58333333333333
2024-10-20,12.5416666666667,13.5,10.125,9.375,8.25,15.5217391304348,15.375
2024-10-21,5.79166666666667,6.20833333333333,5.66666666666667,4.54166666666667,4.70833333333333,8.75,11.0416666666667
2024-10-22,2.75,2.45833333333333,2.625,2.375,1.91666666666667,5.45833333333333,7.04166666666667
2024-10-23,6.45833333333333,5.95833333333333,4,5.5,3.875,11.5,9.54166666666667
2024-10-24,6.5,6.91666666666667,5.79166666666667,4.875,5.25,10.125,9.83333333333333
2024-10-25,5,4.83333333333333,4,4.29166666666667,2.75,8.95833333333333,5.54166666666667
2024-10-26,2.69565217391304,3.08695652173913,3.52173913043478,2.91304347826087,2,5.30434782608696,8.1304347826087
2024-10-27,5.08333333333333,4.70833333333333,4.79166666666667,4.08333333333333,3.41666666666667,8.25,7.875
2024-10-28,3.91666666666667,4.70833333333333,4.54166666666667,3.70833333333333,2.91666666666667,4.54166666666667,6.625
2024-10-29,1.66666666666667,1.70833333333333,3.75,1.45833333333333,1.41666666666667,2.66666666666667,5.83333333333333
2024-10-30,1.70833333333333,3,2.16666666666667,2.70833333333333,1.625,4.91666666666667,3.5
2024-10-31,1.75,1.95833333333333,3.83333333333333,3.29166666666667,2.625,7.26086956521739,7.66666666666667
2024-11-01,1.625,2.08333333333333,2.79166666666667,2,1.45833333333333,4.5,6.54166666666667
2024-11-02,2.45833333333333,2.625,2.04166666666667,2.41666666666667,1.45833333333333,4.16666666666667,4.33333333333333
2024-11-03,2.83333333333333,2.66666666666667,2.33333333333333,2.08333333333333,1.75,2.625,3.25
2024-11-04,3,2,3.13636363636364,2.40909090909091,1.5,2.04545454545455,5.36363636363636
2024-11-05,4.29166666666667,4.25,2.66666666666667,3.375,2.29166666666667,4.95833333333333,5.91666666666667
2024-11-06,5.125,4.58333333333333,3.75,4.41666666666667,3.33333333333333,6.625,5.45833333333333
2024-11-07,6.54166666666667,6.375,5.5,5.54166666666667,5,9,9.08333333333333
2024-11-08,5.41666666666667,5.45833333333333,4.83333333333333,4.45833333333333,3.25,6,5.70833333333333
2024-11-09,4.375,4.25,3.66666666666667,3.5,2.54166666666667,5.20833333333333,6.95833333333333
2024-11-10,2.33333333333333,2.08333333333333,3.29166666666667,2.58333333333333,2.125,3.5,6.66666666666667
2024-11-11,1,1.45833333333333,2.625,0.875,0.5,1.125,3.875
2024-11-12,1.45833333333333,1.75,2.66666666666667,0.875,0.541666666666667,2.77272727272727,3.29166666666667
2024-11-13,1.29166666666667,1.29166666666667,4.20833333333333,1.45833333333333,1.33333333333333,2.20833333333333,5.5
2024-11-14,1.75,2.125,2.25,1.79166666666667,1.58333333333333,1.66666666666667,4.625
2024-11-15,2,2.25,2.70833333333333,2.41666666666667,2.125,5.58333333333333,7.5
2024-11-16,2.875,2.95833333333333,4.875,2.95833333333333,2.20833333333333,4.75,10.125
2024-11-17,6.40909090909091,4.36363636363636,4.68181818181818,3.04545454545455,2.13636363636364,4.68181818181818,8.13636363636364
2024-11-18,NA,NA,NA,NA,NA,NA,NA
2024-11-19,NA,NA,NA,NA,NA,NA,NA
2024-11-20,NA,NA,NA,NA,NA,NA,NA
2024-11-21,NA,NA,NA,NA,NA,NA,NA
2024-11-22,5.41666666666667,3.83333333333333,5.33333333333333,3.125,2.375,4.83333333333333,6.375
2024-11-23,10.625,8,8.20833333333333,7.41666666666667,6.45833333333333,10.625,11.4166666666667
2024-11-24,10.3333333333333,8.91666666666667,8.5,7.75,6.625,13.7083333333333,13.5416666666667
2024-11-25,5.25,4.875,5.33333333333333,3.95833333333333,3.33333333333333,6.29166666666667,12.75
2024-11-26,1.8695652173913,2.65217391304348,3.08695652173913,1.82608695652174,1.1304347826087,1.91304347826087,4.65217391304348
2024-11-27,2.625,1.58333333333333,3.08333333333333,1.16666666666667,1.08333333333333,1.5,2.75
2024-11-28,7.75,7.25,6.77083333333333,6.04166666666667,4.625,8.41666666666667,9.95833333333333
2024-11-29,6.83333333333333,6.79166666666667,6.70833333333333,5.33333333333333,5.29166666666667,7.20833333333333,10.5416666666667
2024-11-30,7.54545454545455,6.45454545454545,5.59090909090909,6.45454545454545,4.27272727272727,10.5909090909091,9.81818181818182
2024-12-01,NA,NA,NA,NA,NA,NA,NA
2024-12-02,3.70833333333333,3.29166666666667,6.58333333333333,2.79166666666667,2.625,3.58333333333333,9.125
2024-12-03,3.5,3.83333333333333,2,2.61111111111111,1.41176470588235,4.94444444444444,6.44444444444444
2024-12-04,6.625,5.70833333333333,4.83333333333333,4.54166666666667,3.45833333333333,8.79166666666667,9.33333333333333
2024-12-05,7.66666666666667,5.75,6.33333333333333,4.58333333333333,3.33333333333333,7.79166666666667,10.75
2024-12-06,8.95833333333333,7.75,5.95833333333333,5.25,4.125,8.33333333333333,8.45833333333333
2024-12-07,11.9583333333333,11.3333333333333,15.0416666666667,10.2083333333333,7.70833333333333,12.75,20.3333333333333
2024-12-08,6.33333333333333,4.45833333333333,7.04166666666667,4.66666666666667,3.75,6.83333333333333,11.75
2024-12-09,2.5,3.375,5.41666666666667,2.29166666666667,1.95833333333333,1.375,1.95833333333333
2024-12-10,2.16666666666667,3.58333333333333,4.20833333333333,2.25,1.875,1.875,1.875
2024-12-11,3.20833333333333,2.04166666666667,3.875,1.70833333333333,1.20833333333333,2.125,2.5
2024-12-12,2.75,2.54166666666667,2.08333333333333,1.875,0.875,2.125,2.75
2024-12-13,1.5,1.45833333333333,3.54166666666667,1.41666666666667,1.04166666666667,3.45833333333333,6.125
2024-12-14,4.20833333333333,3.83333333333333,5.33333333333333,3.54166666666667,2.79166666666667,5.25,8.70833333333333
2024-12-15,4.875,5.79166666666667,7.875,4.95833333333333,4.125,8.5,12.1666666666667
2024-12-16,5.20833333333333,4.5,5.16666666666667,4.70833333333333,3.54166666666667,8.33333333333333,10.6666666666667
2024-12-17,8.125,7.20833333333333,6.29166666666667,6.20833333333333,5.54166666666667,9.41666666666667,9.29166666666667
2024-12-18,7.31578947368421,5.36842105263158,6.31578947368421,5,3.89473684210526,8.21052631578947,10.5789473684211
2024-12-19,6.45833333333333,4.25,7.20833333333333,4.16666666666667,2.95833333333333,7.16666666666667,11.7083333333333
2024-12-20,6.66666666666667,5.20833333333333,5.54166666666667,4.41666666666667,3.54166666666667,8.16666666666667,9.66666666666667
2024-12-21,10.2916666666667,10.625,9.125,7.91666666666667,5.625,11.75,16.4166666666667
2024-12-22,10.5416666666667,9.375,9.20833333333333,7.5,5,11.4166666666667,17.7916666666667
2024-12-23,4.875,4.70833333333333,5.45833333333333,3.79166666666667,2.83333333333333,6.54166666666667,8.45833333333333
2024-12-24,4.66666666666667,4.66666666666667,4.625,5.5,4.125,10.0416666666667,9.70833333333333
2024-12-25,5.125,3.66666666666667,3.83333333333333,5.29166666666667,3.54166666666667,11.1666666666667,8.41666666666667
2024-12-26,2.58333333333333,3.375,2,3.29166666666667,2.08333333333333,5.20833333333333,4.58333333333333
2024-12-27,3.16666666666667,2.79166666666667,2.08333333333333,2.875,1.875,5.5,5.375
2024-12-28,2.41666666666667,2.79166666666667,3.08333333333333,3.04166666666667,1.95833333333333,5.58333333333333,6.875
2024-12-29,3.83333333333333,4.625,5.29166666666667,4.20833333333333,3.875,9.375,11.9166666666667
2024-12-30,6.08333333333333,5.54166666666667,6.41666666666667,7.20833333333333,5.20833333333333,12.5416666666667,11.7916666666667
2024-12-31,8.375,7.66666666666667,7.625,7.5,6.20833333333333,13.1666666666667,13.875

